The one-loop gluon amplitude for heavy-quark production at NNLO

We compute the one-loop QCD amplitude for the process gg-->Q\bar{Q} in dimensional regularization through order \epsilon^2 in the dimensional regulator and for arbitrary quark mass values. This result is an ingredient of the NNLO cross-section for heavy quark production at hadron colliders. The calculation is performed in conventional dimensional regularization, using well known reduction techniques as well as a method based on recent ideas for the functional form of one-loop integrands in four dimensions.

==> mathematica/mastercoeff.m <==
B[1, 1, 1, -1] = (-4*(2*s12^3*s13 + 3*s12^2*s13^2 + 3*s13^4 - 2*s12^3*s23 + 
        6*s12^2*s13*s23 + 4*s12*s13^2*s23 - 4*s13^3*s23 - 9*s12^2*s23^2 + 
        8*s12*s13*s23^2 - 6*s13^2*s23^2 - 12*s12*s23^3 + 12*s13*s23^3 - 
        5*s23^4))/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (12*(-3*s12^5 - 17*s12^4*s13 - 31*s12^3*s13^2 - 27*s12^2*s13^3 - 
        18*s12*s13^4 - 15*s12^4*s23 - 54*s12^3*s13*s23 - 31*s12^2*s13^2*s23 + 
        12*s12*s13^3*s23 - 27*s12^3*s23^2 - 49*s12^2*s13*s23^2 + 
        24*s12*s13^2*s23^2 - 21*s12^2*s23^3 - 12*s12*s13*s23^3 - 
        6*s12*s23^4))/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[1, 1, 1, 0] = 16/(3*s13*(s12 - s13 + s23)) + 
     200/(3*(s12 - s13 + s23)*(s12 + s13 + s23)) + 
     24/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (2*(s13 - s23))/(3*s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) - 
     (6*(s13 - s23)*(5*s12 + 4*s13 + 4*s23))/(s12*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)^2) - 
     (4*(4*s12^3*s13 + 14*s12^2*s13^2 + 16*s12*s13^3 + 6*s13^4 + 
        16*s12^2*s13*s23 + 20*s12*s13^2*s23 - 4*s13^3*s23 + 2*s12^2*s23^2 + 
        24*s12*s13*s23^2 - 8*s13^2*s23^2 + 4*s12*s23^3 + 4*s13*s23^3 + 
        2*s23^4))/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (12*(7*s12^5 + 39*s12^4*s13 + 80*s12^3*s13^2 + 64*s12^2*s13^3 + 
        9*s12*s13^4 - 7*s13^5 + 41*s12^4*s23 + 132*s12^3*s13*s23 + 
        100*s12^2*s13^2*s23 - 32*s12*s13^3*s23 + 7*s13^4*s23 + 
        92*s12^3*s23^2 + 120*s12^2*s13*s23^2 - 38*s12*s13^2*s23^2 + 
        10*s13^3*s23^2 + 100*s12^2*s23^3 + 8*s12*s13*s23^3 - 2*s13^2*s23^3 + 
        53*s12*s23^4 - 19*s13*s23^4 + 11*s23^5))/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 1, 1, 1] = -16/(3*s13*(s12 - s13 + s23)) + 
     184/(3*(s12 - s13 + s23)*(s12 + s13 + s23)) + 
     12/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (2*(s13 - s23))/(s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) - 
     (6*(s13 - s23)*(5*s12 + 8*s13 + 8*s23))/(s12*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)^2) - 
     (4*(2*s12^4 + 8*s12^3*s13 + 21*s12^2*s13^2 + 26*s12*s13^3 + 7*s13^4 + 
        12*s12^3*s23 + 14*s12^2*s13*s23 + 10*s12*s13^2*s23 - 16*s13^3*s23 + 
        29*s12^2*s23^2 - 2*s12*s13*s23^2 + 22*s13^2*s23^2 + 30*s12*s23^3 - 
        24*s13*s23^3 + 11*s23^4 + 2*(2*s12^3*s13 + 3*s12^2*s13^2 + 3*s13^4 - 
          2*s12^3*s23 + 6*s12^2*s13*s23 + 4*s12*s13^2*s23 - 4*s13^3*s23 - 
          9*s12^2*s23^2 + 8*s12*s13*s23^2 - 6*s13^2*s23^2 - 12*s12*s23^3 + 
          12*s13*s23^3 - 5*s23^4)))/(3*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + 
     (12*(10*s12^5 + 56*s12^4*s13 + 111*s12^3*s13^2 + 91*s12^2*s13^3 + 
        27*s12*s13^4 - 7*s13^5 + 56*s12^4*s23 + 186*s12^3*s13*s23 + 
        131*s12^2*s13^2*s23 - 44*s12*s13^3*s23 + 7*s13^4*s23 + 
        119*s12^3*s23^2 + 169*s12^2*s13*s23^2 - 62*s12*s13^2*s23^2 + 
        10*s13^3*s23^2 + 121*s12^2*s23^3 + 20*s12*s13*s23^3 - 2*s13^2*s23^3 + 
        59*s12*s23^4 - 19*s13*s23^4 + 11*s23^5 + 
        2*(-3*s12^5 - 17*s12^4*s13 - 31*s12^3*s13^2 - 27*s12^2*s13^3 - 
          18*s12*s13^4 - 15*s12^4*s23 - 54*s12^3*s13*s23 - 
          31*s12^2*s13^2*s23 + 12*s12*s13^3*s23 - 27*s12^3*s23^2 - 
          49*s12^2*s13*s23^2 + 24*s12*s13^2*s23^2 - 21*s12^2*s23^3 - 
          12*s12*s13*s23^3 - 6*s12*s23^4)))/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 1, 1, 2] = 128/((s12 - s13 + s23)*(s12 + s13 + s23)) + 
     36/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (8*(s13 - s23))/(3*s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) - 
     (6*(s13 - s23)*(4*s13 + 4*s23 + 2*(5*s12 + 4*s13 + 4*s23)))/
      (s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)^2) - 
     (4*(2*s12^4 + 6*s12^3*s13 + 10*s12^2*s13^2 + 10*s12*s13^3 + 4*s13^4 + 
        10*s12^3*s23 + 4*s12^2*s13*s23 - 6*s12*s13^2*s23 - 16*s13^3*s23 + 
        18*s12^2*s23^2 - 18*s12*s13*s23^2 + 24*s13^2*s23^2 + 14*s12*s23^3 - 
        16*s13*s23^3 + 4*s23^4 + 4*(2*s12^3*s13 + 3*s12^2*s13^2 + 3*s13^4 - 
          2*s12^3*s23 + 6*s12^2*s13*s23 + 4*s12*s13^2*s23 - 4*s13^3*s23 - 
          9*s12^2*s23^2 + 8*s12*s13*s23^2 - 6*s13^2*s23^2 - 12*s12*s23^3 + 
          12*s13*s23^3 - 5*s23^4) + 2*(2*s12^3*s13 + 11*s12^2*s13^2 + 
          16*s12*s13^3 + 3*s13^4 + 2*s12^3*s23 + 10*s12^2*s13*s23 + 
          16*s12*s13^2*s23 + 11*s12^2*s23^2 + 16*s12*s13*s23^2 - 
          2*s13^2*s23^2 + 16*s12*s23^3 - 8*s13*s23^3 + 7*s23^4)))/
      (3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (12*(4*(-3*s12^5 - 17*s12^4*s13 - 31*s12^3*s13^2 - 27*s12^2*s13^3 - 
          18*s12*s13^4 - 15*s12^4*s23 - 54*s12^3*s13*s23 - 
          31*s12^2*s13^2*s23 + 12*s12*s13^3*s23 - 27*s12^3*s23^2 - 
          49*s12^2*s13*s23^2 + 24*s12*s13^2*s23^2 - 21*s12^2*s23^3 - 
          12*s12*s13*s23^3 - 6*s12*s23^4) + 2*(10*s12^5 + 56*s12^4*s13 + 
          111*s12^3*s13^2 + 91*s12^2*s13^3 + 27*s12*s13^4 - 7*s13^5 + 
          56*s12^4*s23 + 186*s12^3*s13*s23 + 131*s12^2*s13^2*s23 - 
          44*s12*s13^3*s23 + 7*s13^4*s23 + 119*s12^3*s23^2 + 
          169*s12^2*s13*s23^2 - 62*s12*s13^2*s23^2 + 10*s13^3*s23^2 + 
          121*s12^2*s23^3 + 20*s12*s13*s23^3 - 2*s13^2*s23^3 + 59*s12*s23^4 - 
          19*s13*s23^4 + 11*s23^5)))/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[1, 1, 1, 3] = 256/((s12 - s13 + s23)*(s12 + s13 + s23)) + 
     72/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (16*(s13 - s23))/(3*s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) - 
     (6*(s13 - s23)*(2*(4*s13 + 4*s23) + 4*(5*s12 + 4*s13 + 4*s23)))/
      (s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)^2) - 
     (4*(8*(2*s12^3*s13 + 3*s12^2*s13^2 + 3*s13^4 - 2*s12^3*s23 + 
          6*s12^2*s13*s23 + 4*s12*s13^2*s23 - 4*s13^3*s23 - 9*s12^2*s23^2 + 
          8*s12*s13*s23^2 - 6*s13^2*s23^2 - 12*s12*s23^3 + 12*s13*s23^3 - 
          5*s23^4) + 2*(2*s12^4 + 6*s12^3*s13 + 10*s12^2*s13^2 + 
          10*s12*s13^3 + 4*s13^4 + 10*s12^3*s23 + 4*s12^2*s13*s23 - 
          6*s12*s13^2*s23 - 16*s13^3*s23 + 18*s12^2*s23^2 - 
          18*s12*s13*s23^2 + 24*s13^2*s23^2 + 14*s12*s23^3 - 16*s13*s23^3 + 
          4*s23^4) + 4*(2*s12^3*s13 + 11*s12^2*s13^2 + 16*s12*s13^3 + 
          3*s13^4 + 2*s12^3*s23 + 10*s12^2*s13*s23 + 16*s12*s13^2*s23 + 
          11*s12^2*s23^2 + 16*s12*s13*s23^2 - 2*s13^2*s23^2 + 16*s12*s23^3 - 
          8*s13*s23^3 + 7*s23^4)))/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (12*(8*(-3*s12^5 - 17*s12^4*s13 - 31*s12^3*s13^2 - 27*s12^2*s13^3 - 
          18*s12*s13^4 - 15*s12^4*s23 - 54*s12^3*s13*s23 - 
          31*s12^2*s13^2*s23 + 12*s12*s13^3*s23 - 27*s12^3*s23^2 - 
          49*s12^2*s13*s23^2 + 24*s12*s13^2*s23^2 - 21*s12^2*s23^3 - 
          12*s12*s13*s23^3 - 6*s12*s23^4) + 4*(10*s12^5 + 56*s12^4*s13 + 
          111*s12^3*s13^2 + 91*s12^2*s13^3 + 27*s12*s13^4 - 7*s13^5 + 
          56*s12^4*s23 + 186*s12^3*s13*s23 + 131*s12^2*s13^2*s23 - 
          44*s12*s13^3*s23 + 7*s13^4*s23 + 119*s12^3*s23^2 + 
          169*s12^2*s13*s23^2 - 62*s12*s13^2*s23^2 + 10*s13^3*s23^2 + 
          121*s12^2*s23^3 + 20*s12*s13*s23^3 - 2*s13^2*s23^3 + 59*s12*s23^4 - 
          19*s13*s23^4 + 11*s23^5)))/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[1, 1, 2, -1] = (6*(-3*s12^4 - 8*s12^3*s13 - 7*s12^2*s13^2 - 6*s12*s13^3 - 
       12*s12^3*s23 - 10*s12^2*s13*s23 + 6*s12*s13^2*s23 - 15*s12^2*s23^2 + 
       6*s12*s13*s23^2 - 6*s12*s23^3))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 1, 2, 0] = (-3*(-5*s12 - 4*s13 - 4*s23)*(s13 - s23))/
      (s12*(s12 + 2*s13 + 2*s23)^2) - 12/(s12 + 2*s13 + 2*s23) + 
     (6*(7*s12^4 + 23*s12^3*s13 + 20*s12^2*s13^2 + 3*s12*s13^3 - 5*s13^4 + 
        29*s12^3*s23 + 36*s12^2*s13*s23 - 17*s12*s13^2*s23 + 12*s13^3*s23 + 
        40*s12^2*s23^2 - 7*s12*s13*s23^2 - 6*s13^2*s23^2 + 21*s12*s23^3 - 
        4*s13*s23^3 + 3*s23^4))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 1, 2, 1] = (-6*(s13 - s23))/(s12 + 2*s13 + 2*s23)^2 + 
     6/(s12 + 2*s13 + 2*s23)
 
B[1, 1, 2, 2] = 0
 
B[1, 1, 2, 3] = 0
 
B[1, 1, 3, -1] = 0
 
B[1, 1, 3, 0] = 0
 
B[1, 1, 3, 1] = 0
 
B[1, 1, 3, 2] = 0
 
B[1, 1, 3, 3] = 0
 
B[1, 1, 4, -1] = (-6*(-12*s12^3*s13 - 8*s12^2*s13^2 - 12*s12*s13^3 - 
       24*s12^2*s13*s23 + 24*s12*s13^2*s23 - 12*s12*s13*s23^2))/
     ((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[1, 1, 4, 0] = -100/(3*(s12 - s13 + s23)) + (8*(-s12 + 5*s13 - s23))/
      (3*s13*(s12 - s13 + s23)) + (2*(s12 + 3*s13 + s23))/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (6*(3*s12^4 + 36*s12^3*s13 + 42*s12^2*s13^2 + 20*s12*s13^3 - 5*s13^4 + 
        12*s12^3*s23 + 68*s12^2*s13*s23 - 60*s12*s13^2*s23 + 12*s13^3*s23 + 
        18*s12^2*s23^2 + 28*s12*s13*s23^2 - 6*s13^2*s23^2 + 12*s12*s23^3 - 
        4*s13*s23^3 + 3*s23^4))/((s12 - s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 1, 4, 1] = 8/(3*s13) + 8/(3*(s12 - s13 + s23))
 
B[1, 1, 4, 2] = 0
 
B[1, 1, 4, 3] = 0
 
B[1, 1, 5, -1] = (2*(2*s12^3*s13 + 3*s12^2*s13^2 + 3*s13^4 - 2*s12^3*s23 + 
       6*s12^2*s13*s23 + 4*s12*s13^2*s23 - 4*s13^3*s23 - 9*s12^2*s23^2 + 
       8*s12*s13*s23^2 - 6*s13^2*s23^2 - 12*s12*s23^3 + 12*s13*s23^3 - 
       5*s23^4))/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 1, 5, 0] = -(s13 - s23)/(3*s12*(s12 + 2*s13 + 2*s23)) + 
     (2*(-s12^4 - 5*s12^3*s13 - 6*s12^2*s13^2 - s12*s13^3 - 3*s13^4 - 
        3*s12^3*s23 - 12*s12^2*s13*s23 - 5*s12*s13^2*s23 + 4*s13^3*s23 + 
        2*s12^2*s23^2 - 3*s12*s13*s23^2 + 6*s13^2*s23^2 + 9*s12*s23^3 - 
        12*s13*s23^3 + 5*s23^4))/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 1, 5, 1] = (-2*(s13 - s23))/(3*s12*(s12 + 2*s13 + 2*s23)) + 
     (2*(2*s12^4 + 6*s12^3*s13 + 10*s12^2*s13^2 + 10*s12*s13^3 + 4*s13^4 + 
        10*s12^3*s23 + 4*s12^2*s13*s23 - 6*s12*s13^2*s23 - 16*s13^3*s23 + 
        18*s12^2*s23^2 - 18*s12*s13*s23^2 + 24*s13^2*s23^2 + 14*s12*s23^3 - 
        16*s13*s23^3 + 4*s23^4))/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 1, 5, 2] = 0
 
B[1, 1, 5, 3] = 0
 
B[1, 1, 6, -1] = 0
 
B[1, 1, 6, 0] = (-3*(-3*s12 - 3*s13 - 3*s23)*(s13 - s23))/
      (s12 + 2*s13 + 2*s23)^2 + (3*(-s12 + 2*s13 + 2*s23))/
      (s12 + 2*s13 + 2*s23) + (3*(-s12^5 - 2*s12^4*s13 - 10*s12^3*s13^2 - 
        22*s12^2*s13^3 - 9*s12*s13^4 - 4*s13^5 - 14*s12^4*s23 - 
        24*s12^3*s13*s23 - 30*s12^2*s13^2*s23 - 8*s12*s13^3*s23 + 
        12*s13^4*s23 - 46*s12^3*s23^2 - 18*s12^2*s13*s23^2 + 
        14*s12*s13^2*s23^2 - 8*s13^3*s23^2 - 58*s12^2*s23^3 + 
        32*s12*s13*s23^3 - 8*s13^2*s23^3 - 29*s12*s23^4 + 12*s13*s23^4 - 
        4*s23^5))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 1, 6, 1] = (-3*s12*(s13 - s23))/(s12 + 2*s13 + 2*s23)^2 + 
     (3*s12)/(s12 + 2*s13 + 2*s23) + 
     (3*(-16*s12^4*s13 - 46*s12^3*s13^2 - 36*s12^2*s13^3 - 6*s12*s13^4 + 
        8*s13^5 + 16*s12^4*s23 - 20*s12^3*s13*s23 - 28*s12^2*s13^2*s23 + 
        32*s12*s13^3*s23 - 24*s13^4*s23 + 66*s12^3*s23^2 - 
        28*s12^2*s13*s23^2 + 4*s12*s13^2*s23^2 + 16*s13^3*s23^2 + 
        92*s12^2*s23^3 - 80*s12*s13*s23^3 + 16*s13^2*s23^3 + 50*s12*s23^4 - 
        24*s13*s23^4 + 8*s23^5 - 2*(s12^5 + 2*s12^4*s13 + 10*s12^3*s13^2 + 
          22*s12^2*s13^3 + 9*s12*s13^4 + 4*s13^5 + 14*s12^4*s23 + 
          24*s12^3*s13*s23 + 30*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 
          12*s13^4*s23 + 46*s12^3*s23^2 + 18*s12^2*s13*s23^2 - 
          14*s12*s13^2*s23^2 + 8*s13^3*s23^2 + 58*s12^2*s23^3 - 
          32*s12*s13*s23^3 + 8*s13^2*s23^3 + 29*s12*s23^4 - 12*s13*s23^4 + 
          4*s23^5)))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 1, 6, 2] = (3*(-2*(16*s12^4*s13 + 46*s12^3*s13^2 + 36*s12^2*s13^3 + 
         6*s12*s13^4 - 8*s13^5 - 16*s12^4*s23 + 20*s12^3*s13*s23 + 
         28*s12^2*s13^2*s23 - 32*s12*s13^3*s23 + 24*s13^4*s23 - 
         66*s12^3*s23^2 + 28*s12^2*s13*s23^2 - 4*s12*s13^2*s23^2 - 
         16*s13^3*s23^2 - 92*s12^2*s23^3 + 80*s12*s13*s23^3 - 
         16*s13^2*s23^3 - 50*s12*s23^4 + 24*s13*s23^4 - 8*s23^5) - 
       4*(s12^5 + 2*s12^4*s13 + 10*s12^3*s13^2 + 22*s12^2*s13^3 + 
         9*s12*s13^4 + 4*s13^5 + 14*s12^4*s23 + 24*s12^3*s13*s23 + 
         30*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 12*s13^4*s23 + 
         46*s12^3*s23^2 + 18*s12^2*s13*s23^2 - 14*s12*s13^2*s23^2 + 
         8*s13^3*s23^2 + 58*s12^2*s23^3 - 32*s12*s13*s23^3 + 8*s13^2*s23^3 + 
         29*s12*s23^4 - 12*s13*s23^4 + 4*s23^5)))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 1, 7, -1] = 0
 
B[1, 1, 7, 0] = 0
 
B[1, 1, 7, 1] = 0
 
B[1, 1, 7, 2] = 0
 
B[1, 1, 8, -1] = 0
 
B[1, 1, 8, 0] = (-2*(s12 - s13 + s23)*(2*s12^3 + 5*s12^2*s13 + 4*s12*s13^2 + 
       5*s13^3 + 9*s12^2*s23 + 8*s12*s13*s23 - 5*s13^2*s23 + 12*s12*s23^2 - 
       5*s13*s23^2 + 5*s23^3))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[1, 1, 8, 1] = -4/3 - (2*(s12 - s13 + s23)*(-s12^3 + 3*s12*s13^2 - 2*s13^3 - 
        8*s12^2*s23 - 6*s12*s13*s23 - 2*s13^2*s23 - 13*s12*s23^2 + 
        10*s13*s23^2 - 6*s23^3 - 2*(-2*s12^3 - 5*s12^2*s13 - 4*s12*s13^2 - 
          5*s13^3 - 9*s12^2*s23 - 8*s12*s13*s23 + 5*s13^2*s23 - 
          12*s12*s23^2 + 5*s13*s23^2 - 5*s23^3)))/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 1, 8, 2] = (-2*(s12 - s13 + s23)*(-2*s12^3 - 2*s12^2*s13 + 2*s12*s13^2 + 
       2*s13^3 - 6*s12^2*s23 + 4*s12*s13*s23 - 6*s13^2*s23 - 6*s12*s23^2 + 
       6*s13*s23^2 - 2*s23^3 - 4*(-2*s12^3 - 5*s12^2*s13 - 4*s12*s13^2 - 
         5*s13^3 - 9*s12^2*s23 - 8*s12*s13*s23 + 5*s13^2*s23 - 12*s12*s23^2 + 
         5*s13*s23^2 - 5*s23^3) - 2*(s12^3 - 3*s12*s13^2 + 2*s13^3 + 
         8*s12^2*s23 + 6*s12*s13*s23 + 2*s13^2*s23 + 13*s12*s23^2 - 
         10*s13*s23^2 + 6*s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 1, 9, -1] = 0
 
B[1, 1, 9, 0] = (2*s12*(2*s12^3 + 5*s12^2*s13 + 4*s12*s13^2 + 5*s13^3 + 
       9*s12^2*s23 + 8*s12*s13*s23 - 5*s13^2*s23 + 12*s12*s23^2 - 
       5*s13*s23^2 + 5*s23^3))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[1, 1, 9, 1] = (2*s12*(-s12^3 + 3*s12*s13^2 - 2*s13^3 - 8*s12^2*s23 - 
       6*s12*s13*s23 - 2*s13^2*s23 - 13*s12*s23^2 + 10*s13*s23^2 - 6*s23^3 - 
       2*(-2*s12^3 - 5*s12^2*s13 - 4*s12*s13^2 - 5*s13^3 - 9*s12^2*s23 - 
         8*s12*s13*s23 + 5*s13^2*s23 - 12*s12*s23^2 + 5*s13*s23^2 - 
         5*s23^3)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[1, 1, 9, 2] = (2*s12*(-2*s12^3 - 2*s12^2*s13 + 2*s12*s13^2 + 2*s13^3 - 
       6*s12^2*s23 + 4*s12*s13*s23 - 6*s13^2*s23 - 6*s12*s23^2 + 
       6*s13*s23^2 - 2*s23^3 - 4*(-2*s12^3 - 5*s12^2*s13 - 4*s12*s13^2 - 
         5*s13^3 - 9*s12^2*s23 - 8*s12*s13*s23 + 5*s13^2*s23 - 12*s12*s23^2 + 
         5*s13*s23^2 - 5*s23^3) - 2*(s12^3 - 3*s12*s13^2 + 2*s13^3 + 
         8*s12^2*s23 + 6*s12*s13*s23 + 2*s13^2*s23 + 13*s12*s23^2 - 
         10*s13*s23^2 + 6*s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 1, 10, -1] = 0
 
B[1, 1, 10, 0] = 0
 
B[1, 1, 10, 1] = 0
 
B[1, 1, 10, 2] = 0
 
B[1, 1, 10, 3] = 0
 
B[1, 1, 10, 4] = 0
 
B[1, 1, 11, -1] = 0
 
B[1, 1, 11, 0] = (-3*s12*(s12 - s13 + s23)*(3*s12^3 + 2*s12^2*s13 + 
       3*s12*s13^2 + 6*s12^2*s23 - 6*s12*s13*s23 + 3*s12*s23^2))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[1, 1, 11, 1] = (-3*s12*(s12 - s13 + s23)*(-7*s12^3 - 8*s12^2*s13 - 
       3*s12*s13^2 + 2*s13^3 - 16*s12^2*s23 + 14*s12*s13*s23 - 6*s13^2*s23 - 
       11*s12*s23^2 + 6*s13*s23^2 - 2*s23^3 - 
       2*(-3*s12^3 - 2*s12^2*s13 - 3*s12*s13^2 - 6*s12^2*s23 + 
         6*s12*s13*s23 - 3*s12*s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[1, 1, 11, 2] = (-3*s12*(s12 - s13 + s23)*
      (-4*(-3*s12^3 - 2*s12^2*s13 - 3*s12*s13^2 - 6*s12^2*s23 + 
         6*s12*s13*s23 - 3*s12*s23^2) - 2*(7*s12^3 + 8*s12^2*s13 + 
         3*s12*s13^2 - 2*s13^3 + 16*s12^2*s23 - 14*s12*s13*s23 + 
         6*s13^2*s23 + 11*s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[1, 1, 11, 3] = (-3*s12*(s12 - s13 + s23)*
      (-8*(-3*s12^3 - 2*s12^2*s13 - 3*s12*s13^2 - 6*s12^2*s23 + 
         6*s12*s13*s23 - 3*s12*s23^2) - 4*(7*s12^3 + 8*s12^2*s13 + 
         3*s12*s13^2 - 2*s13^3 + 16*s12^2*s23 - 14*s12*s13*s23 + 
         6*s13^2*s23 + 11*s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[1, 1, 11, 4] = (-3*s12*(s12 - s13 + s23)*
      (-16*(-3*s12^3 - 2*s12^2*s13 - 3*s12*s13^2 - 6*s12^2*s23 + 
         6*s12*s13*s23 - 3*s12*s23^2) - 8*(7*s12^3 + 8*s12^2*s13 + 
         3*s12*s13^2 - 2*s13^3 + 16*s12^2*s23 - 14*s12*s13*s23 + 
         6*s13^2*s23 + 11*s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[1, 1, 12, -1] = 0
 
B[1, 1, 12, 0] = 0
 
B[1, 1, 12, 1] = 0
 
B[1, 1, 12, 2] = 0
 
B[1, 1, 12, 3] = 0
 
B[1, 1, 12, 4] = 0
 
B[1, 1, 13, -1] = 0
 
B[1, 1, 13, 0] = 0
 
B[1, 1, 13, 1] = 0
 
B[1, 1, 13, 2] = 0
 
B[1, 1, 13, 3] = 0
 
B[1, 1, 13, 4] = 0
 
B[1, 1, 14, -1] = 0
 
B[1, 1, 14, 0] = 0
 
B[1, 1, 14, 1] = 0
 
B[1, 1, 14, 2] = 0
 
B[1, 1, 14, 3] = 0
 
B[1, 1, 15, -1] = 0
 
B[1, 1, 15, 0] = ((s12 - s13 + s23)*(-2*s12^3*s13 - 3*s12^2*s13^2 - 3*s13^4 + 
       2*s12^3*s23 - 6*s12^2*s13*s23 - 4*s12*s13^2*s23 + 4*s13^3*s23 + 
       9*s12^2*s23^2 - 8*s12*s13*s23^2 + 6*s13^2*s23^2 + 12*s12*s23^3 - 
       12*s13*s23^3 + 5*s23^4))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[1, 1, 15, 1] = ((s12 - s13 + s23)*(2*s12^4 + 8*s12^3*s13 + 7*s12^2*s13^2 - 
       2*s12*s13^3 + s13^4 + 8*s12^3*s23 + 18*s12^2*s13*s23 + 
       2*s12*s13^2*s23 + 7*s12^2*s23^2 + 2*s12*s13*s23^2 - 6*s13^2*s23^2 - 
       2*s12*s23^3 + 8*s13*s23^3 - 3*s23^4 + 
       2*(-2*s12^3*s13 - 3*s12^2*s13^2 - 3*s13^4 + 2*s12^3*s23 - 
         6*s12^2*s13*s23 - 4*s12*s13^2*s23 + 4*s13^3*s23 + 9*s12^2*s23^2 - 
         8*s12*s13*s23^2 + 6*s13^2*s23^2 + 12*s12*s23^3 - 12*s13*s23^3 + 
         5*s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[1, 1, 15, 2] = ((s12 - s13 + s23)*(2*s12^3*s13 + 2*s12^2*s13^2 - 
       2*s12*s13^3 - 2*s13^4 - 2*s12^3*s23 + 4*s12^2*s13*s23 - 
       2*s12*s13^2*s23 + 8*s13^3*s23 - 6*s12^2*s23^2 + 10*s12*s13*s23^2 - 
       12*s13^2*s23^2 - 6*s12*s23^3 + 8*s13*s23^3 - 2*s23^4 + 
       2*(2*s12^4 + 8*s12^3*s13 + 7*s12^2*s13^2 - 2*s12*s13^3 + s13^4 + 
         8*s12^3*s23 + 18*s12^2*s13*s23 + 2*s12*s13^2*s23 + 7*s12^2*s23^2 + 
         2*s12*s13*s23^2 - 6*s13^2*s23^2 - 2*s12*s23^3 + 8*s13*s23^3 - 
         3*s23^4) + 4*(-2*s12^3*s13 - 3*s12^2*s13^2 - 3*s13^4 + 2*s12^3*s23 - 
         6*s12^2*s13*s23 - 4*s12*s13^2*s23 + 4*s13^3*s23 + 9*s12^2*s23^2 - 
         8*s12*s13*s23^2 + 6*s13^2*s23^2 + 12*s12*s23^3 - 12*s13*s23^3 + 
         5*s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[1, 1, 15, 3] = ((s12 - s13 + s23)*
      (4*(2*s12^4 + 8*s12^3*s13 + 7*s12^2*s13^2 - 2*s12*s13^3 + s13^4 + 
         8*s12^3*s23 + 18*s12^2*s13*s23 + 2*s12*s13^2*s23 + 7*s12^2*s23^2 + 
         2*s12*s13*s23^2 - 6*s13^2*s23^2 - 2*s12*s23^3 + 8*s13*s23^3 - 
         3*s23^4) + 2*(2*s12^3*s13 + 2*s12^2*s13^2 - 2*s12*s13^3 - 2*s13^4 - 
         2*s12^3*s23 + 4*s12^2*s13*s23 - 2*s12*s13^2*s23 + 8*s13^3*s23 - 
         6*s12^2*s23^2 + 10*s12*s13*s23^2 - 12*s13^2*s23^2 - 6*s12*s23^3 + 
         8*s13*s23^3 - 2*s23^4) + 8*(-2*s12^3*s13 - 3*s12^2*s13^2 - 3*s13^4 + 
         2*s12^3*s23 - 6*s12^2*s13*s23 - 4*s12*s13^2*s23 + 4*s13^3*s23 + 
         9*s12^2*s23^2 - 8*s12*s13*s23^2 + 6*s13^2*s23^2 + 12*s12*s23^3 - 
         12*s13*s23^3 + 5*s23^4)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 2, 1, -1] = (12*(-s12^4 - 4*s12^3*s13 - 5*s12^2*s13^2 - 2*s12*s13^3 - 
        4*s12^3*s23 - 10*s12^2*s13*s23 - 6*s12*s13^2*s23 - s12^2*s23^2 + 
        2*s12*s13*s23^2 + 6*s12*s23^3))/((s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (4*(-s12^4 - 5*s12^3*s13 - 10*s12^2*s13^2 - 
        9*s12*s13^3 - 3*s13^4 - 3*s12^3*s23 - 4*s12^2*s13*s23 + 
        3*s12*s13^2*s23 + 4*s13^3*s23 - 2*s12^2*s23^2 + 5*s12*s13*s23^2 + 
        6*s13^2*s23^2 + s12*s23^3 - 12*s13*s23^3 + 5*s23^4))/
      (3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 2, 1, 0] = -12/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) - 
     (2*(s13 - s23))/(3*s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (6*(s13 - s23)*(5*s12 + 4*s13 + 4*s23))/(s12*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)^2) - (4*(-s12^4 - 4*s12^3*s13 - 6*s12^2*s13^2 - 
        4*s12*s13^3 - s13^4 + 16*s12^2*s13*s23 + 32*s12*s13^2*s23 + 
        16*s13^3*s23 + 6*s12^2*s23^2 + 28*s12*s13*s23^2 - 26*s13^2*s23^2 + 
        8*s12*s23^3 + 8*s13*s23^3 + 3*s23^4))/(3*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + 
     (12*(2*s12^4 + 12*s12^3*s13 + 24*s12^2*s13^2 + 20*s12*s13^3 + 6*s13^4 + 
        12*s12^3*s23 + 44*s12^2*s13*s23 + 36*s12*s13^2*s23 + 4*s13^3*s23 + 
        28*s12^2*s23^2 + 44*s12*s13*s23^2 - 16*s13^2*s23^2 + 28*s12*s23^3 - 
        4*s13*s23^3 + 10*s23^4))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 2, 1, 1] = -24/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) - 
     (2*(s13 - s23))/(s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (6*(s13 - s23)*(5*s12 + 8*s13 + 8*s23))/(s12*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)^2) + 
     (12*(3*s12^4 + 16*s12^3*s13 + 29*s12^2*s13^2 + 22*s12*s13^3 + 6*s13^4 + 
        16*s12^3*s23 + 54*s12^2*s13*s23 + 42*s12*s13^2*s23 + 4*s13^3*s23 + 
        29*s12^2*s23^2 + 42*s12*s13*s23^2 - 16*s13^2*s23^2 + 22*s12*s23^3 - 
        4*s13*s23^3 + 10*s23^4 + 2*(-s12^4 - 4*s12^3*s13 - 5*s12^2*s13^2 - 
          2*s12*s13^3 - 4*s12^3*s23 - 10*s12^2*s13*s23 - 6*s12*s13^2*s23 - 
          s12^2*s23^2 + 2*s12*s13*s23^2 + 6*s12*s23^3)))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*(s12^3*s13 + 4*s12^2*s13^2 + 5*s12*s13^3 + 2*s13^4 + 3*s12^3*s23 + 
        20*s12^2*s13*s23 + 29*s12*s13^2*s23 + 12*s13^3*s23 + 8*s12^2*s23^2 + 
        23*s12*s13*s23^2 - 32*s13^2*s23^2 + 7*s12*s23^3 + 20*s13*s23^3 - 
        2*s23^4 + 2*(-s12^4 - 5*s12^3*s13 - 10*s12^2*s13^2 - 9*s12*s13^3 - 
          3*s13^4 - 3*s12^3*s23 - 4*s12^2*s13*s23 + 3*s12*s13^2*s23 + 
          4*s13^3*s23 - 2*s12^2*s23^2 + 5*s12*s13*s23^2 + 6*s13^2*s23^2 + 
          s12*s23^3 - 12*s13*s23^3 + 5*s23^4)))/(3*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[1, 2, 1, 2] = -36/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) - 
     (8*(s13 - s23))/(3*s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (6*(s13 - s23)*(4*s13 + 4*s23 + 2*(5*s12 + 4*s13 + 4*s23)))/
      (s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)^2) - 
     (4*(2*(s12^3*s13 + 4*s12^2*s13^2 + 5*s12*s13^3 + 2*s13^4 + 3*s12^3*s23 + 
          20*s12^2*s13*s23 + 29*s12*s13^2*s23 + 12*s13^3*s23 + 
          8*s12^2*s23^2 + 23*s12*s13*s23^2 - 32*s13^2*s23^2 + 7*s12*s23^3 + 
          20*s13*s23^3 - 2*s23^4) + 4*(-s12^4 - 5*s12^3*s13 - 
          10*s12^2*s13^2 - 9*s12*s13^3 - 3*s13^4 - 3*s12^3*s23 - 
          4*s12^2*s13*s23 + 3*s12*s13^2*s23 + 4*s13^3*s23 - 2*s12^2*s23^2 + 
          5*s12*s13*s23^2 + 6*s13^2*s23^2 + s12*s23^3 - 12*s13*s23^3 + 
          5*s23^4)))/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (12*(4*(-s12^4 - 4*s12^3*s13 - 5*s12^2*s13^2 - 2*s12*s13^3 - 
          4*s12^3*s23 - 10*s12^2*s13*s23 - 6*s12*s13^2*s23 - s12^2*s23^2 + 
          2*s12*s13*s23^2 + 6*s12*s23^3) + 2*(3*s12^4 + 16*s12^3*s13 + 
          29*s12^2*s13^2 + 22*s12*s13^3 + 6*s13^4 + 16*s12^3*s23 + 
          54*s12^2*s13*s23 + 42*s12*s13^2*s23 + 4*s13^3*s23 + 
          29*s12^2*s23^2 + 42*s12*s13*s23^2 - 16*s13^2*s23^2 + 22*s12*s23^3 - 
          4*s13*s23^3 + 10*s23^4)))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 2, 1, 3] = -72/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) - 
     (16*(s13 - s23))/(3*s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (6*(s13 - s23)*(2*(4*s13 + 4*s23) + 4*(5*s12 + 4*s13 + 4*s23)))/
      (s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)^2) - 
     (4*(4*(s12^3*s13 + 4*s12^2*s13^2 + 5*s12*s13^3 + 2*s13^4 + 3*s12^3*s23 + 
          20*s12^2*s13*s23 + 29*s12*s13^2*s23 + 12*s13^3*s23 + 
          8*s12^2*s23^2 + 23*s12*s13*s23^2 - 32*s13^2*s23^2 + 7*s12*s23^3 + 
          20*s13*s23^3 - 2*s23^4) + 8*(-s12^4 - 5*s12^3*s13 - 
          10*s12^2*s13^2 - 9*s12*s13^3 - 3*s13^4 - 3*s12^3*s23 - 
          4*s12^2*s13*s23 + 3*s12*s13^2*s23 + 4*s13^3*s23 - 2*s12^2*s23^2 + 
          5*s12*s13*s23^2 + 6*s13^2*s23^2 + s12*s23^3 - 12*s13*s23^3 + 
          5*s23^4)))/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (12*(8*(-s12^4 - 4*s12^3*s13 - 5*s12^2*s13^2 - 2*s12*s13^3 - 
          4*s12^3*s23 - 10*s12^2*s13*s23 - 6*s12*s13^2*s23 - s12^2*s23^2 + 
          2*s12*s13*s23^2 + 6*s12*s23^3) + 4*(3*s12^4 + 16*s12^3*s13 + 
          29*s12^2*s13^2 + 22*s12*s13^3 + 6*s13^4 + 16*s12^3*s23 + 
          54*s12^2*s13*s23 + 42*s12*s13^2*s23 + 4*s13^3*s23 + 
          29*s12^2*s23^2 + 42*s12*s13*s23^2 - 16*s13^2*s23^2 + 22*s12*s23^3 - 
          4*s13*s23^3 + 10*s23^4)))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 2, 2, -1] = (6*(-s12^4 - 4*s12^3*s13 - 5*s12^2*s13^2 - 2*s12*s13^3 + 
       2*s12^2*s13*s23 + 2*s12*s13^2*s23 + 3*s12^2*s23^2 + 2*s12*s13*s23^2 - 
       2*s12*s23^3))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 2, 2, 0] = (3*(-5*s12 - 4*s13 - 4*s23)*(s13 - s23))/
      (s12*(s12 + 2*s13 + 2*s23)^2) + 6/(s12 + 2*s13 + 2*s23) + 
     (6*(4*s12^4 + 17*s12^3*s13 + 26*s12^2*s13^2 + 17*s12*s13^3 + 4*s13^4 + 
        11*s12^3*s23 + 16*s12^2*s13*s23 - 3*s12*s13^2*s23 - 8*s13^3*s23 + 
        6*s12^2*s23^2 - 13*s12*s13*s23^2 - s12*s23^3 + 8*s13*s23^3 - 
        4*s23^4))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 2, 2, 1] = (6*(s13 - s23))/(s12 + 2*s13 + 2*s23)^2 + 
     6/(s12 + 2*s13 + 2*s23)
 
B[1, 2, 2, 2] = 0
 
B[1, 2, 2, 3] = 0
 
B[1, 2, 3, -1] = (-6*(-4*s12^2*s23 - 4*s12*s13*s23 + 4*s12*s23^2))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[1, 2, 3, 0] = (2*(s12 + s13 + 3*s23))/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (6*(s12^3 + 3*s12^2*s13 + 3*s12*s13^2 + s13^3 + 13*s12^2*s23 + 
        18*s12*s13*s23 + 5*s13^2*s23 + 11*s12*s23^2 - 13*s13*s23^2 + 
        7*s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2
 
B[1, 2, 3, 1] = 0
 
B[1, 2, 3, 2] = 0
 
B[1, 2, 3, 3] = 0
 
B[1, 2, 4, -1] = 0
 
B[1, 2, 4, 0] = 0
 
B[1, 2, 4, 1] = 0
 
B[1, 2, 4, 2] = 0
 
B[1, 2, 4, 3] = 0
 
B[1, 2, 5, -1] = (-2*(s12^4 + 5*s12^3*s13 + 10*s12^2*s13^2 + 9*s12*s13^3 + 
       3*s13^4 + 3*s12^3*s23 + 4*s12^2*s13*s23 - 3*s12*s13^2*s23 - 
       4*s13^3*s23 + 2*s12^2*s23^2 - 5*s12*s13*s23^2 - 6*s13^2*s23^2 - 
       s12*s23^3 + 12*s13*s23^3 - 5*s23^4))/(3*(s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 2, 5, 0] = (s13 - s23)/(3*s12*(s12 + 2*s13 + 2*s23)) - 
     (2*(s12^4 + 4*s12^3*s13 + 5*s12^2*s13^2 + 2*s12*s13^3 + 4*s12^3*s23 + 
        2*s12^2*s13*s23 - 10*s12*s13^2*s23 - 8*s13^3*s23 + 9*s12^2*s23^2 - 
        2*s12*s13*s23^2 + 24*s13^2*s23^2 + 10*s12*s23^3 - 24*s13*s23^3 + 
        8*s23^4))/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 2, 5, 1] = (2*(s13 - s23))/(3*s12*(s12 + 2*s13 + 2*s23))
 
B[1, 2, 5, 2] = 0
 
B[1, 2, 5, 3] = 0
 
B[1, 2, 6, -1] = 0
 
B[1, 2, 6, 0] = (3*(-3*s12 - 3*s13 - 3*s23)*(s13 - s23))/
      (s12 + 2*s13 + 2*s23)^2 + (3*(2*s12 + 2*s13 + 2*s23))/
      (s12 + 2*s13 + 2*s23) + (6*(-3*s12^4*s13 - 12*s12^3*s13^2 - 
        17*s12^2*s13^3 - 10*s12*s13^4 - 2*s13^5 - s12^4*s23 - 
        10*s12^3*s13*s23 - 9*s12^2*s13^2*s23 + 6*s12*s13^3*s23 + 
        6*s13^4*s23 - 10*s12^3*s23^2 - 19*s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 - 4*s13^3*s23^2 - 19*s12^2*s23^3 + 
        2*s12*s13*s23^3 - 4*s13^2*s23^3 - 8*s12*s23^4 + 6*s13*s23^4 - 
        2*s23^5))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 2, 6, 1] = (3*s12*(s13 - s23))/(s12 + 2*s13 + 2*s23)^2 + 
     (3*s12)/(s12 + 2*s13 + 2*s23) + 
     (6*(-s12^5 + 11*s12^3*s13^2 + 22*s12^2*s13^3 + 16*s12*s13^4 + 4*s13^5 - 
        8*s12^4*s23 - 14*s12^3*s13*s23 - 14*s12^2*s13^2*s23 - 
        20*s12*s13^3*s23 - 12*s13^4*s23 - 13*s12^3*s23^2 - 
        6*s12^2*s13*s23^2 - 4*s12*s13^2*s23^2 + 8*s13^3*s23^2 - 
        2*s12^2*s23^3 + 4*s12*s13*s23^3 + 8*s13^2*s23^3 + 4*s12*s23^4 - 
        12*s13*s23^4 + 4*s23^5 - 2*(3*s12^4*s13 + 12*s12^3*s13^2 + 
          17*s12^2*s13^3 + 10*s12*s13^4 + 2*s13^5 + s12^4*s23 + 
          10*s12^3*s13*s23 + 9*s12^2*s13^2*s23 - 6*s12*s13^3*s23 - 
          6*s13^4*s23 + 10*s12^3*s23^2 + 19*s12^2*s13*s23^2 - 
          10*s12*s13^2*s23^2 + 4*s13^3*s23^2 + 19*s12^2*s23^3 - 
          2*s12*s13*s23^3 + 4*s13^2*s23^3 + 8*s12*s23^4 - 6*s13*s23^4 + 
          2*s23^5)))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 2, 6, 2] = (6*(-2*(s12^5 - 11*s12^3*s13^2 - 22*s12^2*s13^3 - 
         16*s12*s13^4 - 4*s13^5 + 8*s12^4*s23 + 14*s12^3*s13*s23 + 
         14*s12^2*s13^2*s23 + 20*s12*s13^3*s23 + 12*s13^4*s23 + 
         13*s12^3*s23^2 + 6*s12^2*s13*s23^2 + 4*s12*s13^2*s23^2 - 
         8*s13^3*s23^2 + 2*s12^2*s23^3 - 4*s12*s13*s23^3 - 8*s13^2*s23^3 - 
         4*s12*s23^4 + 12*s13*s23^4 - 4*s23^5) - 
       4*(3*s12^4*s13 + 12*s12^3*s13^2 + 17*s12^2*s13^3 + 10*s12*s13^4 + 
         2*s13^5 + s12^4*s23 + 10*s12^3*s13*s23 + 9*s12^2*s13^2*s23 - 
         6*s12*s13^3*s23 - 6*s13^4*s23 + 10*s12^3*s23^2 + 
         19*s12^2*s13*s23^2 - 10*s12*s13^2*s23^2 + 4*s13^3*s23^2 + 
         19*s12^2*s23^3 - 2*s12*s13*s23^3 + 4*s13^2*s23^3 + 8*s12*s23^4 - 
         6*s13*s23^4 + 2*s23^5)))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 2, 7, -1] = 0
 
B[1, 2, 7, 0] = (-2*(s12 + s13 - s23)*(s12^3 + 4*s12^2*s13 + 5*s12*s13^2 + 
       2*s13^3 + 6*s12^2*s23 + 10*s12*s13*s23 + 4*s13^2*s23 + 9*s12*s23^2 - 
       14*s13*s23^2 + 8*s23^3))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[1, 2, 7, 1] = (-2*(s12 + s13 - s23)*(-(s12^2*s13) - 2*s12*s13^2 - s13^3 - 
       3*s12^2*s23 - 8*s12*s13*s23 - 5*s13^2*s23 - 6*s12*s23^2 + 
       13*s13*s23^2 - 7*s23^3 - 2*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 
         2*s13^3 - 6*s12^2*s23 - 10*s12*s13*s23 - 4*s13^2*s23 - 9*s12*s23^2 + 
         14*s13*s23^2 - 8*s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 2, 7, 2] = (-2*(s12 + s13 - s23)*
      (-4*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 2*s13^3 - 6*s12^2*s23 - 
         10*s12*s13*s23 - 4*s13^2*s23 - 9*s12*s23^2 + 14*s13*s23^2 - 
         8*s23^3) - 2*(s12^2*s13 + 2*s12*s13^2 + s13^3 + 3*s12^2*s23 + 
         8*s12*s13*s23 + 5*s13^2*s23 + 6*s12*s23^2 - 13*s13*s23^2 + 
         7*s23^3)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[1, 2, 8, -1] = 0
 
B[1, 2, 8, 0] = 0
 
B[1, 2, 8, 1] = 0
 
B[1, 2, 8, 2] = 0
 
B[1, 2, 9, -1] = 0
 
B[1, 2, 9, 0] = (2*s12*(s12^3 + 4*s12^2*s13 + 5*s12*s13^2 + 2*s13^3 + 
       6*s12^2*s23 + 10*s12*s13*s23 + 4*s13^2*s23 + 9*s12*s23^2 - 
       14*s13*s23^2 + 8*s23^3))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[1, 2, 9, 1] = (2*s12*(-(s12^2*s13) - 2*s12*s13^2 - s13^3 - 3*s12^2*s23 - 
       8*s12*s13*s23 - 5*s13^2*s23 - 6*s12*s23^2 + 13*s13*s23^2 - 7*s23^3 - 
       2*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 2*s13^3 - 6*s12^2*s23 - 
         10*s12*s13*s23 - 4*s13^2*s23 - 9*s12*s23^2 + 14*s13*s23^2 - 
         8*s23^3)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[1, 2, 9, 2] = (2*s12*(-4*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 2*s13^3 - 
         6*s12^2*s23 - 10*s12*s13*s23 - 4*s13^2*s23 - 9*s12*s23^2 + 
         14*s13*s23^2 - 8*s23^3) - 2*(s12^2*s13 + 2*s12*s13^2 + s13^3 + 
         3*s12^2*s23 + 8*s12*s13*s23 + 5*s13^2*s23 + 6*s12*s23^2 - 
         13*s13*s23^2 + 7*s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 2, 10, -1] = 0
 
B[1, 2, 10, 0] = (-3*s12*(s12 + s13 - s23)^2*(s12^2 + s12*s13 - s12*s23))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[1, 2, 10, 1] = (-3*s12*(s12 + s13 - s23)^2*(-3*s12^2 - 5*s12*s13 - 
       2*s13^2 - 3*s12*s23 + 4*s13*s23 - 2*s23^2 - 
       2*(-s12^2 - s12*s13 + s12*s23)))/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[1, 2, 10, 2] = (-3*s12*(s12 + s13 - s23)^2*
      (-4*(-s12^2 - s12*s13 + s12*s23) - 2*(3*s12^2 + 5*s12*s13 + 2*s13^2 + 
         3*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[1, 2, 10, 3] = (-3*s12*(s12 + s13 - s23)^2*
      (-8*(-s12^2 - s12*s13 + s12*s23) - 4*(3*s12^2 + 5*s12*s13 + 2*s13^2 + 
         3*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[1, 2, 10, 4] = (-3*s12*(s12 + s13 - s23)^2*
      (-16*(-s12^2 - s12*s13 + s12*s23) - 8*(3*s12^2 + 5*s12*s13 + 2*s13^2 + 
         3*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[1, 2, 11, -1] = 0
 
B[1, 2, 11, 0] = 0
 
B[1, 2, 11, 1] = 0
 
B[1, 2, 11, 2] = 0
 
B[1, 2, 11, 3] = 0
 
B[1, 2, 11, 4] = 0
 
B[1, 2, 12, -1] = 0
 
B[1, 2, 12, 0] = 0
 
B[1, 2, 12, 1] = 0
 
B[1, 2, 12, 2] = 0
 
B[1, 2, 12, 3] = 0
 
B[1, 2, 12, 4] = 0
 
B[1, 2, 13, -1] = 0
 
B[1, 2, 13, 0] = 0
 
B[1, 2, 13, 1] = 0
 
B[1, 2, 13, 2] = 0
 
B[1, 2, 13, 3] = 0
 
B[1, 2, 13, 4] = 0
 
B[1, 2, 14, -1] = 0
 
B[1, 2, 14, 0] = ((s12 + s13 - s23)^2*(s12^3 + 4*s12^2*s13 + 6*s12*s13^2 + 
       3*s13^3 + 4*s12^2*s23 + 4*s12*s13*s23 - s13^2*s23 + 6*s12*s23^2 - 
       7*s13*s23^2 + 5*s23^3))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[1, 2, 14, 1] = ((s12 + s13 - s23)^2*(s12^2*s13 + s12*s13^2 - s12^2*s23 + 
       2*s12*s13*s23 - 4*s13^2*s23 - 3*s12*s23^2 + 8*s13*s23^2 - 4*s23^3 + 
       2*(s12^3 + 4*s12^2*s13 + 6*s12*s13^2 + 3*s13^3 + 4*s12^2*s23 + 
         4*s12*s13*s23 - s13^2*s23 + 6*s12*s23^2 - 7*s13*s23^2 + 5*s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 2, 14, 2] = ((s12 + s13 - s23)^2*
      (2*(s12^2*s13 + s12*s13^2 - s12^2*s23 + 2*s12*s13*s23 - 4*s13^2*s23 - 
         3*s12*s23^2 + 8*s13*s23^2 - 4*s23^3) + 
       4*(s12^3 + 4*s12^2*s13 + 6*s12*s13^2 + 3*s13^3 + 4*s12^2*s23 + 
         4*s12*s13*s23 - s13^2*s23 + 6*s12*s23^2 - 7*s13*s23^2 + 5*s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 2, 14, 3] = ((s12 + s13 - s23)^2*
      (4*(s12^2*s13 + s12*s13^2 - s12^2*s23 + 2*s12*s13*s23 - 4*s13^2*s23 - 
         3*s12*s23^2 + 8*s13*s23^2 - 4*s23^3) + 
       8*(s12^3 + 4*s12^2*s13 + 6*s12*s13^2 + 3*s13^3 + 4*s12^2*s23 + 
         4*s12*s13*s23 - s13^2*s23 + 6*s12*s23^2 - 7*s13*s23^2 + 5*s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 2, 15, -1] = 0
 
B[1, 2, 15, 0] = 0
 
B[1, 2, 15, 1] = 0
 
B[1, 2, 15, 2] = 0
 
B[1, 2, 15, 3] = 0
 
B[1, 3, 1, -1] = (3*s12^3 + 5*s12^2*s13 + 5*s12*s13^2 + 3*s13^3 + 
       3*s12^2*s23 - 2*s12*s13*s23 - 9*s13^2*s23 - 3*s12*s23^2 + 
       9*s13*s23^2 - 3*s23^3)/(s12*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*(-s12^4 - 4*s12^3*s13 - 5*s12^2*s13^2 - 2*s12*s13^3 - 4*s12^3*s23 - 
        10*s12^2*s13*s23 - 6*s12*s13^2*s23 - s12^2*s23^2 + 2*s12*s13*s23^2 + 
        6*s12*s23^3))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(2*s12^3*s13 + 3*s12^2*s13^2 + 3*s13^4 - 2*s12^3*s23 + 
        6*s12^2*s13*s23 + 4*s12*s13^2*s23 - 4*s13^3*s23 - 9*s12^2*s23^2 + 
        8*s12*s13*s23^2 - 6*s13^2*s23^2 - 12*s12*s23^3 + 12*s13*s23^3 - 
        5*s23^4))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(-s12^4 - 5*s12^3*s13 - 10*s12^2*s13^2 - 9*s12*s13^3 - 3*s13^4 - 
        3*s12^3*s23 - 4*s12^2*s13*s23 + 3*s12*s13^2*s23 + 4*s13^3*s23 - 
        2*s12^2*s23^2 + 5*s12*s13*s23^2 + 6*s13^2*s23^2 + s12*s23^3 - 
        12*s13*s23^3 + 5*s23^4))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(-3*s12^5 - 17*s12^4*s13 - 31*s12^3*s13^2 - 27*s12^2*s13^3 - 
        18*s12*s13^4 - 15*s12^4*s23 - 54*s12^3*s13*s23 - 31*s12^2*s13^2*s23 + 
        12*s12*s13^3*s23 - 27*s12^3*s23^2 - 49*s12^2*s13*s23^2 + 
        24*s12*s13^2*s23^2 - 21*s12^2*s23^3 - 12*s12*s13*s23^3 - 
        6*s12*s23^4))/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[1, 3, 1, 0] = 2/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (-18*s12^3 - 18*s12^2*s13 + 2*s12*s13^2 + 2*s13^3 - 38*s12^2*s23 + 
       20*s12*s13*s23 - 6*s13^2*s23 - 22*s12*s23^2 + 6*s13*s23^2 - 2*s23^3)/
      (s12*(s12 - s13 + s23)*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*(4*s12^3*s13 + 14*s12^2*s13^2 + 16*s12*s13^3 + 6*s13^4 + 
        16*s12^2*s13*s23 + 20*s12*s13^2*s23 - 4*s13^3*s23 + 2*s12^2*s23^2 + 
        24*s12*s13*s23^2 - 8*s13^2*s23^2 + 4*s12*s23^3 + 4*s13*s23^3 + 
        2*s23^4))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(-s12^4 - 4*s12^3*s13 - 6*s12^2*s13^2 - 4*s12*s13^3 - s13^4 + 
        16*s12^2*s13*s23 + 32*s12*s13^2*s23 + 16*s13^3*s23 + 6*s12^2*s23^2 + 
        28*s12*s13*s23^2 - 26*s13^2*s23^2 + 8*s12*s23^3 + 8*s13*s23^3 + 
        3*s23^4))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(2*s12^4 + 12*s12^3*s13 + 24*s12^2*s13^2 + 20*s12*s13^3 + 6*s13^4 + 
        12*s12^3*s23 + 44*s12^2*s13*s23 + 36*s12*s13^2*s23 + 4*s13^3*s23 + 
        28*s12^2*s23^2 + 44*s12*s13*s23^2 - 16*s13^2*s23^2 + 28*s12*s23^3 - 
        4*s13*s23^3 + 10*s23^4))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(7*s12^5 + 39*s12^4*s13 + 80*s12^3*s13^2 + 64*s12^2*s13^3 + 
        9*s12*s13^4 - 7*s13^5 + 41*s12^4*s23 + 132*s12^3*s13*s23 + 
        100*s12^2*s13^2*s23 - 32*s12*s13^3*s23 + 7*s13^4*s23 + 
        92*s12^3*s23^2 + 120*s12^2*s13*s23^2 - 38*s12*s13^2*s23^2 + 
        10*s13^3*s23^2 + 100*s12^2*s23^3 + 8*s12*s13*s23^3 - 2*s13^2*s23^3 + 
        53*s12*s23^4 - 19*s13*s23^4 + 11*s23^5))/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 1, 1] = -2/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (-21*s12^3 - 23*s12^2*s13 - 3*s12*s13^2 - s13^3 - 41*s12^2*s23 + 
       22*s12*s13*s23 + 3*s13^2*s23 - 19*s12*s23^2 - 3*s13*s23^2 + s23^3 - 
       2*(-3*s12^3 - 5*s12^2*s13 - 5*s12*s13^2 - 3*s13^3 - 3*s12^2*s23 + 
         2*s12*s13*s23 + 9*s13^2*s23 + 3*s12*s23^2 - 9*s13*s23^2 + 3*s23^3))/
      (s12*(s12 - s13 + s23)*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*(3*s12^4 + 16*s12^3*s13 + 29*s12^2*s13^2 + 22*s12*s13^3 + 6*s13^4 + 
        16*s12^3*s23 + 54*s12^2*s13*s23 + 42*s12*s13^2*s23 + 4*s13^3*s23 + 
        29*s12^2*s23^2 + 42*s12*s13*s23^2 - 16*s13^2*s23^2 + 22*s12*s23^3 - 
        4*s13*s23^3 + 10*s23^4 + 2*(-s12^4 - 4*s12^3*s13 - 5*s12^2*s13^2 - 
          2*s12*s13^3 - 4*s12^3*s23 - 10*s12^2*s13*s23 - 6*s12*s13^2*s23 - 
          s12^2*s23^2 + 2*s12*s13*s23^2 + 6*s12*s23^3)))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(2*s12^4 + 8*s12^3*s13 + 21*s12^2*s13^2 + 26*s12*s13^3 + 7*s13^4 + 
        12*s12^3*s23 + 14*s12^2*s13*s23 + 10*s12*s13^2*s23 - 16*s13^3*s23 + 
        29*s12^2*s23^2 - 2*s12*s13*s23^2 + 22*s13^2*s23^2 + 30*s12*s23^3 - 
        24*s13*s23^3 + 11*s23^4 + 2*(2*s12^3*s13 + 3*s12^2*s13^2 + 3*s13^4 - 
          2*s12^3*s23 + 6*s12^2*s13*s23 + 4*s12*s13^2*s23 - 4*s13^3*s23 - 
          9*s12^2*s23^2 + 8*s12*s13*s23^2 - 6*s13^2*s23^2 - 12*s12*s23^3 + 
          12*s13*s23^3 - 5*s23^4)))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(s12^3*s13 + 4*s12^2*s13^2 + 5*s12*s13^3 + 2*s13^4 + 3*s12^3*s23 + 
        20*s12^2*s13*s23 + 29*s12*s13^2*s23 + 12*s13^3*s23 + 8*s12^2*s23^2 + 
        23*s12*s13*s23^2 - 32*s13^2*s23^2 + 7*s12*s23^3 + 20*s13*s23^3 - 
        2*s23^4 + 2*(-s12^4 - 5*s12^3*s13 - 10*s12^2*s13^2 - 9*s12*s13^3 - 
          3*s13^4 - 3*s12^3*s23 - 4*s12^2*s13*s23 + 3*s12*s13^2*s23 + 
          4*s13^3*s23 - 2*s12^2*s23^2 + 5*s12*s13*s23^2 + 6*s13^2*s23^2 + 
          s12*s23^3 - 12*s13*s23^3 + 5*s23^4)))/((s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + 
     (2*(10*s12^5 + 56*s12^4*s13 + 111*s12^3*s13^2 + 91*s12^2*s13^3 + 
        27*s12*s13^4 - 7*s13^5 + 56*s12^4*s23 + 186*s12^3*s13*s23 + 
        131*s12^2*s13^2*s23 - 44*s12*s13^3*s23 + 7*s13^4*s23 + 
        119*s12^3*s23^2 + 169*s12^2*s13*s23^2 - 62*s12*s13^2*s23^2 + 
        10*s13^3*s23^2 + 121*s12^2*s23^3 + 20*s12*s13*s23^3 - 2*s13^2*s23^3 + 
        59*s12*s23^4 - 19*s13*s23^4 + 11*s23^5 + 
        2*(-3*s12^5 - 17*s12^4*s13 - 31*s12^3*s13^2 - 27*s12^2*s13^3 - 
          18*s12*s13^4 - 15*s12^4*s23 - 54*s12^3*s13*s23 - 
          31*s12^2*s13^2*s23 + 12*s12*s13^3*s23 - 27*s12^3*s23^2 - 
          49*s12^2*s13*s23^2 + 24*s12*s13^2*s23^2 - 21*s12^2*s23^3 - 
          12*s12*s13*s23^3 - 6*s12*s23^4)))/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 1, 2] = (-2*(21*s12^3 + 23*s12^2*s13 + 3*s12*s13^2 + s13^3 + 
         41*s12^2*s23 - 22*s12*s13*s23 - 3*s13^2*s23 + 19*s12*s23^2 + 
         3*s13*s23^2 - s23^3) - 4*(-3*s12^3 - 5*s12^2*s13 - 5*s12*s13^2 - 
         3*s13^3 - 3*s12^2*s23 + 2*s12*s13*s23 + 9*s13^2*s23 + 3*s12*s23^2 - 
         9*s13*s23^2 + 3*s23^3))/(s12*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*(2*(s12^3*s13 + 4*s12^2*s13^2 + 5*s12*s13^3 + 2*s13^4 + 3*s12^3*s23 + 
          20*s12^2*s13*s23 + 29*s12*s13^2*s23 + 12*s13^3*s23 + 
          8*s12^2*s23^2 + 23*s12*s13*s23^2 - 32*s13^2*s23^2 + 7*s12*s23^3 + 
          20*s13*s23^3 - 2*s23^4) + 4*(-s12^4 - 5*s12^3*s13 - 
          10*s12^2*s13^2 - 9*s12*s13^3 - 3*s13^4 - 3*s12^3*s23 - 
          4*s12^2*s13*s23 + 3*s12*s13^2*s23 + 4*s13^3*s23 - 2*s12^2*s23^2 + 
          5*s12*s13*s23^2 + 6*s13^2*s23^2 + s12*s23^3 - 12*s13*s23^3 + 
          5*s23^4)))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(2*s12^4 + 6*s12^3*s13 + 10*s12^2*s13^2 + 10*s12*s13^3 + 4*s13^4 + 
        10*s12^3*s23 + 4*s12^2*s13*s23 - 6*s12*s13^2*s23 - 16*s13^3*s23 + 
        18*s12^2*s23^2 - 18*s12*s13*s23^2 + 24*s13^2*s23^2 + 14*s12*s23^3 - 
        16*s13*s23^3 + 4*s23^4 + 4*(2*s12^3*s13 + 3*s12^2*s13^2 + 3*s13^4 - 
          2*s12^3*s23 + 6*s12^2*s13*s23 + 4*s12*s13^2*s23 - 4*s13^3*s23 - 
          9*s12^2*s23^2 + 8*s12*s13*s23^2 - 6*s13^2*s23^2 - 12*s12*s23^3 + 
          12*s13*s23^3 - 5*s23^4) + 2*(2*s12^3*s13 + 11*s12^2*s13^2 + 
          16*s12*s13^3 + 3*s13^4 + 2*s12^3*s23 + 10*s12^2*s13*s23 + 
          16*s12*s13^2*s23 + 11*s12^2*s23^2 + 16*s12*s13*s23^2 - 
          2*s13^2*s23^2 + 16*s12*s23^3 - 8*s13*s23^3 + 7*s23^4)))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(4*(-s12^4 - 4*s12^3*s13 - 5*s12^2*s13^2 - 2*s12*s13^3 - 
          4*s12^3*s23 - 10*s12^2*s13*s23 - 6*s12*s13^2*s23 - s12^2*s23^2 + 
          2*s12*s13*s23^2 + 6*s12*s23^3) + 2*(3*s12^4 + 16*s12^3*s13 + 
          29*s12^2*s13^2 + 22*s12*s13^3 + 6*s13^4 + 16*s12^3*s23 + 
          54*s12^2*s13*s23 + 42*s12*s13^2*s23 + 4*s13^3*s23 + 
          29*s12^2*s23^2 + 42*s12*s13*s23^2 - 16*s13^2*s23^2 + 22*s12*s23^3 - 
          4*s13*s23^3 + 10*s23^4)))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(4*(-3*s12^5 - 17*s12^4*s13 - 31*s12^3*s13^2 - 27*s12^2*s13^3 - 
          18*s12*s13^4 - 15*s12^4*s23 - 54*s12^3*s13*s23 - 
          31*s12^2*s13^2*s23 + 12*s12*s13^3*s23 - 27*s12^3*s23^2 - 
          49*s12^2*s13*s23^2 + 24*s12*s13^2*s23^2 - 21*s12^2*s23^3 - 
          12*s12*s13*s23^3 - 6*s12*s23^4) + 2*(10*s12^5 + 56*s12^4*s13 + 
          111*s12^3*s13^2 + 91*s12^2*s13^3 + 27*s12*s13^4 - 7*s13^5 + 
          56*s12^4*s23 + 186*s12^3*s13*s23 + 131*s12^2*s13^2*s23 - 
          44*s12*s13^3*s23 + 7*s13^4*s23 + 119*s12^3*s23^2 + 
          169*s12^2*s13*s23^2 - 62*s12*s13^2*s23^2 + 10*s13^3*s23^2 + 
          121*s12^2*s23^3 + 20*s12*s13*s23^3 - 2*s13^2*s23^3 + 59*s12*s23^4 - 
          19*s13*s23^4 + 11*s23^5)))/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[1, 3, 1, 3] = (-4*(21*s12^3 + 23*s12^2*s13 + 3*s12*s13^2 + s13^3 + 
         41*s12^2*s23 - 22*s12*s13*s23 - 3*s13^2*s23 + 19*s12*s23^2 + 
         3*s13*s23^2 - s23^3) - 8*(-3*s12^3 - 5*s12^2*s13 - 5*s12*s13^2 - 
         3*s13^3 - 3*s12^2*s23 + 2*s12*s13*s23 + 9*s13^2*s23 + 3*s12*s23^2 - 
         9*s13*s23^2 + 3*s23^3))/(s12*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*(4*(s12^3*s13 + 4*s12^2*s13^2 + 5*s12*s13^3 + 2*s13^4 + 3*s12^3*s23 + 
          20*s12^2*s13*s23 + 29*s12*s13^2*s23 + 12*s13^3*s23 + 
          8*s12^2*s23^2 + 23*s12*s13*s23^2 - 32*s13^2*s23^2 + 7*s12*s23^3 + 
          20*s13*s23^3 - 2*s23^4) + 8*(-s12^4 - 5*s12^3*s13 - 
          10*s12^2*s13^2 - 9*s12*s13^3 - 3*s13^4 - 3*s12^3*s23 - 
          4*s12^2*s13*s23 + 3*s12*s13^2*s23 + 4*s13^3*s23 - 2*s12^2*s23^2 + 
          5*s12*s13*s23^2 + 6*s13^2*s23^2 + s12*s23^3 - 12*s13*s23^3 + 
          5*s23^4)))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(8*(2*s12^3*s13 + 3*s12^2*s13^2 + 3*s13^4 - 2*s12^3*s23 + 
          6*s12^2*s13*s23 + 4*s12*s13^2*s23 - 4*s13^3*s23 - 9*s12^2*s23^2 + 
          8*s12*s13*s23^2 - 6*s13^2*s23^2 - 12*s12*s23^3 + 12*s13*s23^3 - 
          5*s23^4) + 2*(2*s12^4 + 6*s12^3*s13 + 10*s12^2*s13^2 + 
          10*s12*s13^3 + 4*s13^4 + 10*s12^3*s23 + 4*s12^2*s13*s23 - 
          6*s12*s13^2*s23 - 16*s13^3*s23 + 18*s12^2*s23^2 - 
          18*s12*s13*s23^2 + 24*s13^2*s23^2 + 14*s12*s23^3 - 16*s13*s23^3 + 
          4*s23^4) + 4*(2*s12^3*s13 + 11*s12^2*s13^2 + 16*s12*s13^3 + 
          3*s13^4 + 2*s12^3*s23 + 10*s12^2*s13*s23 + 16*s12*s13^2*s23 + 
          11*s12^2*s23^2 + 16*s12*s13*s23^2 - 2*s13^2*s23^2 + 16*s12*s23^3 - 
          8*s13*s23^3 + 7*s23^4)))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(8*(-s12^4 - 4*s12^3*s13 - 5*s12^2*s13^2 - 2*s12*s13^3 - 
          4*s12^3*s23 - 10*s12^2*s13*s23 - 6*s12*s13^2*s23 - s12^2*s23^2 + 
          2*s12*s13*s23^2 + 6*s12*s23^3) + 4*(3*s12^4 + 16*s12^3*s13 + 
          29*s12^2*s13^2 + 22*s12*s13^3 + 6*s13^4 + 16*s12^3*s23 + 
          54*s12^2*s13*s23 + 42*s12*s13^2*s23 + 4*s13^3*s23 + 
          29*s12^2*s23^2 + 42*s12*s13*s23^2 - 16*s13^2*s23^2 + 22*s12*s23^3 - 
          4*s13*s23^3 + 10*s23^4)))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(8*(-3*s12^5 - 17*s12^4*s13 - 31*s12^3*s13^2 - 27*s12^2*s13^3 - 
          18*s12*s13^4 - 15*s12^4*s23 - 54*s12^3*s13*s23 - 
          31*s12^2*s13^2*s23 + 12*s12*s13^3*s23 - 27*s12^3*s23^2 - 
          49*s12^2*s13*s23^2 + 24*s12*s13^2*s23^2 - 21*s12^2*s23^3 - 
          12*s12*s13*s23^3 - 6*s12*s23^4) + 4*(10*s12^5 + 56*s12^4*s13 + 
          111*s12^3*s13^2 + 91*s12^2*s13^3 + 27*s12*s13^4 - 7*s13^5 + 
          56*s12^4*s23 + 186*s12^3*s13*s23 + 131*s12^2*s13^2*s23 - 
          44*s12*s13^3*s23 + 7*s13^4*s23 + 119*s12^3*s23^2 + 
          169*s12^2*s13*s23^2 - 62*s12*s13^2*s23^2 + 10*s13^3*s23^2 + 
          121*s12^2*s23^3 + 20*s12*s13*s23^3 - 2*s13^2*s23^3 + 59*s12*s23^4 - 
          19*s13*s23^4 + 11*s23^5)))/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[1, 3, 2, -1] = (-3*s12^4 - 8*s12^3*s13 - 7*s12^2*s13^2 - 6*s12*s13^3 - 
       12*s12^3*s23 - 10*s12^2*s13*s23 + 6*s12*s13^2*s23 - 15*s12^2*s23^2 + 
       6*s12*s13*s23^2 - 6*s12*s23^3)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-s12^4 - 4*s12^3*s13 - 5*s12^2*s13^2 - 2*s12*s13^3 + 2*s12^2*s13*s23 + 
       2*s12*s13^2*s23 + 3*s12^2*s23^2 + 2*s12*s13*s23^2 - 2*s12*s23^3)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[1, 3, 2, 0] = -(s12 + 2*s13 + 2*s23)^(-1) + 
     (4*s12^4 + 17*s12^3*s13 + 26*s12^2*s13^2 + 17*s12*s13^3 + 4*s13^4 + 
       11*s12^3*s23 + 16*s12^2*s13*s23 - 3*s12*s13^2*s23 - 8*s13^3*s23 + 
       6*s12^2*s23^2 - 13*s12*s13*s23^2 - s12*s23^3 + 8*s13*s23^3 - 4*s23^4)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (7*s12^4 + 23*s12^3*s13 + 20*s12^2*s13^2 + 
       3*s12*s13^3 - 5*s13^4 + 29*s12^3*s23 + 36*s12^2*s13*s23 - 
       17*s12*s13^2*s23 + 12*s13^3*s23 + 40*s12^2*s23^2 - 7*s12*s13*s23^2 - 
       6*s13^2*s23^2 + 21*s12*s23^3 - 4*s13*s23^3 + 3*s23^4)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[1, 3, 2, 1] = 2/(s12 + 2*s13 + 2*s23)
 
B[1, 3, 2, 2] = 0
 
B[1, 3, 2, 3] = 0
 
B[1, 3, 3, -1] = (4*s12^2*s23 + 4*s12*s13*s23 - 4*s12*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (-3*s12^3*s23 - 5*s12^2*s13*s23 - 5*s12*s13^2*s23 - 3*s13^3*s23 - 
       3*s12^2*s23^2 + 2*s12*s13*s23^2 + 9*s13^2*s23^2 + 3*s12*s23^3 - 
       9*s13*s23^3 + 3*s23^4)/(s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[1, 3, 3, 0] = (-s12 - s13 - 3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (-s12^3 - 3*s12^2*s13 - 3*s12*s13^2 - s13^3 - 
       13*s12^2*s23 - 18*s12*s13*s23 - 5*s13^2*s23 - 11*s12*s23^2 + 
       13*s13*s23^2 - 7*s23^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (2*s12^4 + 6*s12^3*s13 + 6*s12^2*s13^2 + 
       2*s12*s13^3 + 15*s12^3*s23 + 19*s12^2*s13*s23 + 5*s12*s13^2*s23 + 
       s13^3*s23 + 23*s12^2*s23^2 - 16*s12*s13*s23^2 - 3*s13^2*s23^2 + 
       9*s12*s23^3 + 3*s13*s23^3 - s23^4)/
      (s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 3, 1] = 0
 
B[1, 3, 3, 2] = 0
 
B[1, 3, 3, 3] = 0
 
B[1, 3, 4, -1] = (12*s12^3*s13 + 8*s12^2*s13^2 + 12*s12*s13^3 + 
       24*s12^2*s13*s23 - 24*s12*s13^2*s23 + 12*s12*s13*s23^2)/
      ((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (-3*s12^4*s13 - 8*s12^3*s13^2 - 10*s12^2*s13^3 - 
       8*s12*s13^4 - 3*s13^5 + 4*s12^2*s13^2*s23 + 16*s12*s13^3*s23 + 
       12*s13^4*s23 + 6*s12^2*s13*s23^2 - 8*s12*s13^2*s23^2 - 
       18*s13^3*s23^2 + 12*s13^2*s23^3 - 3*s13*s23^4)/
      (s12*(s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[1, 3, 4, 0] = (-s12 - 3*s13 - s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (-3*s12^4 - 36*s12^3*s13 - 42*s12^2*s13^2 - 
       20*s12*s13^3 + 5*s13^4 - 12*s12^3*s23 - 68*s12^2*s13*s23 + 
       60*s12*s13^2*s23 - 12*s13^3*s23 - 18*s12^2*s23^2 - 28*s12*s13*s23^2 + 
       6*s13^2*s23^2 - 12*s12*s23^3 + 4*s13*s23^3 - 3*s23^4)/
      ((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (4*s12^5 + 21*s12^4*s13 + 36*s12^3*s13^2 + 
       26*s12^2*s13^3 + 8*s12*s13^4 + s13^5 + 16*s12^4*s23 + 
       20*s12^3*s13*s23 - 20*s12^2*s13^2*s23 - 28*s12*s13^3*s23 - 
       4*s13^4*s23 + 24*s12^3*s23^2 - 22*s12^2*s13*s23^2 + 
       36*s12*s13^2*s23^2 + 6*s13^3*s23^2 + 16*s12^2*s23^3 - 
       20*s12*s13*s23^3 - 4*s13^2*s23^3 + 4*s12*s23^4 + s13*s23^4)/
      (s12*(s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[1, 3, 4, 1] = 0
 
B[1, 3, 4, 2] = 0
 
B[1, 3, 4, 3] = 0
 
B[1, 3, 5, -1] = (s12^4 + 5*s12^3*s13 + 10*s12^2*s13^2 + 9*s12*s13^3 + 
       3*s13^4 + 3*s12^3*s23 + 4*s12^2*s13*s23 - 3*s12*s13^2*s23 - 
       4*s13^3*s23 + 2*s12^2*s23^2 - 5*s12*s13*s23^2 - 6*s13^2*s23^2 - 
       s12*s23^3 + 12*s13*s23^3 - 5*s23^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-2*s12^3*s13 - 3*s12^2*s13^2 - 3*s13^4 + 2*s12^3*s23 - 
       6*s12^2*s13*s23 - 4*s12*s13^2*s23 + 4*s13^3*s23 + 9*s12^2*s23^2 - 
       8*s12*s13*s23^2 + 6*s13^2*s23^2 + 12*s12*s23^3 - 12*s13*s23^3 + 
       5*s23^4)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 5, 0] = (s12^4 + 5*s12^3*s13 + 6*s12^2*s13^2 + s12*s13^3 + 3*s13^4 + 
       3*s12^3*s23 + 12*s12^2*s13*s23 + 5*s12*s13^2*s23 - 4*s13^3*s23 - 
       2*s12^2*s23^2 + 3*s12*s13*s23^2 - 6*s13^2*s23^2 - 9*s12*s23^3 + 
       12*s13*s23^3 - 5*s23^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (s12^4 + 4*s12^3*s13 + 5*s12^2*s13^2 + 2*s12*s13^3 + 4*s12^3*s23 + 
       2*s12^2*s13*s23 - 10*s12*s13^2*s23 - 8*s13^3*s23 + 9*s12^2*s23^2 - 
       2*s12*s13*s23^2 + 24*s13^2*s23^2 + 10*s12*s23^3 - 24*s13*s23^3 + 
       8*s23^4)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 5, 1] = (-2*s12^4 - 6*s12^3*s13 - 10*s12^2*s13^2 - 10*s12*s13^3 - 
      4*s13^4 - 10*s12^3*s23 - 4*s12^2*s13*s23 + 6*s12*s13^2*s23 + 
      16*s13^3*s23 - 18*s12^2*s23^2 + 18*s12*s13*s23^2 - 24*s13^2*s23^2 - 
      14*s12*s23^3 + 16*s13*s23^3 - 4*s23^4)/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 5, 2] = 0
 
B[1, 3, 5, 3] = 0
 
B[1, 3, 6, -1] = 0
 
B[1, 3, 6, 0] = (s12 + 4*s13 + 4*s23)/(2*(s12 + 2*s13 + 2*s23)) + 
     (-s12^5 - 2*s12^4*s13 - 10*s12^3*s13^2 - 22*s12^2*s13^3 - 9*s12*s13^4 - 
       4*s13^5 - 14*s12^4*s23 - 24*s12^3*s13*s23 - 30*s12^2*s13^2*s23 - 
       8*s12*s13^3*s23 + 12*s13^4*s23 - 46*s12^3*s23^2 - 18*s12^2*s13*s23^2 + 
       14*s12*s13^2*s23^2 - 8*s13^3*s23^2 - 58*s12^2*s23^3 + 
       32*s12*s13*s23^3 - 8*s13^2*s23^3 - 29*s12*s23^4 + 12*s13*s23^4 - 
       4*s23^5)/(2*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-3*s12^4*s13 - 12*s12^3*s13^2 - 17*s12^2*s13^3 - 10*s12*s13^4 - 
       2*s13^5 - s12^4*s23 - 10*s12^3*s13*s23 - 9*s12^2*s13^2*s23 + 
       6*s12*s13^3*s23 + 6*s13^4*s23 - 10*s12^3*s23^2 - 19*s12^2*s13*s23^2 + 
       10*s12*s13^2*s23^2 - 4*s13^3*s23^2 - 19*s12^2*s23^3 + 
       2*s12*s13*s23^3 - 4*s13^2*s23^3 - 8*s12*s23^4 + 6*s13*s23^4 - 2*s23^5)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[1, 3, 6, 1] = s12/(s12 + 2*s13 + 2*s23) + 
     (-s12^5 + 11*s12^3*s13^2 + 22*s12^2*s13^3 + 16*s12*s13^4 + 4*s13^5 - 
       8*s12^4*s23 - 14*s12^3*s13*s23 - 14*s12^2*s13^2*s23 - 
       20*s12*s13^3*s23 - 12*s13^4*s23 - 13*s12^3*s23^2 - 6*s12^2*s13*s23^2 - 
       4*s12*s13^2*s23^2 + 8*s13^3*s23^2 - 2*s12^2*s23^3 + 4*s12*s13*s23^3 + 
       8*s13^2*s23^3 + 4*s12*s23^4 - 12*s13*s23^4 + 4*s23^5 - 
       2*(3*s12^4*s13 + 12*s12^3*s13^2 + 17*s12^2*s13^3 + 10*s12*s13^4 + 
         2*s13^5 + s12^4*s23 + 10*s12^3*s13*s23 + 9*s12^2*s13^2*s23 - 
         6*s12*s13^3*s23 - 6*s13^4*s23 + 10*s12^3*s23^2 + 
         19*s12^2*s13*s23^2 - 10*s12*s13^2*s23^2 + 4*s13^3*s23^2 + 
         19*s12^2*s23^3 - 2*s12*s13*s23^3 + 4*s13^2*s23^3 + 8*s12*s23^4 - 
         6*s13*s23^4 + 2*s23^5))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-16*s12^4*s13 - 46*s12^3*s13^2 - 36*s12^2*s13^3 - 6*s12*s13^4 + 
       8*s13^5 + 16*s12^4*s23 - 20*s12^3*s13*s23 - 28*s12^2*s13^2*s23 + 
       32*s12*s13^3*s23 - 24*s13^4*s23 + 66*s12^3*s23^2 - 
       28*s12^2*s13*s23^2 + 4*s12*s13^2*s23^2 + 16*s13^3*s23^2 + 
       92*s12^2*s23^3 - 80*s12*s13*s23^3 + 16*s13^2*s23^3 + 50*s12*s23^4 - 
       24*s13*s23^4 + 8*s23^5 - 2*(s12^5 + 2*s12^4*s13 + 10*s12^3*s13^2 + 
         22*s12^2*s13^3 + 9*s12*s13^4 + 4*s13^5 + 14*s12^4*s23 + 
         24*s12^3*s13*s23 + 30*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 
         12*s13^4*s23 + 46*s12^3*s23^2 + 18*s12^2*s13*s23^2 - 
         14*s12*s13^2*s23^2 + 8*s13^3*s23^2 + 58*s12^2*s23^3 - 
         32*s12*s13*s23^3 + 8*s13^2*s23^3 + 29*s12*s23^4 - 12*s13*s23^4 + 
         4*s23^5))/(2*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 6, 2] = (-2*(s12^5 - 11*s12^3*s13^2 - 22*s12^2*s13^3 - 16*s12*s13^4 - 
         4*s13^5 + 8*s12^4*s23 + 14*s12^3*s13*s23 + 14*s12^2*s13^2*s23 + 
         20*s12*s13^3*s23 + 12*s13^4*s23 + 13*s12^3*s23^2 + 
         6*s12^2*s13*s23^2 + 4*s12*s13^2*s23^2 - 8*s13^3*s23^2 + 
         2*s12^2*s23^3 - 4*s12*s13*s23^3 - 8*s13^2*s23^3 - 4*s12*s23^4 + 
         12*s13*s23^4 - 4*s23^5) - 4*(3*s12^4*s13 + 12*s12^3*s13^2 + 
         17*s12^2*s13^3 + 10*s12*s13^4 + 2*s13^5 + s12^4*s23 + 
         10*s12^3*s13*s23 + 9*s12^2*s13^2*s23 - 6*s12*s13^3*s23 - 
         6*s13^4*s23 + 10*s12^3*s23^2 + 19*s12^2*s13*s23^2 - 
         10*s12*s13^2*s23^2 + 4*s13^3*s23^2 + 19*s12^2*s23^3 - 
         2*s12*s13*s23^3 + 4*s13^2*s23^3 + 8*s12*s23^4 - 6*s13*s23^4 + 
         2*s23^5))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-2*(16*s12^4*s13 + 46*s12^3*s13^2 + 36*s12^2*s13^3 + 6*s12*s13^4 - 
         8*s13^5 - 16*s12^4*s23 + 20*s12^3*s13*s23 + 28*s12^2*s13^2*s23 - 
         32*s12*s13^3*s23 + 24*s13^4*s23 - 66*s12^3*s23^2 + 
         28*s12^2*s13*s23^2 - 4*s12*s13^2*s23^2 - 16*s13^3*s23^2 - 
         92*s12^2*s23^3 + 80*s12*s13*s23^3 - 16*s13^2*s23^3 - 50*s12*s23^4 + 
         24*s13*s23^4 - 8*s23^5) - 4*(s12^5 + 2*s12^4*s13 + 10*s12^3*s13^2 + 
         22*s12^2*s13^3 + 9*s12*s13^4 + 4*s13^5 + 14*s12^4*s23 + 
         24*s12^3*s13*s23 + 30*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 
         12*s13^4*s23 + 46*s12^3*s23^2 + 18*s12^2*s13*s23^2 - 
         14*s12*s13^2*s23^2 + 8*s13^3*s23^2 + 58*s12^2*s23^3 - 
         32*s12*s13*s23^3 + 8*s13^2*s23^3 + 29*s12*s23^4 - 12*s13*s23^4 + 
         4*s23^5))/(2*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 7, -1] = 0
 
B[1, 3, 7, 0] = ((s12 + s13 - s23)*(s12^3 + 4*s12^2*s13 + 5*s12*s13^2 + 
        2*s13^3 + 6*s12^2*s23 + 10*s12*s13*s23 + 4*s13^2*s23 + 9*s12*s23^2 - 
        14*s13*s23^2 + 8*s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + ((s12 + s13 - s23)*(-3*s12^4 - 16*s12^3*s13 - 
        26*s12^2*s13^2 - 16*s12*s13^3 - 3*s13^4 - 24*s12^3*s23 - 
        28*s12^2*s13*s23 + 8*s12*s13^2*s23 + 12*s13^3*s23 - 42*s12^2*s23^2 + 
        32*s12*s13*s23^2 - 18*s13^2*s23^2 - 24*s12*s23^3 + 12*s13*s23^3 - 
        3*s23^4))/(4*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[1, 3, 7, 1] = ((s12 + s13 - s23)*(-(s12^2*s13) - 2*s12*s13^2 - s13^3 - 
        3*s12^2*s23 - 8*s12*s13*s23 - 5*s13^2*s23 - 6*s12*s23^2 + 
        13*s13*s23^2 - 7*s23^3 - 2*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 
          2*s13^3 - 6*s12^2*s23 - 10*s12*s13*s23 - 4*s13^2*s23 - 
          9*s12*s23^2 + 14*s13*s23^2 - 8*s23^3)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     ((s12 + s13 - s23)*(-3*s12^4 - 4*s12^3*s13 + 2*s12^2*s13^2 + 
        4*s12*s13^3 + s13^4 + 12*s12^3*s23 + 28*s12^2*s13*s23 + 
        12*s12*s13^2*s23 - 4*s13^3*s23 + 34*s12^2*s23^2 - 36*s12*s13*s23^2 + 
        6*s13^2*s23^2 + 20*s12*s23^3 - 4*s13*s23^3 + s23^4 - 
        2*(3*s12^4 + 16*s12^3*s13 + 26*s12^2*s13^2 + 16*s12*s13^3 + 3*s13^4 + 
          24*s12^3*s23 + 28*s12^2*s13*s23 - 8*s12*s13^2*s23 - 12*s13^3*s23 + 
          42*s12^2*s23^2 - 32*s12*s13*s23^2 + 18*s13^2*s23^2 + 24*s12*s23^3 - 
          12*s13*s23^3 + 3*s23^4)))/(4*s12*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 7, 2] = ((s12 + s13 - s23)*(-4*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 
          2*s13^3 - 6*s12^2*s23 - 10*s12*s13*s23 - 4*s13^2*s23 - 
          9*s12*s23^2 + 14*s13*s23^2 - 8*s23^3) - 
        2*(s12^2*s13 + 2*s12*s13^2 + s13^3 + 3*s12^2*s23 + 8*s12*s13*s23 + 
          5*s13^2*s23 + 6*s12*s23^2 - 13*s13*s23^2 + 7*s23^3)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     ((s12 + s13 - s23)*(-2*(3*s12^4 + 4*s12^3*s13 - 2*s12^2*s13^2 - 
          4*s12*s13^3 - s13^4 - 12*s12^3*s23 - 28*s12^2*s13*s23 - 
          12*s12*s13^2*s23 + 4*s13^3*s23 - 34*s12^2*s23^2 + 
          36*s12*s13*s23^2 - 6*s13^2*s23^2 - 20*s12*s23^3 + 4*s13*s23^3 - 
          s23^4) - 4*(3*s12^4 + 16*s12^3*s13 + 26*s12^2*s13^2 + 
          16*s12*s13^3 + 3*s13^4 + 24*s12^3*s23 + 28*s12^2*s13*s23 - 
          8*s12*s13^2*s23 - 12*s13^3*s23 + 42*s12^2*s23^2 - 
          32*s12*s13*s23^2 + 18*s13^2*s23^2 + 24*s12*s23^3 - 12*s13*s23^3 + 
          3*s23^4)))/(4*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[1, 3, 8, -1] = 0
 
B[1, 3, 8, 0] = ((s12 - s13 + s23)*(2*s12^3 + 5*s12^2*s13 + 4*s12*s13^2 + 
        5*s13^3 + 9*s12^2*s23 + 8*s12*s13*s23 - 5*s13^2*s23 + 12*s12*s23^2 - 
        5*s13*s23^2 + 5*s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + ((s12 - s13 + s23)*(-3*s12^4 - 16*s12^3*s13 - 
        26*s12^2*s13^2 - 16*s12*s13^3 - 3*s13^4 - 24*s12^3*s23 - 
        28*s12^2*s13*s23 + 8*s12*s13^2*s23 + 12*s13^3*s23 - 42*s12^2*s23^2 + 
        32*s12*s13*s23^2 - 18*s13^2*s23^2 - 24*s12*s23^3 + 12*s13*s23^3 - 
        3*s23^4))/(4*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[1, 3, 8, 1] = ((s12 - s13 + s23)*(-s12^3 + 3*s12*s13^2 - 2*s13^3 - 
        8*s12^2*s23 - 6*s12*s13*s23 - 2*s13^2*s23 - 13*s12*s23^2 + 
        10*s13*s23^2 - 6*s23^3 - 2*(-2*s12^3 - 5*s12^2*s13 - 4*s12*s13^2 - 
          5*s13^3 - 9*s12^2*s23 - 8*s12*s13*s23 + 5*s13^2*s23 - 
          12*s12*s23^2 + 5*s13*s23^2 - 5*s23^3)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     ((s12 - s13 + s23)*(-3*s12^4 - 4*s12^3*s13 + 2*s12^2*s13^2 + 
        4*s12*s13^3 + s13^4 + 12*s12^3*s23 + 28*s12^2*s13*s23 + 
        12*s12*s13^2*s23 - 4*s13^3*s23 + 34*s12^2*s23^2 - 36*s12*s13*s23^2 + 
        6*s13^2*s23^2 + 20*s12*s23^3 - 4*s13*s23^3 + s23^4 - 
        2*(3*s12^4 + 16*s12^3*s13 + 26*s12^2*s13^2 + 16*s12*s13^3 + 3*s13^4 + 
          24*s12^3*s23 + 28*s12^2*s13*s23 - 8*s12*s13^2*s23 - 12*s13^3*s23 + 
          42*s12^2*s23^2 - 32*s12*s13*s23^2 + 18*s13^2*s23^2 + 24*s12*s23^3 - 
          12*s13*s23^3 + 3*s23^4)))/(4*s12*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 8, 2] = ((s12 - s13 + s23)*(-2*s12^3 - 2*s12^2*s13 + 2*s12*s13^2 + 
        2*s13^3 - 6*s12^2*s23 + 4*s12*s13*s23 - 6*s13^2*s23 - 6*s12*s23^2 + 
        6*s13*s23^2 - 2*s23^3 - 4*(-2*s12^3 - 5*s12^2*s13 - 4*s12*s13^2 - 
          5*s13^3 - 9*s12^2*s23 - 8*s12*s13*s23 + 5*s13^2*s23 - 
          12*s12*s23^2 + 5*s13*s23^2 - 5*s23^3) - 
        2*(s12^3 - 3*s12*s13^2 + 2*s13^3 + 8*s12^2*s23 + 6*s12*s13*s23 + 
          2*s13^2*s23 + 13*s12*s23^2 - 10*s13*s23^2 + 6*s23^3)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     ((s12 - s13 + s23)*(-2*(3*s12^4 + 4*s12^3*s13 - 2*s12^2*s13^2 - 
          4*s12*s13^3 - s13^4 - 12*s12^3*s23 - 28*s12^2*s13*s23 - 
          12*s12*s13^2*s23 + 4*s13^3*s23 - 34*s12^2*s23^2 + 
          36*s12*s13*s23^2 - 6*s13^2*s23^2 - 20*s12*s23^3 + 4*s13*s23^3 - 
          s23^4) - 4*(3*s12^4 + 16*s12^3*s13 + 26*s12^2*s13^2 + 
          16*s12*s13^3 + 3*s13^4 + 24*s12^3*s23 + 28*s12^2*s13*s23 - 
          8*s12*s13^2*s23 - 12*s13^3*s23 + 42*s12^2*s23^2 - 
          32*s12*s13*s23^2 + 18*s13^2*s23^2 + 24*s12*s23^3 - 12*s13*s23^3 + 
          3*s23^4)))/(4*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[1, 3, 9, -1] = 0
 
B[1, 3, 9, 0] = (s12*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 2*s13^3 - 
        6*s12^2*s23 - 10*s12*s13*s23 - 4*s13^2*s23 - 9*s12*s23^2 + 
        14*s13*s23^2 - 8*s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (s12*(-2*s12^3 - 5*s12^2*s13 - 4*s12*s13^2 - 
        5*s13^3 - 9*s12^2*s23 - 8*s12*s13*s23 + 5*s13^2*s23 - 12*s12*s23^2 + 
        5*s13*s23^2 - 5*s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2
 
B[1, 3, 9, 1] = (s12*(s12^2*s13 + 2*s12*s13^2 + s13^3 + 3*s12^2*s23 + 
        8*s12*s13*s23 + 5*s13^2*s23 + 6*s12*s23^2 - 13*s13*s23^2 + 7*s23^3 + 
        2*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 2*s13^3 - 6*s12^2*s23 - 
          10*s12*s13*s23 - 4*s13^2*s23 - 9*s12*s23^2 + 14*s13*s23^2 - 
          8*s23^3)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (s12*(s12^3 - 3*s12*s13^2 + 2*s13^3 + 8*s12^2*s23 + 
        6*s12*s13*s23 + 2*s13^2*s23 + 13*s12*s23^2 - 10*s13*s23^2 + 6*s23^3 + 
        2*(-2*s12^3 - 5*s12^2*s13 - 4*s12*s13^2 - 5*s13^3 - 9*s12^2*s23 - 
          8*s12*s13*s23 + 5*s13^2*s23 - 12*s12*s23^2 + 5*s13*s23^2 - 
          5*s23^3)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[1, 3, 9, 2] = (s12*(2*s12^3 + 2*s12^2*s13 - 2*s12*s13^2 - 2*s13^3 + 
        6*s12^2*s23 - 4*s12*s13*s23 + 6*s13^2*s23 + 6*s12*s23^2 - 
        6*s13*s23^2 + 2*s23^3 + 4*(-2*s12^3 - 5*s12^2*s13 - 4*s12*s13^2 - 
          5*s13^3 - 9*s12^2*s23 - 8*s12*s13*s23 + 5*s13^2*s23 - 
          12*s12*s23^2 + 5*s13*s23^2 - 5*s23^3) + 
        2*(s12^3 - 3*s12*s13^2 + 2*s13^3 + 8*s12^2*s23 + 6*s12*s13*s23 + 
          2*s13^2*s23 + 13*s12*s23^2 - 10*s13*s23^2 + 6*s23^3)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (s12*(4*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 2*s13^3 - 6*s12^2*s23 - 
          10*s12*s13*s23 - 4*s13^2*s23 - 9*s12*s23^2 + 14*s13*s23^2 - 
          8*s23^3) + 2*(s12^2*s13 + 2*s12*s13^2 + s13^3 + 3*s12^2*s23 + 
          8*s12*s13*s23 + 5*s13^2*s23 + 6*s12*s23^2 - 13*s13*s23^2 + 
          7*s23^3)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[1, 3, 10, -1] = 0
 
B[1, 3, 10, 0] = (s12*(s12 + s13 - s23)^2*(-s12^2 - s12*s13 + s12*s23))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 10, 1] = (s12*(s12 + s13 - s23)^2*(3*s12^2 + 5*s12*s13 + 2*s13^2 + 
       3*s12*s23 - 4*s13*s23 + 2*s23^2 + 2*(-s12^2 - s12*s13 + s12*s23)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 10, 2] = (s12*(s12 + s13 - s23)^2*(4*(-s12^2 - s12*s13 + s12*s23) + 
       2*(3*s12^2 + 5*s12*s13 + 2*s13^2 + 3*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 10, 3] = (s12*(s12 + s13 - s23)^2*(8*(-s12^2 - s12*s13 + s12*s23) + 
       4*(3*s12^2 + 5*s12*s13 + 2*s13^2 + 3*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 10, 4] = (s12*(s12 + s13 - s23)^2*(16*(-s12^2 - s12*s13 + s12*s23) + 
       8*(3*s12^2 + 5*s12*s13 + 2*s13^2 + 3*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 11, -1] = 0
 
B[1, 3, 11, 0] = (s12*(s12 - s13 + s23)*(-3*s12^3 - 2*s12^2*s13 - 
       3*s12*s13^2 - 6*s12^2*s23 + 6*s12*s13*s23 - 3*s12*s23^2))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 11, 1] = (s12*(s12 - s13 + s23)*(7*s12^3 + 8*s12^2*s13 + 
       3*s12*s13^2 - 2*s13^3 + 16*s12^2*s23 - 14*s12*s13*s23 + 6*s13^2*s23 + 
       11*s12*s23^2 - 6*s13*s23^2 + 2*s23^3 + 
       2*(-3*s12^3 - 2*s12^2*s13 - 3*s12*s13^2 - 6*s12^2*s23 + 
         6*s12*s13*s23 - 3*s12*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 11, 2] = (s12*(s12 - s13 + s23)*
      (4*(-3*s12^3 - 2*s12^2*s13 - 3*s12*s13^2 - 6*s12^2*s23 + 
         6*s12*s13*s23 - 3*s12*s23^2) + 2*(7*s12^3 + 8*s12^2*s13 + 
         3*s12*s13^2 - 2*s13^3 + 16*s12^2*s23 - 14*s12*s13*s23 + 
         6*s13^2*s23 + 11*s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 11, 3] = (s12*(s12 - s13 + s23)*
      (8*(-3*s12^3 - 2*s12^2*s13 - 3*s12*s13^2 - 6*s12^2*s23 + 
         6*s12*s13*s23 - 3*s12*s23^2) + 4*(7*s12^3 + 8*s12^2*s13 + 
         3*s12*s13^2 - 2*s13^3 + 16*s12^2*s23 - 14*s12*s13*s23 + 
         6*s13^2*s23 + 11*s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 11, 4] = (s12*(s12 - s13 + s23)*
      (16*(-3*s12^3 - 2*s12^2*s13 - 3*s12*s13^2 - 6*s12^2*s23 + 
         6*s12*s13*s23 - 3*s12*s23^2) + 8*(7*s12^3 + 8*s12^2*s13 + 
         3*s12*s13^2 - 2*s13^3 + 16*s12^2*s23 - 14*s12*s13*s23 + 
         6*s13^2*s23 + 11*s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 12, -1] = 0
 
B[1, 3, 12, 0] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)*
      (-3*s12^3 - 5*s12^2*s13 - 5*s12*s13^2 - 3*s13^3 - 3*s12^2*s23 + 
       2*s12*s13*s23 + 9*s13^2*s23 + 3*s12*s23^2 - 9*s13*s23^2 + 3*s23^3))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 12, 1] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)*
      (9*s12^3 + 15*s12^2*s13 + 7*s12*s13^2 + s13^3 + 17*s12^2*s23 - 
       14*s12*s13*s23 - 3*s13^2*s23 + 7*s12*s23^2 + 3*s13*s23^2 - s23^3 + 
       2*(-3*s12^3 - 5*s12^2*s13 - 5*s12*s13^2 - 3*s13^3 - 3*s12^2*s23 + 
         2*s12*s13*s23 + 9*s13^2*s23 + 3*s12*s23^2 - 9*s13*s23^2 + 3*s23^3)))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 12, 2] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)*
      (2*(9*s12^3 + 15*s12^2*s13 + 7*s12*s13^2 + s13^3 + 17*s12^2*s23 - 
         14*s12*s13*s23 - 3*s13^2*s23 + 7*s12*s23^2 + 3*s13*s23^2 - s23^3) + 
       4*(-3*s12^3 - 5*s12^2*s13 - 5*s12*s13^2 - 3*s13^3 - 3*s12^2*s23 + 
         2*s12*s13*s23 + 9*s13^2*s23 + 3*s12*s23^2 - 9*s13*s23^2 + 3*s23^3)))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 12, 3] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)*
      (4*(9*s12^3 + 15*s12^2*s13 + 7*s12*s13^2 + s13^3 + 17*s12^2*s23 - 
         14*s12*s13*s23 - 3*s13^2*s23 + 7*s12*s23^2 + 3*s13*s23^2 - s23^3) + 
       8*(-3*s12^3 - 5*s12^2*s13 - 5*s12*s13^2 - 3*s13^3 - 3*s12^2*s23 + 
         2*s12*s13*s23 + 9*s13^2*s23 + 3*s12*s23^2 - 9*s13*s23^2 + 3*s23^3)))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 12, 4] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)*
      (8*(9*s12^3 + 15*s12^2*s13 + 7*s12*s13^2 + s13^3 + 17*s12^2*s23 - 
         14*s12*s13*s23 - 3*s13^2*s23 + 7*s12*s23^2 + 3*s13*s23^2 - s23^3) + 
       16*(-3*s12^3 - 5*s12^2*s13 - 5*s12*s13^2 - 3*s13^3 - 3*s12^2*s23 + 
         2*s12*s13*s23 + 9*s13^2*s23 + 3*s12*s23^2 - 9*s13*s23^2 + 3*s23^3)))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 13, -1] = 0
 
B[1, 3, 13, 0] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)*
      (-3*s12^3 - 5*s12^2*s13 - 5*s12*s13^2 - 3*s13^3 - 3*s12^2*s23 + 
       2*s12*s13*s23 + 9*s13^2*s23 + 3*s12*s23^2 - 9*s13*s23^2 + 3*s23^3))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 13, 1] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)*
      (9*s12^3 + 15*s12^2*s13 + 7*s12*s13^2 + s13^3 + 17*s12^2*s23 - 
       14*s12*s13*s23 - 3*s13^2*s23 + 7*s12*s23^2 + 3*s13*s23^2 - s23^3 + 
       2*(-3*s12^3 - 5*s12^2*s13 - 5*s12*s13^2 - 3*s13^3 - 3*s12^2*s23 + 
         2*s12*s13*s23 + 9*s13^2*s23 + 3*s12*s23^2 - 9*s13*s23^2 + 3*s23^3)))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 13, 2] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)*
      (2*(9*s12^3 + 15*s12^2*s13 + 7*s12*s13^2 + s13^3 + 17*s12^2*s23 - 
         14*s12*s13*s23 - 3*s13^2*s23 + 7*s12*s23^2 + 3*s13*s23^2 - s23^3) + 
       4*(-3*s12^3 - 5*s12^2*s13 - 5*s12*s13^2 - 3*s13^3 - 3*s12^2*s23 + 
         2*s12*s13*s23 + 9*s13^2*s23 + 3*s12*s23^2 - 9*s13*s23^2 + 3*s23^3)))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 13, 3] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)*
      (4*(9*s12^3 + 15*s12^2*s13 + 7*s12*s13^2 + s13^3 + 17*s12^2*s23 - 
         14*s12*s13*s23 - 3*s13^2*s23 + 7*s12*s23^2 + 3*s13*s23^2 - s23^3) + 
       8*(-3*s12^3 - 5*s12^2*s13 - 5*s12*s13^2 - 3*s13^3 - 3*s12^2*s23 + 
         2*s12*s13*s23 + 9*s13^2*s23 + 3*s12*s23^2 - 9*s13*s23^2 + 3*s23^3)))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 13, 4] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)*
      (8*(9*s12^3 + 15*s12^2*s13 + 7*s12*s13^2 + s13^3 + 17*s12^2*s23 - 
         14*s12*s13*s23 - 3*s13^2*s23 + 7*s12*s23^2 + 3*s13*s23^2 - s23^3) + 
       16*(-3*s12^3 - 5*s12^2*s13 - 5*s12*s13^2 - 3*s13^3 - 3*s12^2*s23 + 
         2*s12*s13*s23 + 9*s13^2*s23 + 3*s12*s23^2 - 9*s13*s23^2 + 3*s23^3)))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 14, -1] = 0
 
B[1, 3, 14, 0] = ((s12 + s13 - s23)^2*(-s12^3 - 4*s12^2*s13 - 6*s12*s13^2 - 
       3*s13^3 - 4*s12^2*s23 - 4*s12*s13*s23 + s13^2*s23 - 6*s12*s23^2 + 
       7*s13*s23^2 - 5*s23^3))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[1, 3, 14, 1] = ((s12 + s13 - s23)^2*(-(s12^2*s13) - s12*s13^2 + s12^2*s23 - 
       2*s12*s13*s23 + 4*s13^2*s23 + 3*s12*s23^2 - 8*s13*s23^2 + 4*s23^3 - 
       2*(s12^3 + 4*s12^2*s13 + 6*s12*s13^2 + 3*s13^3 + 4*s12^2*s23 + 
         4*s12*s13*s23 - s13^2*s23 + 6*s12*s23^2 - 7*s13*s23^2 + 5*s23^3)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 14, 2] = ((s12 + s13 - s23)^2*
      (-2*(s12^2*s13 + s12*s13^2 - s12^2*s23 + 2*s12*s13*s23 - 4*s13^2*s23 - 
         3*s12*s23^2 + 8*s13*s23^2 - 4*s23^3) - 
       4*(s12^3 + 4*s12^2*s13 + 6*s12*s13^2 + 3*s13^3 + 4*s12^2*s23 + 
         4*s12*s13*s23 - s13^2*s23 + 6*s12*s23^2 - 7*s13*s23^2 + 5*s23^3)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 14, 3] = ((s12 + s13 - s23)^2*
      (-4*(s12^2*s13 + s12*s13^2 - s12^2*s23 + 2*s12*s13*s23 - 4*s13^2*s23 - 
         3*s12*s23^2 + 8*s13*s23^2 - 4*s23^3) - 
       8*(s12^3 + 4*s12^2*s13 + 6*s12*s13^2 + 3*s13^3 + 4*s12^2*s23 + 
         4*s12*s13*s23 - s13^2*s23 + 6*s12*s23^2 - 7*s13*s23^2 + 5*s23^3)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[1, 3, 15, -1] = 0
 
B[1, 3, 15, 0] = ((s12 - s13 + s23)*(2*s12^3*s13 + 3*s12^2*s13^2 + 3*s13^4 - 
       2*s12^3*s23 + 6*s12^2*s13*s23 + 4*s12*s13^2*s23 - 4*s13^3*s23 - 
       9*s12^2*s23^2 + 8*s12*s13*s23^2 - 6*s13^2*s23^2 - 12*s12*s23^3 + 
       12*s13*s23^3 - 5*s23^4))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[1, 3, 15, 1] = ((s12 - s13 + s23)*(-2*s12^4 - 8*s12^3*s13 - 7*s12^2*s13^2 + 
       2*s12*s13^3 - s13^4 - 8*s12^3*s23 - 18*s12^2*s13*s23 - 
       2*s12*s13^2*s23 - 7*s12^2*s23^2 - 2*s12*s13*s23^2 + 6*s13^2*s23^2 + 
       2*s12*s23^3 - 8*s13*s23^3 + 3*s23^4 - 
       2*(-2*s12^3*s13 - 3*s12^2*s13^2 - 3*s13^4 + 2*s12^3*s23 - 
         6*s12^2*s13*s23 - 4*s12*s13^2*s23 + 4*s13^3*s23 + 9*s12^2*s23^2 - 
         8*s12*s13*s23^2 + 6*s13^2*s23^2 + 12*s12*s23^3 - 12*s13*s23^3 + 
         5*s23^4)))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[1, 3, 15, 2] = ((s12 - s13 + s23)*(-2*s12^3*s13 - 2*s12^2*s13^2 + 
       2*s12*s13^3 + 2*s13^4 + 2*s12^3*s23 - 4*s12^2*s13*s23 + 
       2*s12*s13^2*s23 - 8*s13^3*s23 + 6*s12^2*s23^2 - 10*s12*s13*s23^2 + 
       12*s13^2*s23^2 + 6*s12*s23^3 - 8*s13*s23^3 + 2*s23^4 - 
       2*(2*s12^4 + 8*s12^3*s13 + 7*s12^2*s13^2 - 2*s12*s13^3 + s13^4 + 
         8*s12^3*s23 + 18*s12^2*s13*s23 + 2*s12*s13^2*s23 + 7*s12^2*s23^2 + 
         2*s12*s13*s23^2 - 6*s13^2*s23^2 - 2*s12*s23^3 + 8*s13*s23^3 - 
         3*s23^4) - 4*(-2*s12^3*s13 - 3*s12^2*s13^2 - 3*s13^4 + 2*s12^3*s23 - 
         6*s12^2*s13*s23 - 4*s12*s13^2*s23 + 4*s13^3*s23 + 9*s12^2*s23^2 - 
         8*s12*s13*s23^2 + 6*s13^2*s23^2 + 12*s12*s23^3 - 12*s13*s23^3 + 
         5*s23^4)))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[1, 3, 15, 3] = ((s12 - s13 + s23)*
      (-4*(2*s12^4 + 8*s12^3*s13 + 7*s12^2*s13^2 - 2*s12*s13^3 + s13^4 + 
         8*s12^3*s23 + 18*s12^2*s13*s23 + 2*s12*s13^2*s23 + 7*s12^2*s23^2 + 
         2*s12*s13*s23^2 - 6*s13^2*s23^2 - 2*s12*s23^3 + 8*s13*s23^3 - 
         3*s23^4) - 2*(2*s12^3*s13 + 2*s12^2*s13^2 - 2*s12*s13^3 - 2*s13^4 - 
         2*s12^3*s23 + 4*s12^2*s13*s23 - 2*s12*s13^2*s23 + 8*s13^3*s23 - 
         6*s12^2*s23^2 + 10*s12*s13*s23^2 - 12*s13^2*s23^2 - 6*s12*s23^3 + 
         8*s13*s23^3 - 2*s23^4) - 8*(-2*s12^3*s13 - 3*s12^2*s13^2 - 3*s13^4 + 
         2*s12^3*s23 - 6*s12^2*s13*s23 - 4*s12*s13^2*s23 + 4*s13^3*s23 + 
         9*s12^2*s23^2 - 8*s12*s13*s23^2 + 6*s13^2*s23^2 + 12*s12*s23^3 - 
         12*s13*s23^3 + 5*s23^4)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[2, 1, 1, -1] = (-8*(-4*s12^5*s13 - 16*s12^4*s13^2 + 8*s12^3*s13^3 + 
        48*s12^2*s13^4 - 4*s12*s13^5 - 16*s12^4*s13*s23 - 
        56*s12^3*s13^2*s23 + 8*s12*s13^4*s23 - 16*s12^3*s13*s23^2 - 
        48*s12^2*s13^2*s23^2 - 8*s12*s13^2*s23^3 + 4*s12*s13*s23^4))/
      (3*s13*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (24*(12*s12^6*s13 + 84*s12^5*s13^2 + 196*s12^4*s13^3 + 172*s12^3*s13^4 + 
        64*s12^2*s13^5 + 48*s12*s13^6 + 76*s12^5*s13*s23 + 
        392*s12^4*s13^2*s23 + 556*s12^3*s13^3*s23 + 160*s12^2*s13^4*s23 + 
        16*s12*s13^5*s23 + 180*s12^4*s13*s23^2 + 612*s12^3*s13^2*s23^2 + 
        352*s12^2*s13^3*s23^2 - 96*s12*s13^4*s23^2 + 196*s12^3*s13*s23^3 + 
        352*s12^2*s13^2*s23^3 - 32*s12*s13^3*s23^3 + 96*s12^2*s13*s23^4 + 
        48*s12*s13^2*s23^4 + 16*s12*s13*s23^5))/(s13*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[2, 1, 1, 0] = 224/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (64*s12)/(3*s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (64*s23)/(3*s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (8*(-s12^6 - 19*s12^5*s13 - 78*s12^4*s13^2 - 130*s12^3*s13^3 - 
        93*s12^2*s13^4 - 3*s12*s13^5 + 4*s13^6 - 7*s12^5*s23 - 
        94*s12^4*s13*s23 - 218*s12^3*s13^2*s23 - 144*s12^2*s13^3*s23 - 
        63*s12*s13^4*s23 - 18*s13^5*s23 - 20*s12^4*s23^2 - 
        166*s12^3*s13*s23^2 - 130*s12^2*s13^2*s23^2 + 90*s12*s13^3*s23^2 + 
        30*s13^4*s23^2 - 30*s12^3*s23^3 - 120*s12^2*s13*s23^3 + 
        10*s12*s13^2*s23^3 - 20*s13^3*s23^3 - 25*s12^2*s23^4 - 
        23*s12*s13*s23^4 - 11*s12*s23^5 + 6*s13*s23^5 - 2*s23^6))/
      (3*s13*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (24*(-s12^7 - 19*s12^6*s13 - 72*s12^5*s13^2 - 86*s12^4*s13^3 + 
        15*s12^3*s13^4 + 69*s12^2*s13^5 + 2*s12*s13^6 - 4*s13^7 - 
        9*s12^6*s23 - 150*s12^5*s13*s23 - 426*s12^4*s13^2*s23 - 
        408*s12^3*s13^3*s23 - 161*s12^2*s13^4*s23 - 114*s12*s13^5*s23 - 
        12*s13^6*s23 - 34*s12^5*s23^2 - 442*s12^4*s13*s23^2 - 
        690*s12^3*s13^2*s23^2 - 190*s12^2*s13^3*s23^2 + 28*s12*s13^4*s23^2 + 
        60*s13^5*s23^2 - 70*s12^4*s23^3 - 624*s12^3*s13*s23^3 - 
        242*s12^2*s13^2*s23^3 + 92*s12*s13^3*s23^3 - 44*s13^4*s23^3 - 
        85*s12^3*s23^4 - 439*s12^2*s13*s23^4 + 154*s12*s13^2*s23^4 - 
        44*s13^3*s23^4 - 61*s12^2*s23^5 - 138*s12*s13*s23^5 + 
        60*s13^2*s23^5 - 24*s12*s23^6 - 12*s13*s23^6 - 4*s23^7))/
      (s13*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 1, 1, 1] = 320/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (64*s12)/(3*s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (64*s23)/(3*s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (8*(s12^6 - 5*s12^5*s13 - 42*s12^4*s13^2 - 122*s12^3*s13^3 - 
        147*s12^2*s13^4 - 33*s12*s13^5 - 4*s13^6 + 7*s12^5*s23 - 
        42*s12^4*s13*s23 - 134*s12^3*s13^2*s23 - 144*s12^2*s13^3*s23 - 
        25*s12*s13^4*s23 + 2*s13^5*s23 + 20*s12^4*s23^2 - 
        126*s12^3*s13*s23^2 - 78*s12^2*s13^2*s23^2 + 70*s12*s13^3*s23^2 + 
        34*s13^4*s23^2 + 30*s12^3*s23^3 - 168*s12^2*s13*s23^3 + 
        78*s12*s13^2*s23^3 - 76*s13^3*s23^3 + 25*s12^2*s23^4 - 
        101*s12*s13*s23^4 + 64*s13^2*s23^4 + 11*s12*s23^5 - 22*s13*s23^5 + 
        2*s23^6 + 2*(-4*s12^5*s13 - 16*s12^4*s13^2 + 8*s12^3*s13^3 + 
          48*s12^2*s13^4 - 4*s12*s13^5 - 16*s12^4*s13*s23 - 
          56*s12^3*s13^2*s23 + 8*s12*s13^4*s23 - 16*s12^3*s13*s23^2 - 
          48*s12^2*s13^2*s23^2 - 8*s12*s13^2*s23^3 + 4*s12*s13*s23^4)))/
      (3*s13*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (24*(s12^7 - 9*s12^6*s13 - 80*s12^5*s13^2 - 186*s12^4*s13^3 - 
        155*s12^3*s13^4 - 57*s12^2*s13^5 - 54*s12*s13^6 - 4*s13^7 + 
        9*s12^6*s23 - 82*s12^5*s13*s23 - 502*s12^4*s13^2*s23 - 
        788*s12^3*s13^3*s23 - 415*s12^2*s13^4*s23 - 154*s12*s13^5*s23 - 
        20*s13^6*s23 + 34*s12^5*s23^2 - 278*s12^4*s13*s23^2 - 
        978*s12^3*s13^2*s23^2 - 586*s12^2*s13^3*s23^2 + 156*s12*s13^4*s23^2 + 
        92*s13^5*s23^2 + 70*s12^4*s23^3 - 468*s12^3*s13*s23^3 - 
        622*s12^2*s13^2*s23^3 + 204*s12*s13^3*s23^3 - 84*s13^4*s23^3 + 
        85*s12^3*s23^4 - 429*s12^2*s13*s23^4 + 34*s12*s13^2*s23^4 - 
        44*s13^3*s23^4 + 61*s12^2*s23^5 - 210*s12*s13*s23^5 + 
        100*s13^2*s23^5 + 24*s12*s23^6 - 44*s13*s23^6 + 4*s23^7 + 
        2*(12*s12^6*s13 + 84*s12^5*s13^2 + 196*s12^4*s13^3 + 
          172*s12^3*s13^4 + 64*s12^2*s13^5 + 48*s12*s13^6 + 
          76*s12^5*s13*s23 + 392*s12^4*s13^2*s23 + 556*s12^3*s13^3*s23 + 
          160*s12^2*s13^4*s23 + 16*s12*s13^5*s23 + 180*s12^4*s13*s23^2 + 
          612*s12^3*s13^2*s23^2 + 352*s12^2*s13^3*s23^2 - 
          96*s12*s13^4*s23^2 + 196*s12^3*s13*s23^3 + 352*s12^2*s13^2*s23^3 - 
          32*s12*s13^3*s23^3 + 96*s12^2*s13*s23^4 + 48*s12*s13^2*s23^4 + 
          16*s12*s13*s23^5)))/(s13*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 1, 1, 2] = 544/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (8*(2*s12^6 + 10*s12^5*s13 + 20*s12^4*s13^2 + 16*s12^3*s13^3 - 
        6*s12^2*s13^4 - 34*s12*s13^5 - 8*s13^6 + 14*s12^5*s23 + 
        36*s12^4*s13*s23 + 28*s12^3*s13^2*s23 + 46*s12*s13^4*s23 + 
        20*s13^5*s23 + 40*s12^4*s23^2 + 24*s12^3*s13*s23^2 + 
        4*s12^2*s13^2*s23^2 - 20*s12*s13^3*s23^2 + 4*s13^4*s23^2 + 
        60*s12^3*s23^3 - 48*s12^2*s13*s23^3 + 60*s12*s13^2*s23^3 - 
        56*s13^3*s23^3 + 50*s12^2*s23^4 - 74*s12*s13*s23^4 + 64*s13^2*s23^4 + 
        22*s12*s23^5 - 28*s13*s23^5 + 4*s23^6 + 
        4*(-4*s12^5*s13 - 16*s12^4*s13^2 + 8*s12^3*s13^3 + 48*s12^2*s13^4 - 
          4*s12*s13^5 - 16*s12^4*s13*s23 - 56*s12^3*s13^2*s23 + 
          8*s12*s13^4*s23 - 16*s12^3*s13*s23^2 - 48*s12^2*s13^2*s23^2 - 
          8*s12*s13^2*s23^3 + 4*s12*s13*s23^4) + 
        2*(-s12^6 - 15*s12^5*s13 - 62*s12^4*s13^2 - 138*s12^3*s13^3 - 
          141*s12^2*s13^4 + s12*s13^5 + 4*s13^6 - 7*s12^5*s23 - 
          78*s12^4*s13*s23 - 162*s12^3*s13^2*s23 - 144*s12^2*s13^3*s23 - 
          71*s12*s13^4*s23 - 18*s13^5*s23 - 20*s12^4*s23^2 - 
          150*s12^3*s13*s23^2 - 82*s12^2*s13^2*s23^2 + 90*s12*s13^3*s23^2 + 
          30*s13^4*s23^2 - 30*s12^3*s23^3 - 120*s12^2*s13*s23^3 + 
          18*s12*s13^2*s23^3 - 20*s13^3*s23^3 - 25*s12^2*s23^4 - 
          27*s12*s13*s23^4 - 11*s12*s23^5 + 6*s13*s23^5 - 2*s23^6)))/
      (3*s13*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (24*(2*s12^7 + 22*s12^6*s13 + 76*s12^5*s13^2 + 96*s12^4*s13^3 + 
        2*s12^3*s13^4 - 62*s12^2*s13^5 - 8*s12*s13^6 + 18*s12^6*s23 + 
        144*s12^5*s13*s23 + 316*s12^4*s13^2*s23 + 176*s12^3*s13^3*s23 - 
        94*s12^2*s13^4*s23 - 24*s12*s13^5*s23 - 8*s13^6*s23 + 
        68*s12^5*s23^2 + 344*s12^4*s13*s23^2 + 324*s12^3*s13^2*s23^2 - 
        44*s12^2*s13^3*s23^2 + 32*s12*s13^4*s23^2 + 32*s13^5*s23^2 + 
        140*s12^4*s23^3 + 352*s12^3*s13*s23^3 - 28*s12^2*s13^2*s23^3 + 
        80*s12*s13^3*s23^3 - 40*s13^4*s23^3 + 170*s12^3*s23^4 + 
        106*s12^2*s13*s23^4 - 72*s12*s13^2*s23^4 + 122*s12^2*s23^5 - 
        56*s12*s13*s23^5 + 40*s13^2*s23^5 + 48*s12*s23^6 - 32*s13*s23^6 + 
        8*s23^7 + 4*(12*s12^6*s13 + 84*s12^5*s13^2 + 196*s12^4*s13^3 + 
          172*s12^3*s13^4 + 64*s12^2*s13^5 + 48*s12*s13^6 + 
          76*s12^5*s13*s23 + 392*s12^4*s13^2*s23 + 556*s12^3*s13^3*s23 + 
          160*s12^2*s13^4*s23 + 16*s12*s13^5*s23 + 180*s12^4*s13*s23^2 + 
          612*s12^3*s13^2*s23^2 + 352*s12^2*s13^3*s23^2 - 
          96*s12*s13^4*s23^2 + 196*s12^3*s13*s23^3 + 352*s12^2*s13^2*s23^3 - 
          32*s12*s13^3*s23^3 + 96*s12^2*s13*s23^4 + 48*s12*s13^2*s23^4 + 
          16*s12*s13*s23^5) + 2*(-s12^7 - 31*s12^6*s13 - 156*s12^5*s13^2 - 
          282*s12^4*s13^3 - 157*s12^3*s13^4 + 5*s12^2*s13^5 - 46*s12*s13^6 - 
          4*s13^7 - 9*s12^6*s23 - 226*s12^5*s13*s23 - 818*s12^4*s13^2*s23 - 
          964*s12^3*s13^3*s23 - 321*s12^2*s13^4*s23 - 130*s12*s13^5*s23 - 
          12*s13^6*s23 - 34*s12^5*s23^2 - 622*s12^4*s13*s23^2 - 
          1302*s12^3*s13^2*s23^2 - 542*s12^2*s13^3*s23^2 + 
          124*s12*s13^4*s23^2 + 60*s13^5*s23^2 - 70*s12^4*s23^3 - 
          820*s12^3*s13*s23^3 - 594*s12^2*s13^2*s23^3 + 124*s12*s13^3*s23^3 - 
          44*s13^4*s23^3 - 85*s12^3*s23^4 - 535*s12^2*s13*s23^4 + 
          106*s12*s13^2*s23^4 - 44*s13^3*s23^4 - 61*s12^2*s23^5 - 
          154*s12*s13*s23^5 + 60*s13^2*s23^5 - 24*s12*s23^6 - 12*s13*s23^6 - 
          4*s23^7)))/(s13*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 1, 1, 3] = 1088/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (8*(8*(-4*s12^5*s13 - 16*s12^4*s13^2 + 8*s12^3*s13^3 + 48*s12^2*s13^4 - 
          4*s12*s13^5 - 16*s12^4*s13*s23 - 56*s12^3*s13^2*s23 + 
          8*s12*s13^4*s23 - 16*s12^3*s13*s23^2 - 48*s12^2*s13^2*s23^2 - 
          8*s12*s13^2*s23^3 + 4*s12*s13*s23^4) + 
        4*(-s12^6 - 15*s12^5*s13 - 62*s12^4*s13^2 - 138*s12^3*s13^3 - 
          141*s12^2*s13^4 + s12*s13^5 + 4*s13^6 - 7*s12^5*s23 - 
          78*s12^4*s13*s23 - 162*s12^3*s13^2*s23 - 144*s12^2*s13^3*s23 - 
          71*s12*s13^4*s23 - 18*s13^5*s23 - 20*s12^4*s23^2 - 
          150*s12^3*s13*s23^2 - 82*s12^2*s13^2*s23^2 + 90*s12*s13^3*s23^2 + 
          30*s13^4*s23^2 - 30*s12^3*s23^3 - 120*s12^2*s13*s23^3 + 
          18*s12*s13^2*s23^3 - 20*s13^3*s23^3 - 25*s12^2*s23^4 - 
          27*s12*s13*s23^4 - 11*s12*s23^5 + 6*s13*s23^5 - 2*s23^6) + 
        2*(2*s12^6 + 10*s12^5*s13 + 20*s12^4*s13^2 + 16*s12^3*s13^3 - 
          6*s12^2*s13^4 - 34*s12*s13^5 - 8*s13^6 + 14*s12^5*s23 + 
          36*s12^4*s13*s23 + 28*s12^3*s13^2*s23 + 46*s12*s13^4*s23 + 
          20*s13^5*s23 + 40*s12^4*s23^2 + 24*s12^3*s13*s23^2 + 
          4*s12^2*s13^2*s23^2 - 20*s12*s13^3*s23^2 + 4*s13^4*s23^2 + 
          60*s12^3*s23^3 - 48*s12^2*s13*s23^3 + 60*s12*s13^2*s23^3 - 
          56*s13^3*s23^3 + 50*s12^2*s23^4 - 74*s12*s13*s23^4 + 
          64*s13^2*s23^4 + 22*s12*s23^5 - 28*s13*s23^5 + 4*s23^6)))/
      (3*s13*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (24*(8*(12*s12^6*s13 + 84*s12^5*s13^2 + 196*s12^4*s13^3 + 
          172*s12^3*s13^4 + 64*s12^2*s13^5 + 48*s12*s13^6 + 
          76*s12^5*s13*s23 + 392*s12^4*s13^2*s23 + 556*s12^3*s13^3*s23 + 
          160*s12^2*s13^4*s23 + 16*s12*s13^5*s23 + 180*s12^4*s13*s23^2 + 
          612*s12^3*s13^2*s23^2 + 352*s12^2*s13^3*s23^2 - 
          96*s12*s13^4*s23^2 + 196*s12^3*s13*s23^3 + 352*s12^2*s13^2*s23^3 - 
          32*s12*s13^3*s23^3 + 96*s12^2*s13*s23^4 + 48*s12*s13^2*s23^4 + 
          16*s12*s13*s23^5) + 4*(-s12^7 - 31*s12^6*s13 - 156*s12^5*s13^2 - 
          282*s12^4*s13^3 - 157*s12^3*s13^4 + 5*s12^2*s13^5 - 46*s12*s13^6 - 
          4*s13^7 - 9*s12^6*s23 - 226*s12^5*s13*s23 - 818*s12^4*s13^2*s23 - 
          964*s12^3*s13^3*s23 - 321*s12^2*s13^4*s23 - 130*s12*s13^5*s23 - 
          12*s13^6*s23 - 34*s12^5*s23^2 - 622*s12^4*s13*s23^2 - 
          1302*s12^3*s13^2*s23^2 - 542*s12^2*s13^3*s23^2 + 
          124*s12*s13^4*s23^2 + 60*s13^5*s23^2 - 70*s12^4*s23^3 - 
          820*s12^3*s13*s23^3 - 594*s12^2*s13^2*s23^3 + 124*s12*s13^3*s23^3 - 
          44*s13^4*s23^3 - 85*s12^3*s23^4 - 535*s12^2*s13*s23^4 + 
          106*s12*s13^2*s23^4 - 44*s13^3*s23^4 - 61*s12^2*s23^5 - 
          154*s12*s13*s23^5 + 60*s13^2*s23^5 - 24*s12*s23^6 - 12*s13*s23^6 - 
          4*s23^7) + 2*(2*s12^7 + 22*s12^6*s13 + 76*s12^5*s13^2 + 
          96*s12^4*s13^3 + 2*s12^3*s13^4 - 62*s12^2*s13^5 - 8*s12*s13^6 + 
          18*s12^6*s23 + 144*s12^5*s13*s23 + 316*s12^4*s13^2*s23 + 
          176*s12^3*s13^3*s23 - 94*s12^2*s13^4*s23 - 24*s12*s13^5*s23 - 
          8*s13^6*s23 + 68*s12^5*s23^2 + 344*s12^4*s13*s23^2 + 
          324*s12^3*s13^2*s23^2 - 44*s12^2*s13^3*s23^2 + 32*s12*s13^4*s23^2 + 
          32*s13^5*s23^2 + 140*s12^4*s23^3 + 352*s12^3*s13*s23^3 - 
          28*s12^2*s13^2*s23^3 + 80*s12*s13^3*s23^3 - 40*s13^4*s23^3 + 
          170*s12^3*s23^4 + 106*s12^2*s13*s23^4 - 72*s12*s13^2*s23^4 + 
          122*s12^2*s23^5 - 56*s12*s13*s23^5 + 40*s13^2*s23^5 + 
          48*s12*s23^6 - 32*s13*s23^6 + 8*s23^7)))/(s13*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[2, 1, 2, -1] = (24*(6*s12^6 + 18*s12^5*s13 + 2*s12^4*s13^2 - 
       18*s12^3*s13^3 - 8*s12*s13^5 + 38*s12^5*s23 + 68*s12^4*s13*s23 - 
       26*s12^3*s13^2*s23 - 16*s12^2*s13^3*s23 + 8*s12*s13^4*s23 + 
       90*s12^4*s23^2 + 74*s12^3*s13*s23^2 - 48*s12^2*s13^2*s23^2 + 
       16*s12*s13^3*s23^2 + 98*s12^3*s23^3 + 16*s12^2*s13*s23^3 - 
       16*s12*s13^2*s23^3 + 48*s12^2*s23^4 - 8*s12*s13*s23^4 + 8*s12*s23^5))/
     ((s12 + 2*s13 + 2*s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3)
 
B[2, 1, 2, 0] = (24*(-10*s12^6 - 43*s12^5*s13 - 60*s12^4*s13^2 - 
       56*s12^3*s13^3 - 58*s12^2*s13^4 - 9*s12*s13^5 - 4*s13^6 - 
       53*s12^5*s23 - 128*s12^4*s13*s23 - 8*s12^3*s13^2*s23 + 
       48*s12^2*s13^3*s23 + 21*s12*s13^4*s23 + 16*s13^5*s23 - 
       100*s12^4*s23^2 - 120*s12^3*s13*s23^2 + 76*s12^2*s13^2*s23^2 - 
       26*s12*s13^3*s23^2 - 20*s13^4*s23^2 - 72*s12^3*s23^3 - 
       64*s12^2*s13*s23^3 + 42*s12*s13^2*s23^3 - 2*s12^2*s23^4 - 
       45*s12*s13*s23^4 + 20*s13^2*s23^4 + 17*s12*s23^5 - 16*s13*s23^5 + 
       4*s23^6))/((s12 + 2*s13 + 2*s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 1, 2, 1] = (24*(2*s12^6 + 8*s12^5*s13 + 8*s12^4*s13^2 + 6*s12^3*s13^3 + 
       10*s12^2*s13^4 - 2*s12*s13^5 + 8*s12^5*s23 + 16*s12^4*s13*s23 - 
       18*s12^3*s13^2*s23 - 16*s12^2*s13^3*s23 + 2*s12*s13^4*s23 + 
       8*s12^4*s23^2 + 18*s12^3*s13*s23^2 - 12*s12^2*s13^2*s23^2 + 
       12*s12*s13^3*s23^2 - 6*s12^3*s23^3 + 32*s12^2*s13*s23^3 - 
       28*s12*s13^2*s23^3 - 14*s12^2*s23^4 + 22*s12*s13*s23^4 - 6*s12*s23^5))/
     ((s12 + 2*s13 + 2*s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3)
 
B[2, 1, 2, 2] = 0
 
B[2, 1, 2, 3] = 0
 
B[2, 1, 3, -1] = 0
 
B[2, 1, 3, 0] = 0
 
B[2, 1, 3, 1] = 0
 
B[2, 1, 3, 2] = 0
 
B[2, 1, 3, 3] = 0
 
B[2, 1, 4, -1] = (-12*(48*s12^3*s13^2 + 16*s12*s13^4 + 64*s12^2*s13^2*s23 - 
       32*s12*s13^3*s23 + 16*s12*s13^2*s23^2))/
     (s13*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 1, 4, 0] = (12*(-s12 - 3*s13 - s23))/(s13*(s12 - s13 + s23)^2) - 
     (4*(-s12 + s13 - s23))/(3*s13*(s12 - s13 + s23)^2) + 
     (4*(-s12^3 - 9*s12^2*s13 - 23*s12*s13^2 + s13^3 - 3*s12^2*s23 - 
        6*s12*s13*s23 - 3*s13^2*s23 - 3*s12*s23^2 + 3*s13*s23^2 - s23^3))/
      (3*s13*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (12*(-s12^5 - 15*s12^4*s13 - 90*s12^3*s13^2 + 2*s12^2*s13^3 - 
        21*s12*s13^4 - 3*s13^5 - 5*s12^4*s23 - 44*s12^3*s13*s23 - 
        78*s12^2*s13^2*s23 + 20*s12*s13^3*s23 + 11*s13^4*s23 - 
        10*s12^3*s23^2 - 42*s12^2*s13*s23^2 + 18*s12*s13^2*s23^2 - 
        14*s13^3*s23^2 - 10*s12^2*s23^3 - 12*s12*s13*s23^3 + 6*s13^2*s23^3 - 
        5*s12*s23^4 + s13*s23^4 - s23^5))/
      (s13*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 1, 4, 1] = (-4*(s12 - 5*s13 + s23))/(3*s13*(s12 - s13 + s23)^2) + 
     12/(s13*(s12 - s13 + s23)) + (4*(s12^3 + s12^2*s13 + 3*s12*s13^2 - 
        5*s13^3 + 3*s12^2*s23 - 6*s12*s13*s23 + 11*s13^2*s23 + 3*s12*s23^2 - 
        7*s13*s23^2 + s23^3))/(3*s13*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (12*(s12^5 + 7*s12^4*s13 + 22*s12^3*s13^2 - 
        22*s12^2*s13^3 - 7*s12*s13^4 - s13^5 + 5*s12^4*s23 + 
        16*s12^3*s13*s23 + 6*s12^2*s13^2*s23 + 16*s12*s13^3*s23 + 
        5*s13^4*s23 + 10*s12^3*s23^2 + 6*s12^2*s13*s23^2 - 
        6*s12*s13^2*s23^2 - 10*s13^3*s23^2 + 10*s12^2*s23^3 - 
        8*s12*s13*s23^3 + 10*s13^2*s23^3 + 5*s12*s23^4 - 5*s13*s23^4 + 
        s23^5))/(s13*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^3)
 
B[2, 1, 4, 2] = 0
 
B[2, 1, 4, 3] = 0
 
B[2, 1, 5, -1] = (8*(-2*s12^5 - 8*s12^4*s13 + 4*s12^3*s13^2 + 
       24*s12^2*s13^3 - 2*s12*s13^4 - 8*s12^4*s23 - 28*s12^3*s13*s23 + 
       4*s12*s13^3*s23 - 8*s12^3*s23^2 - 24*s12^2*s13*s23^2 - 
       4*s12*s13*s23^3 + 2*s12*s23^4))/(3*(s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 1, 5, 0] = (8*(-s12^5 + s12^4*s13 - 6*s12^2*s13^3 + 21*s12*s13^4 + 
       s13^5 - 9*s12^4*s23 + 12*s12^3*s13*s23 + 10*s12^2*s13^2*s23 - 
       48*s12*s13^3*s23 - 5*s13^4*s23 - 28*s12^3*s23^2 + 30*s12^2*s13*s23^2 + 
       18*s12*s13^2*s23^2 + 10*s13^3*s23^2 - 34*s12^2*s23^3 + 
       24*s12*s13*s23^3 - 10*s13^2*s23^3 - 15*s12*s23^4 + 5*s13*s23^4 - 
       s23^5))/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 1, 5, 1] = (8*(2*s12^2*s13^3 - 4*s12*s13^4 + 2*s13^5 - 
       6*s12^2*s13^2*s23 + 16*s12*s13^3*s23 - 10*s13^4*s23 + 
       6*s12^2*s13*s23^2 - 24*s12*s13^2*s23^2 + 20*s13^3*s23^2 - 
       2*s12^2*s23^3 + 16*s12*s13*s23^3 - 20*s13^2*s23^3 - 4*s12*s23^4 + 
       10*s13*s23^4 - 2*s23^5))/(3*(s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 1, 5, 2] = 0
 
B[2, 1, 5, 3] = 0
 
B[2, 1, 6, -1] = 0
 
B[2, 1, 6, 0] = (24*s12*(-4*s12^6 - 35*s12^5*s13 - 93*s12^4*s13^2 - 
       92*s12^3*s13^3 - 40*s12^2*s13^4 - 25*s12*s13^5 + s13^6 - 
       17*s12^5*s23 - 132*s12^4*s13*s23 - 204*s12^3*s13^2*s23 - 
       20*s12^2*s13^3*s23 + 25*s12*s13^4*s23 + 4*s13^5*s23 - 15*s12^4*s23^2 - 
       180*s12^3*s13*s23^2 - 132*s12^2*s13^2*s23^2 + 38*s12*s13^3*s23^2 - 
       19*s13^4*s23^2 + 28*s12^3*s23^3 - 124*s12^2*s13*s23^3 - 
       14*s12*s13^2*s23^3 + 16*s13^3*s23^3 + 60*s12^2*s23^4 - 
       61*s12*s13*s23^4 + 11*s13^2*s23^4 + 37*s12*s23^5 - 20*s13*s23^5 + 
       7*s23^6))/((s12 + 2*s13 + 2*s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 1, 6, 1] = (24*s12*(3*s12^6 + 37*s12^5*s13 + 106*s12^4*s13^2 + 
       98*s12^3*s13^3 + 33*s12^2*s13^4 + 29*s12*s13^5 - 2*s13^6 - s12^5*s23 + 
       100*s12^4*s13*s23 + 162*s12^3*s13^2*s23 - 72*s12^2*s13^3*s23 - 
       61*s12*s13^4*s23 - 8*s13^5*s23 - 62*s12^4*s23^2 + 
       102*s12^3*s13*s23^2 + 114*s12^2*s13^2*s23^2 - 30*s12*s13^3*s23^2 + 
       38*s13^4*s23^2 - 170*s12^3*s23^3 + 112*s12^2*s13*s23^3 + 
       38*s12*s13^2*s23^3 - 32*s13^3*s23^3 - 187*s12^2*s23^4 + 
       113*s12*s13*s23^4 - 22*s13^2*s23^4 - 89*s12*s23^5 + 40*s13*s23^5 - 
       14*s23^6 - 2*(4*s12^6 + 35*s12^5*s13 + 93*s12^4*s13^2 + 
         92*s12^3*s13^3 + 40*s12^2*s13^4 + 25*s12*s13^5 - s13^6 + 
         17*s12^5*s23 + 132*s12^4*s13*s23 + 204*s12^3*s13^2*s23 + 
         20*s12^2*s13^3*s23 - 25*s12*s13^4*s23 - 4*s13^5*s23 + 
         15*s12^4*s23^2 + 180*s12^3*s13*s23^2 + 132*s12^2*s13^2*s23^2 - 
         38*s12*s13^3*s23^2 + 19*s13^4*s23^2 - 28*s12^3*s23^3 + 
         124*s12^2*s13*s23^3 + 14*s12*s13^2*s23^3 - 16*s13^3*s23^3 - 
         60*s12^2*s23^4 + 61*s12*s13*s23^4 - 11*s13^2*s23^4 - 37*s12*s23^5 + 
         20*s13*s23^5 - 7*s23^6)))/((s12 + 2*s13 + 2*s23)^2*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 1, 6, 2] = (24*s12*(-6*s12^5*s13 - 18*s12^4*s13^2 - 8*s12^3*s13^3 + 
       6*s12^2*s13^4 - 6*s12*s13^5 + 6*s12^5*s23 - 12*s12^4*s13*s23 - 
       24*s12^3*s13^2*s23 + 32*s12^2*s13^3*s23 + 6*s12*s13^4*s23 + 
       30*s12^4*s23^2 - 24*s12^3*s13*s23^2 - 36*s12^2*s13^2*s23^2 + 
       4*s12*s13^3*s23^2 + 56*s12^3*s23^3 - 48*s12^2*s13*s23^3 + 
       12*s12*s13^2*s23^3 + 46*s12^2*s23^4 - 30*s12*s13*s23^4 + 
       14*s12*s23^5 - 4*(4*s12^6 + 35*s12^5*s13 + 93*s12^4*s13^2 + 
         92*s12^3*s13^3 + 40*s12^2*s13^4 + 25*s12*s13^5 - s13^6 + 
         17*s12^5*s23 + 132*s12^4*s13*s23 + 204*s12^3*s13^2*s23 + 
         20*s12^2*s13^3*s23 - 25*s12*s13^4*s23 - 4*s13^5*s23 + 
         15*s12^4*s23^2 + 180*s12^3*s13*s23^2 + 132*s12^2*s13^2*s23^2 - 
         38*s12*s13^3*s23^2 + 19*s13^4*s23^2 - 28*s12^3*s23^3 + 
         124*s12^2*s13*s23^3 + 14*s12*s13^2*s23^3 - 16*s13^3*s23^3 - 
         60*s12^2*s23^4 + 61*s12*s13*s23^4 - 11*s13^2*s23^4 - 37*s12*s23^5 + 
         20*s13*s23^5 - 7*s23^6) - 2*(-3*s12^6 - 37*s12^5*s13 - 
         106*s12^4*s13^2 - 98*s12^3*s13^3 - 33*s12^2*s13^4 - 29*s12*s13^5 + 
         2*s13^6 + s12^5*s23 - 100*s12^4*s13*s23 - 162*s12^3*s13^2*s23 + 
         72*s12^2*s13^3*s23 + 61*s12*s13^4*s23 + 8*s13^5*s23 + 
         62*s12^4*s23^2 - 102*s12^3*s13*s23^2 - 114*s12^2*s13^2*s23^2 + 
         30*s12*s13^3*s23^2 - 38*s13^4*s23^2 + 170*s12^3*s23^3 - 
         112*s12^2*s13*s23^3 - 38*s12*s13^2*s23^3 + 32*s13^3*s23^3 + 
         187*s12^2*s23^4 - 113*s12*s13*s23^4 + 22*s13^2*s23^4 + 
         89*s12*s23^5 - 40*s13*s23^5 + 14*s23^6)))/((s12 + 2*s13 + 2*s23)^2*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 1, 7, -1] = 0
 
B[2, 1, 7, 0] = 0
 
B[2, 1, 7, 1] = 0
 
B[2, 1, 7, 2] = 0
 
B[2, 1, 8, -1] = 0
 
B[2, 1, 8, 0] = (8*(s12 - s13 + s23)*(-8*s12^3*s13 - 16*s12^2*s13^2 + 
       8*s12*s13^3 + 4*s12^3*s23 - 8*s12^2*s13*s23 - 12*s12*s13^2*s23 + 
       8*s12^2*s23^2 + 4*s12*s23^3))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 1, 8, 1] = -8/(3*(s12 - s13 + s23)) + 
     (8*(s12 - s13 + s23)*(-3*s12^4 - 2*s12^3*s13 + 6*s12^2*s13^2 - 
        18*s12*s13^3 + s13^4 - 14*s12^3*s23 - 4*s12^2*s13*s23 + 
        30*s12*s13^2*s23 - 4*s13^3*s23 - 18*s12^2*s23^2 - 6*s12*s13*s23^2 + 
        6*s13^2*s23^2 - 6*s12*s23^3 - 4*s13*s23^3 + s23^4 - 
        2*(8*s12^3*s13 + 16*s12^2*s13^2 - 8*s12*s13^3 - 4*s12^3*s23 + 
          8*s12^2*s13*s23 + 12*s12*s13^2*s23 - 8*s12^2*s23^2 - 4*s12*s23^3)))/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 1, 8, 2] = (8*(s12 - s13 + s23)*(-2*s12^2*s13^2 + 4*s12*s13^3 - 
       2*s13^4 + 4*s12^2*s13*s23 - 12*s12*s13^2*s23 + 8*s13^3*s23 - 
       2*s12^2*s23^2 + 12*s12*s13*s23^2 - 12*s13^2*s23^2 - 4*s12*s23^3 + 
       8*s13*s23^3 - 2*s23^4 - 4*(8*s12^3*s13 + 16*s12^2*s13^2 - 
         8*s12*s13^3 - 4*s12^3*s23 + 8*s12^2*s13*s23 + 12*s12*s13^2*s23 - 
         8*s12^2*s23^2 - 4*s12*s23^3) - 2*(3*s12^4 + 2*s12^3*s13 - 
         6*s12^2*s13^2 + 18*s12*s13^3 - s13^4 + 14*s12^3*s23 + 
         4*s12^2*s13*s23 - 30*s12*s13^2*s23 + 4*s13^3*s23 + 18*s12^2*s23^2 + 
         6*s12*s13*s23^2 - 6*s13^2*s23^2 + 6*s12*s23^3 + 4*s13*s23^3 - 
         s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3)
 
B[2, 1, 9, -1] = 0
 
B[2, 1, 9, 0] = (-8*s12*(-8*s12^3*s13 - 16*s12^2*s13^2 + 8*s12*s13^3 + 
       4*s12^3*s23 - 8*s12^2*s13*s23 - 12*s12*s13^2*s23 + 8*s12^2*s23^2 + 
       4*s12*s23^3))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3)
 
B[2, 1, 9, 1] = (-8*s12*(-3*s12^4 - 2*s12^3*s13 + 6*s12^2*s13^2 - 
       18*s12*s13^3 + s13^4 - 14*s12^3*s23 - 4*s12^2*s13*s23 + 
       30*s12*s13^2*s23 - 4*s13^3*s23 - 18*s12^2*s23^2 - 6*s12*s13*s23^2 + 
       6*s13^2*s23^2 - 6*s12*s23^3 - 4*s13*s23^3 + s23^4 - 
       2*(8*s12^3*s13 + 16*s12^2*s13^2 - 8*s12*s13^3 - 4*s12^3*s23 + 
         8*s12^2*s13*s23 + 12*s12*s13^2*s23 - 8*s12^2*s23^2 - 4*s12*s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 1, 9, 2] = (-8*s12*(-2*s12^2*s13^2 + 4*s12*s13^3 - 2*s13^4 + 
       4*s12^2*s13*s23 - 12*s12*s13^2*s23 + 8*s13^3*s23 - 2*s12^2*s23^2 + 
       12*s12*s13*s23^2 - 12*s13^2*s23^2 - 4*s12*s23^3 + 8*s13*s23^3 - 
       2*s23^4 - 4*(8*s12^3*s13 + 16*s12^2*s13^2 - 8*s12*s13^3 - 
         4*s12^3*s23 + 8*s12^2*s13*s23 + 12*s12*s13^2*s23 - 8*s12^2*s23^2 - 
         4*s12*s23^3) - 2*(3*s12^4 + 2*s12^3*s13 - 6*s12^2*s13^2 + 
         18*s12*s13^3 - s13^4 + 14*s12^3*s23 + 4*s12^2*s13*s23 - 
         30*s12*s13^2*s23 + 4*s13^3*s23 + 18*s12^2*s23^2 + 6*s12*s13*s23^2 - 
         6*s13^2*s23^2 + 6*s12*s23^3 + 4*s13*s23^3 - s23^4)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 1, 10, -1] = 0
 
B[2, 1, 10, 0] = 0
 
B[2, 1, 10, 1] = 0
 
B[2, 1, 10, 2] = 0
 
B[2, 1, 10, 3] = 0
 
B[2, 1, 10, 4] = 0
 
B[2, 1, 11, -1] = 0
 
B[2, 1, 11, 0] = (-24*s12^2*(s12 - s13 + s23)^2*(-3*s12^2 - s13^2 - 
       4*s12*s23 + 2*s13*s23 - s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[2, 1, 11, 1] = (-24*s12^2*(s12 - s13 + s23)^2*(-2*s12^2 - s12*s13 - s13^2 - 
       3*s12*s23 + 2*s13*s23 - s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[2, 1, 11, 2] = (-24*s12^2*(s12 - s13 + s23)^2*(s12^2 - s12*s13 + s12*s23 + 
       2*(-3*s12^2 - s13^2 - 4*s12*s23 + 2*s13*s23 - s23^2)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[2, 1, 11, 3] = (-24*s12^2*(s12 - s13 + s23)^2*
      (2*(s12^2 - s12*s13 + s12*s23) + 4*(-3*s12^2 - s13^2 - 4*s12*s23 + 
         2*s13*s23 - s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[2, 1, 11, 4] = (-24*s12^2*(s12 - s13 + s23)^2*
      (4*(s12^2 - s12*s13 + s12*s23) + 8*(-3*s12^2 - s13^2 - 4*s12*s23 + 
         2*s13*s23 - s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[2, 1, 12, -1] = 0
 
B[2, 1, 12, 0] = 0
 
B[2, 1, 12, 1] = 0
 
B[2, 1, 12, 2] = 0
 
B[2, 1, 12, 3] = 0
 
B[2, 1, 12, 4] = 0
 
B[2, 1, 13, -1] = 0
 
B[2, 1, 13, 0] = 0
 
B[2, 1, 13, 1] = 0
 
B[2, 1, 13, 2] = 0
 
B[2, 1, 13, 3] = 0
 
B[2, 1, 13, 4] = 0
 
B[2, 1, 14, -1] = 0
 
B[2, 1, 14, 0] = 0
 
B[2, 1, 14, 1] = 0
 
B[2, 1, 14, 2] = 0
 
B[2, 1, 14, 3] = 0
 
B[2, 1, 15, -1] = 0
 
B[2, 1, 15, 0] = (4*s12*(s12 - s13 + s23)*(2*s12^4 + 8*s12^3*s13 - 
       4*s12^2*s13^2 - 24*s12*s13^3 + 2*s13^4 + 8*s12^3*s23 + 
       28*s12^2*s13*s23 - 4*s13^3*s23 + 8*s12^2*s23^2 + 24*s12*s13*s23^2 + 
       4*s13*s23^3 - 2*s23^4))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3)
 
B[2, 1, 15, 1] = (4*s12*(s12 - s13 + s23)*(-s12^4 - 4*s12^3*s13 + 
       12*s12^2*s13^2 + 32*s12*s13^3 - 7*s13^4 - 4*s12^3*s23 - 
       28*s12^2*s13*s23 - 8*s12*s13^2*s23 + 16*s13^3*s23 - 32*s12*s13*s23^2 - 
       6*s13^2*s23^2 + 8*s12*s23^3 - 8*s13*s23^3 + 5*s23^4 - 
       2*(-2*s12^4 - 8*s12^3*s13 + 4*s12^2*s13^2 + 24*s12*s13^3 - 2*s13^4 - 
         8*s12^3*s23 - 28*s12^2*s13*s23 + 4*s13^3*s23 - 8*s12^2*s23^2 - 
         24*s12*s13*s23^2 - 4*s13*s23^3 + 2*s23^4)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 1, 15, 2] = (4*s12*(s12 - s13 + s23)*(-2*s12^2*s13^2 - 4*s12*s13^3 + 
       6*s13^4 + 4*s12^2*s13*s23 + 4*s12*s13^2*s23 - 16*s13^3*s23 - 
       2*s12^2*s23^2 + 4*s12*s13*s23^2 + 12*s13^2*s23^2 - 4*s12*s23^3 - 
       2*s23^4 - 2*(s12^4 + 4*s12^3*s13 - 12*s12^2*s13^2 - 32*s12*s13^3 + 
         7*s13^4 + 4*s12^3*s23 + 28*s12^2*s13*s23 + 8*s12*s13^2*s23 - 
         16*s13^3*s23 + 32*s12*s13*s23^2 + 6*s13^2*s23^2 - 8*s12*s23^3 + 
         8*s13*s23^3 - 5*s23^4) - 4*(-2*s12^4 - 8*s12^3*s13 + 4*s12^2*s13^2 + 
         24*s12*s13^3 - 2*s13^4 - 8*s12^3*s23 - 28*s12^2*s13*s23 + 
         4*s13^3*s23 - 8*s12^2*s23^2 - 24*s12*s13*s23^2 - 4*s13*s23^3 + 
         2*s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3)
 
B[2, 1, 15, 3] = (4*s12*(s12 - s13 + s23)*
      (-4*(s12^4 + 4*s12^3*s13 - 12*s12^2*s13^2 - 32*s12*s13^3 + 7*s13^4 + 
         4*s12^3*s23 + 28*s12^2*s13*s23 + 8*s12*s13^2*s23 - 16*s13^3*s23 + 
         32*s12*s13*s23^2 + 6*s13^2*s23^2 - 8*s12*s23^3 + 8*s13*s23^3 - 
         5*s23^4) - 2*(2*s12^2*s13^2 + 4*s12*s13^3 - 6*s13^4 - 
         4*s12^2*s13*s23 - 4*s12*s13^2*s23 + 16*s13^3*s23 + 2*s12^2*s23^2 - 
         4*s12*s13*s23^2 - 12*s13^2*s23^2 + 4*s12*s23^3 + 2*s23^4) - 
       8*(-2*s12^4 - 8*s12^3*s13 + 4*s12^2*s13^2 + 24*s12*s13^3 - 2*s13^4 - 
         8*s12^3*s23 - 28*s12^2*s13*s23 + 4*s13^3*s23 - 8*s12^2*s23^2 - 
         24*s12*s13*s23^2 - 4*s13*s23^3 + 2*s23^4)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 1, -1] = (-8*(-4*s12^5*s23 - 16*s12^4*s13*s23 - 16*s12^3*s13^2*s23 + 
        4*s12*s13^4*s23 - 16*s12^4*s23^2 - 56*s12^3*s13*s23^2 - 
        48*s12^2*s13^2*s23^2 - 8*s12*s13^3*s23^2 + 8*s12^3*s23^3 + 
        48*s12^2*s23^4 + 8*s12*s13*s23^4 - 4*s12*s23^5))/
      (3*s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (24*(12*s12^6*s23 + 76*s12^5*s13*s23 + 180*s12^4*s13^2*s23 + 
        196*s12^3*s13^3*s23 + 96*s12^2*s13^4*s23 + 16*s12*s13^5*s23 + 
        84*s12^5*s23^2 + 392*s12^4*s13*s23^2 + 612*s12^3*s13^2*s23^2 + 
        352*s12^2*s13^3*s23^2 + 48*s12*s13^4*s23^2 + 196*s12^4*s23^3 + 
        556*s12^3*s13*s23^3 + 352*s12^2*s13^2*s23^3 - 32*s12*s13^3*s23^3 + 
        172*s12^3*s23^4 + 160*s12^2*s13*s23^4 - 96*s12*s13^2*s23^4 + 
        64*s12^2*s23^5 + 16*s12*s13*s23^5 + 48*s12*s23^6))/
      (s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 1, 0] = 224/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     (64*s12)/(3*(s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) + 
     (64*s13)/(3*(s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) - 
     (8*(-s12^6 - 7*s12^5*s13 - 20*s12^4*s13^2 - 30*s12^3*s13^3 - 
        25*s12^2*s13^4 - 11*s12*s13^5 - 2*s13^6 - 19*s12^5*s23 - 
        94*s12^4*s13*s23 - 166*s12^3*s13^2*s23 - 120*s12^2*s13^3*s23 - 
        23*s12*s13^4*s23 + 6*s13^5*s23 - 78*s12^4*s23^2 - 
        218*s12^3*s13*s23^2 - 130*s12^2*s13^2*s23^2 + 10*s12*s13^3*s23^2 - 
        130*s12^3*s23^3 - 144*s12^2*s13*s23^3 + 90*s12*s13^2*s23^3 - 
        20*s13^3*s23^3 - 93*s12^2*s23^4 - 63*s12*s13*s23^4 + 30*s13^2*s23^4 - 
        3*s12*s23^5 - 18*s13*s23^5 + 4*s23^6))/(3*s23*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3) + (24*(-s12^7 - 9*s12^6*s13 - 34*s12^5*s13^2 - 
        70*s12^4*s13^3 - 85*s12^3*s13^4 - 61*s12^2*s13^5 - 24*s12*s13^6 - 
        4*s13^7 - 19*s12^6*s23 - 150*s12^5*s13*s23 - 442*s12^4*s13^2*s23 - 
        624*s12^3*s13^3*s23 - 439*s12^2*s13^4*s23 - 138*s12*s13^5*s23 - 
        12*s13^6*s23 - 72*s12^5*s23^2 - 426*s12^4*s13*s23^2 - 
        690*s12^3*s13^2*s23^2 - 242*s12^2*s13^3*s23^2 + 154*s12*s13^4*s23^2 + 
        60*s13^5*s23^2 - 86*s12^4*s23^3 - 408*s12^3*s13*s23^3 - 
        190*s12^2*s13^2*s23^3 + 92*s12*s13^3*s23^3 - 44*s13^4*s23^3 + 
        15*s12^3*s23^4 - 161*s12^2*s13*s23^4 + 28*s12*s13^2*s23^4 - 
        44*s13^3*s23^4 + 69*s12^2*s23^5 - 114*s12*s13*s23^5 + 
        60*s13^2*s23^5 + 2*s12*s23^6 - 12*s13*s23^6 - 4*s23^7))/
      (s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 1, 1] = 320/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) - 
     (64*s12)/(3*(s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) - 
     (64*s13)/(3*(s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) - 
     (8*(s12^6 + 7*s12^5*s13 + 20*s12^4*s13^2 + 30*s12^3*s13^3 + 
        25*s12^2*s13^4 + 11*s12*s13^5 + 2*s13^6 - 5*s12^5*s23 - 
        42*s12^4*s13*s23 - 126*s12^3*s13^2*s23 - 168*s12^2*s13^3*s23 - 
        101*s12*s13^4*s23 - 22*s13^5*s23 - 42*s12^4*s23^2 - 
        134*s12^3*s13*s23^2 - 78*s12^2*s13^2*s23^2 + 78*s12*s13^3*s23^2 + 
        64*s13^4*s23^2 - 122*s12^3*s23^3 - 144*s12^2*s13*s23^3 + 
        70*s12*s13^2*s23^3 - 76*s13^3*s23^3 - 147*s12^2*s23^4 - 
        25*s12*s13*s23^4 + 34*s13^2*s23^4 - 33*s12*s23^5 + 2*s13*s23^5 - 
        4*s23^6 + 2*(-4*s12^5*s23 - 16*s12^4*s13*s23 - 16*s12^3*s13^2*s23 + 
          4*s12*s13^4*s23 - 16*s12^4*s23^2 - 56*s12^3*s13*s23^2 - 
          48*s12^2*s13^2*s23^2 - 8*s12*s13^3*s23^2 + 8*s12^3*s23^3 + 
          48*s12^2*s23^4 + 8*s12*s13*s23^4 - 4*s12*s23^5)))/
      (3*s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (24*(s12^7 + 9*s12^6*s13 + 34*s12^5*s13^2 + 70*s12^4*s13^3 + 
        85*s12^3*s13^4 + 61*s12^2*s13^5 + 24*s12*s13^6 + 4*s13^7 - 
        9*s12^6*s23 - 82*s12^5*s13*s23 - 278*s12^4*s13^2*s23 - 
        468*s12^3*s13^3*s23 - 429*s12^2*s13^4*s23 - 210*s12*s13^5*s23 - 
        44*s13^6*s23 - 80*s12^5*s23^2 - 502*s12^4*s13*s23^2 - 
        978*s12^3*s13^2*s23^2 - 622*s12^2*s13^3*s23^2 + 34*s12*s13^4*s23^2 + 
        100*s13^5*s23^2 - 186*s12^4*s23^3 - 788*s12^3*s13*s23^3 - 
        586*s12^2*s13^2*s23^3 + 204*s12*s13^3*s23^3 - 44*s13^4*s23^3 - 
        155*s12^3*s23^4 - 415*s12^2*s13*s23^4 + 156*s12*s13^2*s23^4 - 
        84*s13^3*s23^4 - 57*s12^2*s23^5 - 154*s12*s13*s23^5 + 
        92*s13^2*s23^5 - 54*s12*s23^6 - 20*s13*s23^6 - 4*s23^7 + 
        2*(12*s12^6*s23 + 76*s12^5*s13*s23 + 180*s12^4*s13^2*s23 + 
          196*s12^3*s13^3*s23 + 96*s12^2*s13^4*s23 + 16*s12*s13^5*s23 + 
          84*s12^5*s23^2 + 392*s12^4*s13*s23^2 + 612*s12^3*s13^2*s23^2 + 
          352*s12^2*s13^3*s23^2 + 48*s12*s13^4*s23^2 + 196*s12^4*s23^3 + 
          556*s12^3*s13*s23^3 + 352*s12^2*s13^2*s23^3 - 32*s12*s13^3*s23^3 + 
          172*s12^3*s23^4 + 160*s12^2*s13*s23^4 - 96*s12*s13^2*s23^4 + 
          64*s12^2*s23^5 + 16*s12*s13*s23^5 + 48*s12*s23^6)))/
      (s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 1, 2] = 544/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) - 
     (8*(2*s12^6 + 14*s12^5*s13 + 40*s12^4*s13^2 + 60*s12^3*s13^3 + 
        50*s12^2*s13^4 + 22*s12*s13^5 + 4*s13^6 + 10*s12^5*s23 + 
        36*s12^4*s13*s23 + 24*s12^3*s13^2*s23 - 48*s12^2*s13^3*s23 - 
        74*s12*s13^4*s23 - 28*s13^5*s23 + 20*s12^4*s23^2 + 
        28*s12^3*s13*s23^2 + 4*s12^2*s13^2*s23^2 + 60*s12*s13^3*s23^2 + 
        64*s13^4*s23^2 + 16*s12^3*s23^3 - 20*s12*s13^2*s23^3 - 
        56*s13^3*s23^3 - 6*s12^2*s23^4 + 46*s12*s13*s23^4 + 4*s13^2*s23^4 - 
        34*s12*s23^5 + 20*s13*s23^5 - 8*s23^6 + 
        4*(-4*s12^5*s23 - 16*s12^4*s13*s23 - 16*s12^3*s13^2*s23 + 
          4*s12*s13^4*s23 - 16*s12^4*s23^2 - 56*s12^3*s13*s23^2 - 
          48*s12^2*s13^2*s23^2 - 8*s12*s13^3*s23^2 + 8*s12^3*s23^3 + 
          48*s12^2*s23^4 + 8*s12*s13*s23^4 - 4*s12*s23^5) + 
        2*(-s12^6 - 7*s12^5*s13 - 20*s12^4*s13^2 - 30*s12^3*s13^3 - 
          25*s12^2*s13^4 - 11*s12*s13^5 - 2*s13^6 - 15*s12^5*s23 - 
          78*s12^4*s13*s23 - 150*s12^3*s13^2*s23 - 120*s12^2*s13^3*s23 - 
          27*s12*s13^4*s23 + 6*s13^5*s23 - 62*s12^4*s23^2 - 
          162*s12^3*s13*s23^2 - 82*s12^2*s13^2*s23^2 + 18*s12*s13^3*s23^2 - 
          138*s12^3*s23^3 - 144*s12^2*s13*s23^3 + 90*s12*s13^2*s23^3 - 
          20*s13^3*s23^3 - 141*s12^2*s23^4 - 71*s12*s13*s23^4 + 
          30*s13^2*s23^4 + s12*s23^5 - 18*s13*s23^5 + 4*s23^6)))/
      (3*s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (24*(2*s12^7 + 18*s12^6*s13 + 68*s12^5*s13^2 + 140*s12^4*s13^3 + 
        170*s12^3*s13^4 + 122*s12^2*s13^5 + 48*s12*s13^6 + 8*s13^7 + 
        22*s12^6*s23 + 144*s12^5*s13*s23 + 344*s12^4*s13^2*s23 + 
        352*s12^3*s13^3*s23 + 106*s12^2*s13^4*s23 - 56*s12*s13^5*s23 - 
        32*s13^6*s23 + 76*s12^5*s23^2 + 316*s12^4*s13*s23^2 + 
        324*s12^3*s13^2*s23^2 - 28*s12^2*s13^3*s23^2 - 72*s12*s13^4*s23^2 + 
        40*s13^5*s23^2 + 96*s12^4*s23^3 + 176*s12^3*s13*s23^3 - 
        44*s12^2*s13^2*s23^3 + 80*s12*s13^3*s23^3 + 2*s12^3*s23^4 - 
        94*s12^2*s13*s23^4 + 32*s12*s13^2*s23^4 - 40*s13^3*s23^4 - 
        62*s12^2*s23^5 - 24*s12*s13*s23^5 + 32*s13^2*s23^5 - 8*s12*s23^6 - 
        8*s13*s23^6 + 4*(12*s12^6*s23 + 76*s12^5*s13*s23 + 
          180*s12^4*s13^2*s23 + 196*s12^3*s13^3*s23 + 96*s12^2*s13^4*s23 + 
          16*s12*s13^5*s23 + 84*s12^5*s23^2 + 392*s12^4*s13*s23^2 + 
          612*s12^3*s13^2*s23^2 + 352*s12^2*s13^3*s23^2 + 
          48*s12*s13^4*s23^2 + 196*s12^4*s23^3 + 556*s12^3*s13*s23^3 + 
          352*s12^2*s13^2*s23^3 - 32*s12*s13^3*s23^3 + 172*s12^3*s23^4 + 
          160*s12^2*s13*s23^4 - 96*s12*s13^2*s23^4 + 64*s12^2*s23^5 + 
          16*s12*s13*s23^5 + 48*s12*s23^6) + 2*(-s12^7 - 9*s12^6*s13 - 
          34*s12^5*s13^2 - 70*s12^4*s13^3 - 85*s12^3*s13^4 - 61*s12^2*s13^5 - 
          24*s12*s13^6 - 4*s13^7 - 31*s12^6*s23 - 226*s12^5*s13*s23 - 
          622*s12^4*s13^2*s23 - 820*s12^3*s13^3*s23 - 535*s12^2*s13^4*s23 - 
          154*s12*s13^5*s23 - 12*s13^6*s23 - 156*s12^5*s23^2 - 
          818*s12^4*s13*s23^2 - 1302*s12^3*s13^2*s23^2 - 
          594*s12^2*s13^3*s23^2 + 106*s12*s13^4*s23^2 + 60*s13^5*s23^2 - 
          282*s12^4*s23^3 - 964*s12^3*s13*s23^3 - 542*s12^2*s13^2*s23^3 + 
          124*s12*s13^3*s23^3 - 44*s13^4*s23^3 - 157*s12^3*s23^4 - 
          321*s12^2*s13*s23^4 + 124*s12*s13^2*s23^4 - 44*s13^3*s23^4 + 
          5*s12^2*s23^5 - 130*s12*s13*s23^5 + 60*s13^2*s23^5 - 46*s12*s23^6 - 
          12*s13*s23^6 - 4*s23^7)))/(s23*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[2, 2, 1, 3] = 1088/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) - 
     (8*(8*(-4*s12^5*s23 - 16*s12^4*s13*s23 - 16*s12^3*s13^2*s23 + 
          4*s12*s13^4*s23 - 16*s12^4*s23^2 - 56*s12^3*s13*s23^2 - 
          48*s12^2*s13^2*s23^2 - 8*s12*s13^3*s23^2 + 8*s12^3*s23^3 + 
          48*s12^2*s23^4 + 8*s12*s13*s23^4 - 4*s12*s23^5) + 
        2*(2*s12^6 + 14*s12^5*s13 + 40*s12^4*s13^2 + 60*s12^3*s13^3 + 
          50*s12^2*s13^4 + 22*s12*s13^5 + 4*s13^6 + 10*s12^5*s23 + 
          36*s12^4*s13*s23 + 24*s12^3*s13^2*s23 - 48*s12^2*s13^3*s23 - 
          74*s12*s13^4*s23 - 28*s13^5*s23 + 20*s12^4*s23^2 + 
          28*s12^3*s13*s23^2 + 4*s12^2*s13^2*s23^2 + 60*s12*s13^3*s23^2 + 
          64*s13^4*s23^2 + 16*s12^3*s23^3 - 20*s12*s13^2*s23^3 - 
          56*s13^3*s23^3 - 6*s12^2*s23^4 + 46*s12*s13*s23^4 + 4*s13^2*s23^4 - 
          34*s12*s23^5 + 20*s13*s23^5 - 8*s23^6) + 
        4*(-s12^6 - 7*s12^5*s13 - 20*s12^4*s13^2 - 30*s12^3*s13^3 - 
          25*s12^2*s13^4 - 11*s12*s13^5 - 2*s13^6 - 15*s12^5*s23 - 
          78*s12^4*s13*s23 - 150*s12^3*s13^2*s23 - 120*s12^2*s13^3*s23 - 
          27*s12*s13^4*s23 + 6*s13^5*s23 - 62*s12^4*s23^2 - 
          162*s12^3*s13*s23^2 - 82*s12^2*s13^2*s23^2 + 18*s12*s13^3*s23^2 - 
          138*s12^3*s23^3 - 144*s12^2*s13*s23^3 + 90*s12*s13^2*s23^3 - 
          20*s13^3*s23^3 - 141*s12^2*s23^4 - 71*s12*s13*s23^4 + 
          30*s13^2*s23^4 + s12*s23^5 - 18*s13*s23^5 + 4*s23^6)))/
      (3*s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (24*(8*(12*s12^6*s23 + 76*s12^5*s13*s23 + 180*s12^4*s13^2*s23 + 
          196*s12^3*s13^3*s23 + 96*s12^2*s13^4*s23 + 16*s12*s13^5*s23 + 
          84*s12^5*s23^2 + 392*s12^4*s13*s23^2 + 612*s12^3*s13^2*s23^2 + 
          352*s12^2*s13^3*s23^2 + 48*s12*s13^4*s23^2 + 196*s12^4*s23^3 + 
          556*s12^3*s13*s23^3 + 352*s12^2*s13^2*s23^3 - 32*s12*s13^3*s23^3 + 
          172*s12^3*s23^4 + 160*s12^2*s13*s23^4 - 96*s12*s13^2*s23^4 + 
          64*s12^2*s23^5 + 16*s12*s13*s23^5 + 48*s12*s23^6) + 
        2*(2*s12^7 + 18*s12^6*s13 + 68*s12^5*s13^2 + 140*s12^4*s13^3 + 
          170*s12^3*s13^4 + 122*s12^2*s13^5 + 48*s12*s13^6 + 8*s13^7 + 
          22*s12^6*s23 + 144*s12^5*s13*s23 + 344*s12^4*s13^2*s23 + 
          352*s12^3*s13^3*s23 + 106*s12^2*s13^4*s23 - 56*s12*s13^5*s23 - 
          32*s13^6*s23 + 76*s12^5*s23^2 + 316*s12^4*s13*s23^2 + 
          324*s12^3*s13^2*s23^2 - 28*s12^2*s13^3*s23^2 - 72*s12*s13^4*s23^2 + 
          40*s13^5*s23^2 + 96*s12^4*s23^3 + 176*s12^3*s13*s23^3 - 
          44*s12^2*s13^2*s23^3 + 80*s12*s13^3*s23^3 + 2*s12^3*s23^4 - 
          94*s12^2*s13*s23^4 + 32*s12*s13^2*s23^4 - 40*s13^3*s23^4 - 
          62*s12^2*s23^5 - 24*s12*s13*s23^5 + 32*s13^2*s23^5 - 8*s12*s23^6 - 
          8*s13*s23^6) + 4*(-s12^7 - 9*s12^6*s13 - 34*s12^5*s13^2 - 
          70*s12^4*s13^3 - 85*s12^3*s13^4 - 61*s12^2*s13^5 - 24*s12*s13^6 - 
          4*s13^7 - 31*s12^6*s23 - 226*s12^5*s13*s23 - 622*s12^4*s13^2*s23 - 
          820*s12^3*s13^3*s23 - 535*s12^2*s13^4*s23 - 154*s12*s13^5*s23 - 
          12*s13^6*s23 - 156*s12^5*s23^2 - 818*s12^4*s13*s23^2 - 
          1302*s12^3*s13^2*s23^2 - 594*s12^2*s13^3*s23^2 + 
          106*s12*s13^4*s23^2 + 60*s13^5*s23^2 - 282*s12^4*s23^3 - 
          964*s12^3*s13*s23^3 - 542*s12^2*s13^2*s23^3 + 124*s12*s13^3*s23^3 - 
          44*s13^4*s23^3 - 157*s12^3*s23^4 - 321*s12^2*s13*s23^4 + 
          124*s12*s13^2*s23^4 - 44*s13^3*s23^4 + 5*s12^2*s23^5 - 
          130*s12*s13*s23^5 + 60*s13^2*s23^5 - 46*s12*s23^6 - 12*s13*s23^6 - 
          4*s23^7)))/(s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 2, -1] = (24*(6*s12^6 + 38*s12^5*s13 + 90*s12^4*s13^2 + 
       98*s12^3*s13^3 + 48*s12^2*s13^4 + 8*s12*s13^5 + 18*s12^5*s23 + 
       68*s12^4*s13*s23 + 74*s12^3*s13^2*s23 + 16*s12^2*s13^3*s23 - 
       8*s12*s13^4*s23 + 2*s12^4*s23^2 - 26*s12^3*s13*s23^2 - 
       48*s12^2*s13^2*s23^2 - 16*s12*s13^3*s23^2 - 18*s12^3*s23^3 - 
       16*s12^2*s13*s23^3 + 16*s12*s13^2*s23^3 + 8*s12*s13*s23^4 - 
       8*s12*s23^5))/((s12 + 2*s13 + 2*s23)^2*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 2, 0] = (24*(-10*s12^6 - 53*s12^5*s13 - 100*s12^4*s13^2 - 
       72*s12^3*s13^3 - 2*s12^2*s13^4 + 17*s12*s13^5 + 4*s13^6 - 
       43*s12^5*s23 - 128*s12^4*s13*s23 - 120*s12^3*s13^2*s23 - 
       64*s12^2*s13^3*s23 - 45*s12*s13^4*s23 - 16*s13^5*s23 - 
       60*s12^4*s23^2 - 8*s12^3*s13*s23^2 + 76*s12^2*s13^2*s23^2 + 
       42*s12*s13^3*s23^2 + 20*s13^4*s23^2 - 56*s12^3*s23^3 + 
       48*s12^2*s13*s23^3 - 26*s12*s13^2*s23^3 - 58*s12^2*s23^4 + 
       21*s12*s13*s23^4 - 20*s13^2*s23^4 - 9*s12*s23^5 + 16*s13*s23^5 - 
       4*s23^6))/((s12 + 2*s13 + 2*s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 2, 1] = (24*(2*s12^6 + 8*s12^5*s13 + 8*s12^4*s13^2 - 6*s12^3*s13^3 - 
       14*s12^2*s13^4 - 6*s12*s13^5 + 8*s12^5*s23 + 16*s12^4*s13*s23 + 
       18*s12^3*s13^2*s23 + 32*s12^2*s13^3*s23 + 22*s12*s13^4*s23 + 
       8*s12^4*s23^2 - 18*s12^3*s13*s23^2 - 12*s12^2*s13^2*s23^2 - 
       28*s12*s13^3*s23^2 + 6*s12^3*s23^3 - 16*s12^2*s13*s23^3 + 
       12*s12*s13^2*s23^3 + 10*s12^2*s23^4 + 2*s12*s13*s23^4 - 2*s12*s23^5))/
     ((s12 + 2*s13 + 2*s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3)
 
B[2, 2, 2, 2] = 0
 
B[2, 2, 2, 3] = 0
 
B[2, 2, 3, -1] = (-12*(48*s12^3*s23^2 + 64*s12^2*s13*s23^2 + 
       16*s12*s13^2*s23^2 - 32*s12*s13*s23^3 + 16*s12*s23^4))/
     (s23*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 3, 0] = (12*(-s12 - s13 - 3*s23))/((s12 + s13 - s23)^2*s23) - 
     (4*(-s12 - s13 + s23))/(3*(s12 + s13 - s23)^2*s23) + 
     (4*(-s12^3 - 3*s12^2*s13 - 3*s12*s13^2 - s13^3 - 9*s12^2*s23 - 
        6*s12*s13*s23 + 3*s13^2*s23 - 23*s12*s23^2 - 3*s13*s23^2 + s23^3))/
      (3*s23*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (12*(-s12^5 - 5*s12^4*s13 - 10*s12^3*s13^2 - 10*s12^2*s13^3 - 
        5*s12*s13^4 - s13^5 - 15*s12^4*s23 - 44*s12^3*s13*s23 - 
        42*s12^2*s13^2*s23 - 12*s12*s13^3*s23 + s13^4*s23 - 90*s12^3*s23^2 - 
        78*s12^2*s13*s23^2 + 18*s12*s13^2*s23^2 + 6*s13^3*s23^2 + 
        2*s12^2*s23^3 + 20*s12*s13*s23^3 - 14*s13^2*s23^3 - 21*s12*s23^4 + 
        11*s13*s23^4 - 3*s23^5))/(s23*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 3, 1] = (-4*(s12 + s13 - 5*s23))/(3*(s12 + s13 - s23)^2*s23) + 
     12/((s12 + s13 - s23)*s23) + (4*(s12^3 + 3*s12^2*s13 + 3*s12*s13^2 + 
        s13^3 + s12^2*s23 - 6*s12*s13*s23 - 7*s13^2*s23 + 3*s12*s23^2 + 
        11*s13*s23^2 - 5*s23^3))/(3*s23*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (12*(s12^5 + 5*s12^4*s13 + 10*s12^3*s13^2 + 10*s12^2*s13^3 + 
        5*s12*s13^4 + s13^5 + 7*s12^4*s23 + 16*s12^3*s13*s23 + 
        6*s12^2*s13^2*s23 - 8*s12*s13^3*s23 - 5*s13^4*s23 + 22*s12^3*s23^2 + 
        6*s12^2*s13*s23^2 - 6*s12*s13^2*s23^2 + 10*s13^3*s23^2 - 
        22*s12^2*s23^3 + 16*s12*s13*s23^3 - 10*s13^2*s23^3 - 7*s12*s23^4 + 
        5*s13*s23^4 - s23^5))/(s23*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[2, 2, 3, 2] = 0
 
B[2, 2, 3, 3] = 0
 
B[2, 2, 4, -1] = 0
 
B[2, 2, 4, 0] = 0
 
B[2, 2, 4, 1] = 0
 
B[2, 2, 4, 2] = 0
 
B[2, 2, 4, 3] = 0
 
B[2, 2, 5, -1] = (-8*(2*s12^5 + 8*s12^4*s13 + 8*s12^3*s13^2 - 2*s12*s13^4 + 
       8*s12^4*s23 + 28*s12^3*s13*s23 + 24*s12^2*s13^2*s23 + 
       4*s12*s13^3*s23 - 4*s12^3*s23^2 - 24*s12^2*s23^3 - 4*s12*s13*s23^3 + 
       2*s12*s23^4))/(3*(s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 5, 0] = (-8*(s12^5 + 9*s12^4*s13 + 28*s12^3*s13^2 + 34*s12^2*s13^3 + 
       15*s12*s13^4 + s13^5 - s12^4*s23 - 12*s12^3*s13*s23 - 
       30*s12^2*s13^2*s23 - 24*s12*s13^3*s23 - 5*s13^4*s23 - 
       10*s12^2*s13*s23^2 - 18*s12*s13^2*s23^2 + 10*s13^3*s23^2 + 
       6*s12^2*s23^3 + 48*s12*s13*s23^3 - 10*s13^2*s23^3 - 21*s12*s23^4 + 
       5*s13*s23^4 - s23^5))/(3*(s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 5, 1] = (-8*(2*s12^2*s13^3 + 4*s12*s13^4 + 2*s13^5 - 
       6*s12^2*s13^2*s23 - 16*s12*s13^3*s23 - 10*s13^4*s23 + 
       6*s12^2*s13*s23^2 + 24*s12*s13^2*s23^2 + 20*s13^3*s23^2 - 
       2*s12^2*s23^3 - 16*s12*s13*s23^3 - 20*s13^2*s23^3 + 4*s12*s23^4 + 
       10*s13*s23^4 - 2*s23^5))/(3*(s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 5, 2] = 0
 
B[2, 2, 5, 3] = 0
 
B[2, 2, 6, -1] = 0
 
B[2, 2, 6, 0] = (-24*s12*(4*s12^6 + 17*s12^5*s13 + 15*s12^4*s13^2 - 
       28*s12^3*s13^3 - 60*s12^2*s13^4 - 37*s12*s13^5 - 7*s13^6 + 
       35*s12^5*s23 + 132*s12^4*s13*s23 + 180*s12^3*s13^2*s23 + 
       124*s12^2*s13^3*s23 + 61*s12*s13^4*s23 + 20*s13^5*s23 + 
       93*s12^4*s23^2 + 204*s12^3*s13*s23^2 + 132*s12^2*s13^2*s23^2 + 
       14*s12*s13^3*s23^2 - 11*s13^4*s23^2 + 92*s12^3*s23^3 + 
       20*s12^2*s13*s23^3 - 38*s12*s13^2*s23^3 - 16*s13^3*s23^3 + 
       40*s12^2*s23^4 - 25*s12*s13*s23^4 + 19*s13^2*s23^4 + 25*s12*s23^5 - 
       4*s13*s23^5 - s23^6))/((s12 + 2*s13 + 2*s23)^2*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 6, 1] = (-24*s12*(-3*s12^6 + s12^5*s13 + 62*s12^4*s13^2 + 
       170*s12^3*s13^3 + 187*s12^2*s13^4 + 89*s12*s13^5 + 14*s13^6 - 
       37*s12^5*s23 - 100*s12^4*s13*s23 - 102*s12^3*s13^2*s23 - 
       112*s12^2*s13^3*s23 - 113*s12*s13^4*s23 - 40*s13^5*s23 - 
       106*s12^4*s23^2 - 162*s12^3*s13*s23^2 - 114*s12^2*s13^2*s23^2 - 
       38*s12*s13^3*s23^2 + 22*s13^4*s23^2 - 98*s12^3*s23^3 + 
       72*s12^2*s13*s23^3 + 30*s12*s13^2*s23^3 + 32*s13^3*s23^3 - 
       33*s12^2*s23^4 + 61*s12*s13*s23^4 - 38*s13^2*s23^4 - 29*s12*s23^5 + 
       8*s13*s23^5 + 2*s23^6 - 2*(-4*s12^6 - 17*s12^5*s13 - 15*s12^4*s13^2 + 
         28*s12^3*s13^3 + 60*s12^2*s13^4 + 37*s12*s13^5 + 7*s13^6 - 
         35*s12^5*s23 - 132*s12^4*s13*s23 - 180*s12^3*s13^2*s23 - 
         124*s12^2*s13^3*s23 - 61*s12*s13^4*s23 - 20*s13^5*s23 - 
         93*s12^4*s23^2 - 204*s12^3*s13*s23^2 - 132*s12^2*s13^2*s23^2 - 
         14*s12*s13^3*s23^2 + 11*s13^4*s23^2 - 92*s12^3*s23^3 - 
         20*s12^2*s13*s23^3 + 38*s12*s13^2*s23^3 + 16*s13^3*s23^3 - 
         40*s12^2*s23^4 + 25*s12*s13*s23^4 - 19*s13^2*s23^4 - 25*s12*s23^5 + 
         4*s13*s23^5 + s23^6)))/((s12 + 2*s13 + 2*s23)^2*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 6, 2] = (-24*s12*(-6*s12^5*s13 - 30*s12^4*s13^2 - 56*s12^3*s13^3 - 
       46*s12^2*s13^4 - 14*s12*s13^5 + 6*s12^5*s23 + 12*s12^4*s13*s23 + 
       24*s12^3*s13^2*s23 + 48*s12^2*s13^3*s23 + 30*s12*s13^4*s23 + 
       18*s12^4*s23^2 + 24*s12^3*s13*s23^2 + 36*s12^2*s13^2*s23^2 - 
       12*s12*s13^3*s23^2 + 8*s12^3*s23^3 - 32*s12^2*s13*s23^3 - 
       4*s12*s13^2*s23^3 - 6*s12^2*s23^4 - 6*s12*s13*s23^4 + 6*s12*s23^5 - 
       2*(3*s12^6 - s12^5*s13 - 62*s12^4*s13^2 - 170*s12^3*s13^3 - 
         187*s12^2*s13^4 - 89*s12*s13^5 - 14*s13^6 + 37*s12^5*s23 + 
         100*s12^4*s13*s23 + 102*s12^3*s13^2*s23 + 112*s12^2*s13^3*s23 + 
         113*s12*s13^4*s23 + 40*s13^5*s23 + 106*s12^4*s23^2 + 
         162*s12^3*s13*s23^2 + 114*s12^2*s13^2*s23^2 + 38*s12*s13^3*s23^2 - 
         22*s13^4*s23^2 + 98*s12^3*s23^3 - 72*s12^2*s13*s23^3 - 
         30*s12*s13^2*s23^3 - 32*s13^3*s23^3 + 33*s12^2*s23^4 - 
         61*s12*s13*s23^4 + 38*s13^2*s23^4 + 29*s12*s23^5 - 8*s13*s23^5 - 
         2*s23^6) - 4*(-4*s12^6 - 17*s12^5*s13 - 15*s12^4*s13^2 + 
         28*s12^3*s13^3 + 60*s12^2*s13^4 + 37*s12*s13^5 + 7*s13^6 - 
         35*s12^5*s23 - 132*s12^4*s13*s23 - 180*s12^3*s13^2*s23 - 
         124*s12^2*s13^3*s23 - 61*s12*s13^4*s23 - 20*s13^5*s23 - 
         93*s12^4*s23^2 - 204*s12^3*s13*s23^2 - 132*s12^2*s13^2*s23^2 - 
         14*s12*s13^3*s23^2 + 11*s13^4*s23^2 - 92*s12^3*s23^3 - 
         20*s12^2*s13*s23^3 + 38*s12*s13^2*s23^3 + 16*s13^3*s23^3 - 
         40*s12^2*s23^4 + 25*s12*s13*s23^4 - 19*s13^2*s23^4 - 25*s12*s23^5 + 
         4*s13*s23^5 + s23^6)))/((s12 + 2*s13 + 2*s23)^2*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 7, -1] = 0
 
B[2, 2, 7, 0] = (8*(s12 + s13 - s23)*(4*s12^3*s13 + 8*s12^2*s13^2 + 
       4*s12*s13^3 - 8*s12^3*s23 - 8*s12^2*s13*s23 - 16*s12^2*s23^2 - 
       12*s12*s13*s23^2 + 8*s12*s23^3))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 7, 1] = -8/(3*(s12 + s13 - s23)) + 
     (8*(s12 + s13 - s23)*(-3*s12^4 - 14*s12^3*s13 - 18*s12^2*s13^2 - 
        6*s12*s13^3 + s13^4 - 2*s12^3*s23 - 4*s12^2*s13*s23 - 
        6*s12*s13^2*s23 - 4*s13^3*s23 + 6*s12^2*s23^2 + 30*s12*s13*s23^2 + 
        6*s13^2*s23^2 - 18*s12*s23^3 - 4*s13*s23^3 + s23^4 - 
        2*(-4*s12^3*s13 - 8*s12^2*s13^2 - 4*s12*s13^3 + 8*s12^3*s23 + 
          8*s12^2*s13*s23 + 16*s12^2*s23^2 + 12*s12*s13*s23^2 - 
          8*s12*s23^3)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[2, 2, 7, 2] = (8*(s12 + s13 - s23)*(-2*s12^2*s13^2 - 4*s12*s13^3 - 
       2*s13^4 + 4*s12^2*s13*s23 + 12*s12*s13^2*s23 + 8*s13^3*s23 - 
       2*s12^2*s23^2 - 12*s12*s13*s23^2 - 12*s13^2*s23^2 + 4*s12*s23^3 + 
       8*s13*s23^3 - 2*s23^4 - 4*(-4*s12^3*s13 - 8*s12^2*s13^2 - 
         4*s12*s13^3 + 8*s12^3*s23 + 8*s12^2*s13*s23 + 16*s12^2*s23^2 + 
         12*s12*s13*s23^2 - 8*s12*s23^3) - 2*(3*s12^4 + 14*s12^3*s13 + 
         18*s12^2*s13^2 + 6*s12*s13^3 - s13^4 + 2*s12^3*s23 + 
         4*s12^2*s13*s23 + 6*s12*s13^2*s23 + 4*s13^3*s23 - 6*s12^2*s23^2 - 
         30*s12*s13*s23^2 - 6*s13^2*s23^2 + 18*s12*s23^3 + 4*s13*s23^3 - 
         s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3)
 
B[2, 2, 8, -1] = 0
 
B[2, 2, 8, 0] = 0
 
B[2, 2, 8, 1] = 0
 
B[2, 2, 8, 2] = 0
 
B[2, 2, 9, -1] = 0
 
B[2, 2, 9, 0] = (-8*s12*(4*s12^3*s13 + 8*s12^2*s13^2 + 4*s12*s13^3 - 
       8*s12^3*s23 - 8*s12^2*s13*s23 - 16*s12^2*s23^2 - 12*s12*s13*s23^2 + 
       8*s12*s23^3))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3)
 
B[2, 2, 9, 1] = (-8*s12*(-3*s12^4 - 14*s12^3*s13 - 18*s12^2*s13^2 - 
       6*s12*s13^3 + s13^4 - 2*s12^3*s23 - 4*s12^2*s13*s23 - 
       6*s12*s13^2*s23 - 4*s13^3*s23 + 6*s12^2*s23^2 + 30*s12*s13*s23^2 + 
       6*s13^2*s23^2 - 18*s12*s23^3 - 4*s13*s23^3 + s23^4 - 
       2*(-4*s12^3*s13 - 8*s12^2*s13^2 - 4*s12*s13^3 + 8*s12^3*s23 + 
         8*s12^2*s13*s23 + 16*s12^2*s23^2 + 12*s12*s13*s23^2 - 8*s12*s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 9, 2] = (-8*s12*(-2*s12^2*s13^2 - 4*s12*s13^3 - 2*s13^4 + 
       4*s12^2*s13*s23 + 12*s12*s13^2*s23 + 8*s13^3*s23 - 2*s12^2*s23^2 - 
       12*s12*s13*s23^2 - 12*s13^2*s23^2 + 4*s12*s23^3 + 8*s13*s23^3 - 
       2*s23^4 - 4*(-4*s12^3*s13 - 8*s12^2*s13^2 - 4*s12*s13^3 + 
         8*s12^3*s23 + 8*s12^2*s13*s23 + 16*s12^2*s23^2 + 12*s12*s13*s23^2 - 
         8*s12*s23^3) - 2*(3*s12^4 + 14*s12^3*s13 + 18*s12^2*s13^2 + 
         6*s12*s13^3 - s13^4 + 2*s12^3*s23 + 4*s12^2*s13*s23 + 
         6*s12*s13^2*s23 + 4*s13^3*s23 - 6*s12^2*s23^2 - 30*s12*s13*s23^2 - 
         6*s13^2*s23^2 + 18*s12*s23^3 + 4*s13*s23^3 - s23^4)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 10, -1] = 0
 
B[2, 2, 10, 0] = (-24*s12^2*(s12 + s13 - s23)^2*(-3*s12^2 - 4*s12*s13 - 
       s13^2 + 2*s13*s23 - s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[2, 2, 10, 1] = (-24*s12^2*(s12 + s13 - s23)^2*(-2*s12^2 - 3*s12*s13 - 
       s13^2 - s12*s23 + 2*s13*s23 - s23^2))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[2, 2, 10, 2] = (-24*s12^2*(s12 + s13 - s23)^2*(s12^2 + s12*s13 - s12*s23 + 
       2*(-3*s12^2 - 4*s12*s13 - s13^2 + 2*s13*s23 - s23^2)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[2, 2, 10, 3] = (-24*s12^2*(s12 + s13 - s23)^2*
      (2*(s12^2 + s12*s13 - s12*s23) + 4*(-3*s12^2 - 4*s12*s13 - s13^2 + 
         2*s13*s23 - s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[2, 2, 10, 4] = (-24*s12^2*(s12 + s13 - s23)^2*
      (4*(s12^2 + s12*s13 - s12*s23) + 8*(-3*s12^2 - 4*s12*s13 - s13^2 + 
         2*s13*s23 - s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[2, 2, 11, -1] = 0
 
B[2, 2, 11, 0] = 0
 
B[2, 2, 11, 1] = 0
 
B[2, 2, 11, 2] = 0
 
B[2, 2, 11, 3] = 0
 
B[2, 2, 11, 4] = 0
 
B[2, 2, 12, -1] = 0
 
B[2, 2, 12, 0] = 0
 
B[2, 2, 12, 1] = 0
 
B[2, 2, 12, 2] = 0
 
B[2, 2, 12, 3] = 0
 
B[2, 2, 12, 4] = 0
 
B[2, 2, 13, -1] = 0
 
B[2, 2, 13, 0] = 0
 
B[2, 2, 13, 1] = 0
 
B[2, 2, 13, 2] = 0
 
B[2, 2, 13, 3] = 0
 
B[2, 2, 13, 4] = 0
 
B[2, 2, 14, -1] = 0
 
B[2, 2, 14, 0] = (4*s12*(s12 + s13 - s23)*(2*s12^4 + 8*s12^3*s13 + 
       8*s12^2*s13^2 - 2*s13^4 + 8*s12^3*s23 + 28*s12^2*s13*s23 + 
       24*s12*s13^2*s23 + 4*s13^3*s23 - 4*s12^2*s23^2 - 24*s12*s23^3 - 
       4*s13*s23^3 + 2*s23^4))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3)
 
B[2, 2, 14, 1] = (4*s12*(s12 + s13 - s23)*(-s12^4 - 4*s12^3*s13 + 
       8*s12*s13^3 + 5*s13^4 - 4*s12^3*s23 - 28*s12^2*s13*s23 - 
       32*s12*s13^2*s23 - 8*s13^3*s23 + 12*s12^2*s23^2 - 8*s12*s13*s23^2 - 
       6*s13^2*s23^2 + 32*s12*s23^3 + 16*s13*s23^3 - 7*s23^4 - 
       2*(-2*s12^4 - 8*s12^3*s13 - 8*s12^2*s13^2 + 2*s13^4 - 8*s12^3*s23 - 
         28*s12^2*s13*s23 - 24*s12*s13^2*s23 - 4*s13^3*s23 + 4*s12^2*s23^2 + 
         24*s12*s23^3 + 4*s13*s23^3 - 2*s23^4)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 2, 14, 2] = (4*s12*(s12 + s13 - s23)*(-2*s12^2*s13^2 - 4*s12*s13^3 - 
       2*s13^4 + 4*s12^2*s13*s23 + 4*s12*s13^2*s23 - 2*s12^2*s23^2 + 
       4*s12*s13*s23^2 + 12*s13^2*s23^2 - 4*s12*s23^3 - 16*s13*s23^3 + 
       6*s23^4 - 4*(-2*s12^4 - 8*s12^3*s13 - 8*s12^2*s13^2 + 2*s13^4 - 
         8*s12^3*s23 - 28*s12^2*s13*s23 - 24*s12*s13^2*s23 - 4*s13^3*s23 + 
         4*s12^2*s23^2 + 24*s12*s23^3 + 4*s13*s23^3 - 2*s23^4) - 
       2*(s12^4 + 4*s12^3*s13 - 8*s12*s13^3 - 5*s13^4 + 4*s12^3*s23 + 
         28*s12^2*s13*s23 + 32*s12*s13^2*s23 + 8*s13^3*s23 - 12*s12^2*s23^2 + 
         8*s12*s13*s23^2 + 6*s13^2*s23^2 - 32*s12*s23^3 - 16*s13*s23^3 + 
         7*s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3)
 
B[2, 2, 14, 3] = (4*s12*(s12 + s13 - s23)*
      (-2*(2*s12^2*s13^2 + 4*s12*s13^3 + 2*s13^4 - 4*s12^2*s13*s23 - 
         4*s12*s13^2*s23 + 2*s12^2*s23^2 - 4*s12*s13*s23^2 - 12*s13^2*s23^2 + 
         4*s12*s23^3 + 16*s13*s23^3 - 6*s23^4) - 
       8*(-2*s12^4 - 8*s12^3*s13 - 8*s12^2*s13^2 + 2*s13^4 - 8*s12^3*s23 - 
         28*s12^2*s13*s23 - 24*s12*s13^2*s23 - 4*s13^3*s23 + 4*s12^2*s23^2 + 
         24*s12*s23^3 + 4*s13*s23^3 - 2*s23^4) - 
       4*(s12^4 + 4*s12^3*s13 - 8*s12*s13^3 - 5*s13^4 + 4*s12^3*s23 + 
         28*s12^2*s13*s23 + 32*s12*s13^2*s23 + 8*s13^3*s23 - 12*s12^2*s23^2 + 
         8*s12*s13*s23^2 + 6*s13^2*s23^2 - 32*s12*s23^3 - 16*s13*s23^3 + 
         7*s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3)
 
B[2, 2, 15, -1] = 0
 
B[2, 2, 15, 0] = 0
 
B[2, 2, 15, 1] = 0
 
B[2, 2, 15, 2] = 0
 
B[2, 2, 15, 3] = 0
 
B[2, 3, 1, -1] = (-4*(4*s12^2*s13*s23 + 4*s12*s13^2*s23 + 4*s12*s13*s23^2))/
      (s13*s23*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (4*(8*s12^4*s13*s23 + 16*s12^3*s13^2*s23 + 
        8*s12^2*s13^3*s23 + 16*s12^3*s13*s23^2 + 16*s12^2*s13^2*s23^2 + 
        8*s12^2*s13*s23^3))/(s13*(s12 + s13 - s23)*s23*(s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (4*(-4*s12^5*s13 - 16*s12^4*s13^2 + 8*s12^3*s13^3 + 
        48*s12^2*s13^4 - 4*s12*s13^5 - 16*s12^4*s13*s23 - 
        56*s12^3*s13^2*s23 + 8*s12*s13^4*s23 - 16*s12^3*s13*s23^2 - 
        48*s12^2*s13^2*s23^2 - 8*s12*s13^2*s23^3 + 4*s12*s13*s23^4))/
      (s13*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(-4*s12^5*s23 - 16*s12^4*s13*s23 - 16*s12^3*s13^2*s23 + 
        4*s12*s13^4*s23 - 16*s12^4*s23^2 - 56*s12^3*s13*s23^2 - 
        48*s12^2*s13^2*s23^2 - 8*s12*s13^3*s23^2 + 8*s12^3*s23^3 + 
        48*s12^2*s23^4 + 8*s12*s13*s23^4 - 4*s12*s23^5))/
      (s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(12*s12^6*s13 + 84*s12^5*s13^2 + 196*s12^4*s13^3 + 172*s12^3*s13^4 + 
        64*s12^2*s13^5 + 48*s12*s13^6 + 76*s12^5*s13*s23 + 
        392*s12^4*s13^2*s23 + 556*s12^3*s13^3*s23 + 160*s12^2*s13^4*s23 + 
        16*s12*s13^5*s23 + 180*s12^4*s13*s23^2 + 612*s12^3*s13^2*s23^2 + 
        352*s12^2*s13^3*s23^2 - 96*s12*s13^4*s23^2 + 196*s12^3*s13*s23^3 + 
        352*s12^2*s13^2*s23^3 - 32*s12*s13^3*s23^3 + 96*s12^2*s13*s23^4 + 
        48*s12*s13^2*s23^4 + 16*s12*s13*s23^5))/(s13*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3) + (4*(12*s12^6*s23 + 76*s12^5*s13*s23 + 
        180*s12^4*s13^2*s23 + 196*s12^3*s13^3*s23 + 96*s12^2*s13^4*s23 + 
        16*s12*s13^5*s23 + 84*s12^5*s23^2 + 392*s12^4*s13*s23^2 + 
        612*s12^3*s13^2*s23^2 + 352*s12^2*s13^3*s23^2 + 48*s12*s13^4*s23^2 + 
        196*s12^4*s23^3 + 556*s12^3*s13*s23^3 + 352*s12^2*s13^2*s23^3 - 
        32*s12*s13^3*s23^3 + 172*s12^3*s23^4 + 160*s12^2*s13*s23^4 - 
        96*s12*s13^2*s23^4 + 64*s12^2*s23^5 + 16*s12*s13*s23^5 + 
        48*s12*s23^6))/(s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 1, 0] = (-4*(-(s12^3*s13) - 3*s12^2*s13^2 - 3*s12*s13^3 - s13^4 - 
        s12^3*s23 - 19*s12^2*s13*s23 - 13*s12*s13^2*s23 + 5*s13^3*s23 - 
        3*s12^2*s23^2 - 13*s12*s13*s23^2 - 8*s13^2*s23^2 - 3*s12*s23^3 + 
        5*s13*s23^3 - s23^4))/(s13*s23*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*(-s12^6 - 19*s12^5*s13 - 78*s12^4*s13^2 - 130*s12^3*s13^3 - 
        93*s12^2*s13^4 - 3*s12*s13^5 + 4*s13^6 - 7*s12^5*s23 - 
        94*s12^4*s13*s23 - 218*s12^3*s13^2*s23 - 144*s12^2*s13^3*s23 - 
        63*s12*s13^4*s23 - 18*s13^5*s23 - 20*s12^4*s23^2 - 
        166*s12^3*s13*s23^2 - 130*s12^2*s13^2*s23^2 + 90*s12*s13^3*s23^2 + 
        30*s13^4*s23^2 - 30*s12^3*s23^3 - 120*s12^2*s13*s23^3 + 
        10*s12*s13^2*s23^3 - 20*s13^3*s23^3 - 25*s12^2*s23^4 - 
        23*s12*s13*s23^4 - 11*s12*s23^5 + 6*s13*s23^5 - 2*s23^6))/
      (s13*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) - 
     (4*(-(s12^5*s13) - 3*s12^4*s13^2 - 2*s12^3*s13^3 + 2*s12^2*s13^4 + 
        3*s12*s13^5 + s13^6 - s12^5*s23 - 31*s12^4*s13*s23 - 
        42*s12^3*s13^2*s23 + 6*s12^2*s13^3*s23 + 19*s12*s13^4*s23 + 
        s13^5*s23 - 3*s12^4*s23^2 - 42*s12^3*s13*s23^2 - 
        48*s12^2*s13^2*s23^2 - 22*s12*s13^3*s23^2 - 13*s13^4*s23^2 - 
        2*s12^3*s23^3 + 6*s12^2*s13*s23^3 - 22*s12*s13^2*s23^3 + 
        22*s13^3*s23^3 + 2*s12^2*s23^4 + 19*s12*s13*s23^4 - 13*s13^2*s23^4 + 
        3*s12*s23^5 + s13*s23^5 + s23^6))/(s13*(s12 + s13 - s23)*s23*
       (s12 - s13 + s23)*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*(-s12^6 - 7*s12^5*s13 - 20*s12^4*s13^2 - 30*s12^3*s13^3 - 
        25*s12^2*s13^4 - 11*s12*s13^5 - 2*s13^6 - 19*s12^5*s23 - 
        94*s12^4*s13*s23 - 166*s12^3*s13^2*s23 - 120*s12^2*s13^3*s23 - 
        23*s12*s13^4*s23 + 6*s13^5*s23 - 78*s12^4*s23^2 - 
        218*s12^3*s13*s23^2 - 130*s12^2*s13^2*s23^2 + 10*s12*s13^3*s23^2 - 
        130*s12^3*s23^3 - 144*s12^2*s13*s23^3 + 90*s12*s13^2*s23^3 - 
        20*s13^3*s23^3 - 93*s12^2*s23^4 - 63*s12*s13*s23^4 + 30*s13^2*s23^4 - 
        3*s12*s23^5 - 18*s13*s23^5 + 4*s23^6))/(s23*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3) + (4*(-s12^7 - 19*s12^6*s13 - 72*s12^5*s13^2 - 
        86*s12^4*s13^3 + 15*s12^3*s13^4 + 69*s12^2*s13^5 + 2*s12*s13^6 - 
        4*s13^7 - 9*s12^6*s23 - 150*s12^5*s13*s23 - 426*s12^4*s13^2*s23 - 
        408*s12^3*s13^3*s23 - 161*s12^2*s13^4*s23 - 114*s12*s13^5*s23 - 
        12*s13^6*s23 - 34*s12^5*s23^2 - 442*s12^4*s13*s23^2 - 
        690*s12^3*s13^2*s23^2 - 190*s12^2*s13^3*s23^2 + 28*s12*s13^4*s23^2 + 
        60*s13^5*s23^2 - 70*s12^4*s23^3 - 624*s12^3*s13*s23^3 - 
        242*s12^2*s13^2*s23^3 + 92*s12*s13^3*s23^3 - 44*s13^4*s23^3 - 
        85*s12^3*s23^4 - 439*s12^2*s13*s23^4 + 154*s12*s13^2*s23^4 - 
        44*s13^3*s23^4 - 61*s12^2*s23^5 - 138*s12*s13*s23^5 + 
        60*s13^2*s23^5 - 24*s12*s23^6 - 12*s13*s23^6 - 4*s23^7))/
      (s13*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(-s12^7 - 9*s12^6*s13 - 34*s12^5*s13^2 - 70*s12^4*s13^3 - 
        85*s12^3*s13^4 - 61*s12^2*s13^5 - 24*s12*s13^6 - 4*s13^7 - 
        19*s12^6*s23 - 150*s12^5*s13*s23 - 442*s12^4*s13^2*s23 - 
        624*s12^3*s13^3*s23 - 439*s12^2*s13^4*s23 - 138*s12*s13^5*s23 - 
        12*s13^6*s23 - 72*s12^5*s23^2 - 426*s12^4*s13*s23^2 - 
        690*s12^3*s13^2*s23^2 - 242*s12^2*s13^3*s23^2 + 154*s12*s13^4*s23^2 + 
        60*s13^5*s23^2 - 86*s12^4*s23^3 - 408*s12^3*s13*s23^3 - 
        190*s12^2*s13^2*s23^3 + 92*s12*s13^3*s23^3 - 44*s13^4*s23^3 + 
        15*s12^3*s23^4 - 161*s12^2*s13*s23^4 + 28*s12*s13^2*s23^4 - 
        44*s13^3*s23^4 + 69*s12^2*s23^5 - 114*s12*s13*s23^5 + 
        60*s13^2*s23^5 + 2*s12*s23^6 - 12*s13*s23^6 - 4*s23^7))/
      (s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 1, 1] = (-4*(s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 + s13^4 + 
        s12^3*s23 - 18*s12^2*s13*s23 - 31*s12*s13^2*s23 - 12*s13^3*s23 + 
        3*s12^2*s23^2 - 31*s12*s13*s23^2 + 22*s13^2*s23^2 + 3*s12*s23^3 - 
        12*s13*s23^3 + s23^4 + 2*(4*s12^2*s13*s23 + 4*s12*s13^2*s23 + 
          4*s12*s13*s23^2)))/(s13*s23*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*(s12^5*s13 + 3*s12^4*s13^2 + 2*s12^3*s13^3 - 2*s12^2*s13^4 - 
        3*s12*s13^5 - s13^6 + s12^5*s23 - 24*s12^4*s13*s23 - 
        50*s12^3*s13^2*s23 - 12*s12^2*s13^3*s23 + 25*s12*s13^4*s23 + 
        12*s13^5*s23 + 3*s12^4*s23^2 - 50*s12^3*s13*s23^2 - 
        36*s12^2*s13^2*s23^2 - 22*s12*s13^3*s23^2 - 39*s13^4*s23^2 + 
        2*s12^3*s23^3 - 12*s12^2*s13*s23^3 - 22*s12*s13^2*s23^3 + 
        56*s13^3*s23^3 - 2*s12^2*s23^4 + 25*s12*s13*s23^4 - 39*s13^2*s23^4 - 
        3*s12*s23^5 + 12*s13*s23^5 - s23^6 + 
        2*(8*s12^4*s13*s23 + 16*s12^3*s13^2*s23 + 8*s12^2*s13^3*s23 + 
          16*s12^3*s13*s23^2 + 16*s12^2*s13^2*s23^2 + 8*s12^2*s13*s23^3)))/
      (s13*(s12 + s13 - s23)*s23*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*(s12^6 - 5*s12^5*s13 - 42*s12^4*s13^2 - 122*s12^3*s13^3 - 
        147*s12^2*s13^4 - 33*s12*s13^5 - 4*s13^6 + 7*s12^5*s23 - 
        42*s12^4*s13*s23 - 134*s12^3*s13^2*s23 - 144*s12^2*s13^3*s23 - 
        25*s12*s13^4*s23 + 2*s13^5*s23 + 20*s12^4*s23^2 - 
        126*s12^3*s13*s23^2 - 78*s12^2*s13^2*s23^2 + 70*s12*s13^3*s23^2 + 
        34*s13^4*s23^2 + 30*s12^3*s23^3 - 168*s12^2*s13*s23^3 + 
        78*s12*s13^2*s23^3 - 76*s13^3*s23^3 + 25*s12^2*s23^4 - 
        101*s12*s13*s23^4 + 64*s13^2*s23^4 + 11*s12*s23^5 - 22*s13*s23^5 + 
        2*s23^6 + 2*(-4*s12^5*s13 - 16*s12^4*s13^2 + 8*s12^3*s13^3 + 
          48*s12^2*s13^4 - 4*s12*s13^5 - 16*s12^4*s13*s23 - 
          56*s12^3*s13^2*s23 + 8*s12*s13^4*s23 - 16*s12^3*s13*s23^2 - 
          48*s12^2*s13^2*s23^2 - 8*s12*s13^2*s23^3 + 4*s12*s13*s23^4)))/
      (s13*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(s12^6 + 7*s12^5*s13 + 20*s12^4*s13^2 + 30*s12^3*s13^3 + 
        25*s12^2*s13^4 + 11*s12*s13^5 + 2*s13^6 - 5*s12^5*s23 - 
        42*s12^4*s13*s23 - 126*s12^3*s13^2*s23 - 168*s12^2*s13^3*s23 - 
        101*s12*s13^4*s23 - 22*s13^5*s23 - 42*s12^4*s23^2 - 
        134*s12^3*s13*s23^2 - 78*s12^2*s13^2*s23^2 + 78*s12*s13^3*s23^2 + 
        64*s13^4*s23^2 - 122*s12^3*s23^3 - 144*s12^2*s13*s23^3 + 
        70*s12*s13^2*s23^3 - 76*s13^3*s23^3 - 147*s12^2*s23^4 - 
        25*s12*s13*s23^4 + 34*s13^2*s23^4 - 33*s12*s23^5 + 2*s13*s23^5 - 
        4*s23^6 + 2*(-4*s12^5*s23 - 16*s12^4*s13*s23 - 16*s12^3*s13^2*s23 + 
          4*s12*s13^4*s23 - 16*s12^4*s23^2 - 56*s12^3*s13*s23^2 - 
          48*s12^2*s13^2*s23^2 - 8*s12*s13^3*s23^2 + 8*s12^3*s23^3 + 
          48*s12^2*s23^4 + 8*s12*s13*s23^4 - 4*s12*s23^5)))/
      (s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(s12^7 - 9*s12^6*s13 - 80*s12^5*s13^2 - 186*s12^4*s13^3 - 
        155*s12^3*s13^4 - 57*s12^2*s13^5 - 54*s12*s13^6 - 4*s13^7 + 
        9*s12^6*s23 - 82*s12^5*s13*s23 - 502*s12^4*s13^2*s23 - 
        788*s12^3*s13^3*s23 - 415*s12^2*s13^4*s23 - 154*s12*s13^5*s23 - 
        20*s13^6*s23 + 34*s12^5*s23^2 - 278*s12^4*s13*s23^2 - 
        978*s12^3*s13^2*s23^2 - 586*s12^2*s13^3*s23^2 + 156*s12*s13^4*s23^2 + 
        92*s13^5*s23^2 + 70*s12^4*s23^3 - 468*s12^3*s13*s23^3 - 
        622*s12^2*s13^2*s23^3 + 204*s12*s13^3*s23^3 - 84*s13^4*s23^3 + 
        85*s12^3*s23^4 - 429*s12^2*s13*s23^4 + 34*s12*s13^2*s23^4 - 
        44*s13^3*s23^4 + 61*s12^2*s23^5 - 210*s12*s13*s23^5 + 
        100*s13^2*s23^5 + 24*s12*s23^6 - 44*s13*s23^6 + 4*s23^7 + 
        2*(12*s12^6*s13 + 84*s12^5*s13^2 + 196*s12^4*s13^3 + 
          172*s12^3*s13^4 + 64*s12^2*s13^5 + 48*s12*s13^6 + 
          76*s12^5*s13*s23 + 392*s12^4*s13^2*s23 + 556*s12^3*s13^3*s23 + 
          160*s12^2*s13^4*s23 + 16*s12*s13^5*s23 + 180*s12^4*s13*s23^2 + 
          612*s12^3*s13^2*s23^2 + 352*s12^2*s13^3*s23^2 - 
          96*s12*s13^4*s23^2 + 196*s12^3*s13*s23^3 + 352*s12^2*s13^2*s23^3 - 
          32*s12*s13^3*s23^3 + 96*s12^2*s13*s23^4 + 48*s12*s13^2*s23^4 + 
          16*s12*s13*s23^5)))/(s13*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(s12^7 + 9*s12^6*s13 + 34*s12^5*s13^2 + 70*s12^4*s13^3 + 
        85*s12^3*s13^4 + 61*s12^2*s13^5 + 24*s12*s13^6 + 4*s13^7 - 
        9*s12^6*s23 - 82*s12^5*s13*s23 - 278*s12^4*s13^2*s23 - 
        468*s12^3*s13^3*s23 - 429*s12^2*s13^4*s23 - 210*s12*s13^5*s23 - 
        44*s13^6*s23 - 80*s12^5*s23^2 - 502*s12^4*s13*s23^2 - 
        978*s12^3*s13^2*s23^2 - 622*s12^2*s13^3*s23^2 + 34*s12*s13^4*s23^2 + 
        100*s13^5*s23^2 - 186*s12^4*s23^3 - 788*s12^3*s13*s23^3 - 
        586*s12^2*s13^2*s23^3 + 204*s12*s13^3*s23^3 - 44*s13^4*s23^3 - 
        155*s12^3*s23^4 - 415*s12^2*s13*s23^4 + 156*s12*s13^2*s23^4 - 
        84*s13^3*s23^4 - 57*s12^2*s23^5 - 154*s12*s13*s23^5 + 
        92*s13^2*s23^5 - 54*s12*s23^6 - 20*s13*s23^6 - 4*s23^7 + 
        2*(12*s12^6*s23 + 76*s12^5*s13*s23 + 180*s12^4*s13^2*s23 + 
          196*s12^3*s13^3*s23 + 96*s12^2*s13^4*s23 + 16*s12*s13^5*s23 + 
          84*s12^5*s23^2 + 392*s12^4*s13*s23^2 + 612*s12^3*s13^2*s23^2 + 
          352*s12^2*s13^3*s23^2 + 48*s12*s13^4*s23^2 + 196*s12^4*s23^3 + 
          556*s12^3*s13*s23^3 + 352*s12^2*s13^2*s23^3 - 32*s12*s13^3*s23^3 + 
          172*s12^3*s23^4 + 160*s12^2*s13*s23^4 - 96*s12*s13^2*s23^4 + 
          64*s12^2*s23^5 + 16*s12*s13*s23^5 + 48*s12*s23^6)))/
      (s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 1, 2] = (-4*(2*s12^3*s13 + 6*s12^2*s13^2 + 6*s12*s13^3 + 2*s13^4 + 
        2*s12^3*s23 + 5*s12^2*s13*s23 - 14*s12*s13^2*s23 - 17*s13^3*s23 + 
        6*s12^2*s23^2 - 14*s12*s13*s23^2 + 30*s13^2*s23^2 + 6*s12*s23^3 - 
        17*s13*s23^3 + 2*s23^4 + 4*(4*s12^2*s13*s23 + 4*s12*s13^2*s23 + 
          4*s12*s13*s23^2) + 2*(-(s12^3*s13) - 3*s12^2*s13^2 - 3*s12*s13^3 - 
          s13^4 - s12^3*s23 - 23*s12^2*s13*s23 - 17*s12*s13^2*s23 + 
          5*s13^3*s23 - 3*s12^2*s23^2 - 17*s12*s13*s23^2 - 8*s13^2*s23^2 - 
          3*s12*s23^3 + 5*s13*s23^3 - s23^4)))/(s13*s23*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*(2*s12^6 + 10*s12^5*s13 + 20*s12^4*s13^2 + 16*s12^3*s13^3 - 
        6*s12^2*s13^4 - 34*s12*s13^5 - 8*s13^6 + 14*s12^5*s23 + 
        36*s12^4*s13*s23 + 28*s12^3*s13^2*s23 + 46*s12*s13^4*s23 + 
        20*s13^5*s23 + 40*s12^4*s23^2 + 24*s12^3*s13*s23^2 + 
        4*s12^2*s13^2*s23^2 - 20*s12*s13^3*s23^2 + 4*s13^4*s23^2 + 
        60*s12^3*s23^3 - 48*s12^2*s13*s23^3 + 60*s12*s13^2*s23^3 - 
        56*s13^3*s23^3 + 50*s12^2*s23^4 - 74*s12*s13*s23^4 + 64*s13^2*s23^4 + 
        22*s12*s23^5 - 28*s13*s23^5 + 4*s23^6 + 
        4*(-4*s12^5*s13 - 16*s12^4*s13^2 + 8*s12^3*s13^3 + 48*s12^2*s13^4 - 
          4*s12*s13^5 - 16*s12^4*s13*s23 - 56*s12^3*s13^2*s23 + 
          8*s12*s13^4*s23 - 16*s12^3*s13*s23^2 - 48*s12^2*s13^2*s23^2 - 
          8*s12*s13^2*s23^3 + 4*s12*s13*s23^4) + 
        2*(-s12^6 - 15*s12^5*s13 - 62*s12^4*s13^2 - 138*s12^3*s13^3 - 
          141*s12^2*s13^4 + s12*s13^5 + 4*s13^6 - 7*s12^5*s23 - 
          78*s12^4*s13*s23 - 162*s12^3*s13^2*s23 - 144*s12^2*s13^3*s23 - 
          71*s12*s13^4*s23 - 18*s13^5*s23 - 20*s12^4*s23^2 - 
          150*s12^3*s13*s23^2 - 82*s12^2*s13^2*s23^2 + 90*s12*s13^3*s23^2 + 
          30*s13^4*s23^2 - 30*s12^3*s23^3 - 120*s12^2*s13*s23^3 + 
          18*s12*s13^2*s23^3 - 20*s13^3*s23^3 - 25*s12^2*s23^4 - 
          27*s12*s13*s23^4 - 11*s12*s23^5 + 6*s13*s23^5 - 2*s23^6)))/
      (s13*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) - 
     (4*(2*s12^5*s13 + 6*s12^4*s13^2 + 4*s12^3*s13^3 - 4*s12^2*s13^4 - 
        6*s12*s13^5 - 2*s13^6 + 2*s12^5*s23 + 15*s12^4*s13*s23 + 
        8*s12^3*s13^2*s23 - 10*s12^2*s13^3*s23 + 6*s12*s13^4*s23 + 
        11*s13^5*s23 + 6*s12^4*s23^2 + 8*s12^3*s13*s23^2 + 
        28*s12^2*s13^2*s23^2 - 26*s13^4*s23^2 + 4*s12^3*s23^3 - 
        10*s12^2*s13*s23^3 + 34*s13^3*s23^3 - 4*s12^2*s23^4 + 
        6*s12*s13*s23^4 - 26*s13^2*s23^4 - 6*s12*s23^5 + 11*s13*s23^5 - 
        2*s23^6 + 4*(8*s12^4*s13*s23 + 16*s12^3*s13^2*s23 + 
          8*s12^2*s13^3*s23 + 16*s12^3*s13*s23^2 + 16*s12^2*s13^2*s23^2 + 
          8*s12^2*s13*s23^3) + 2*(-(s12^5*s13) - 3*s12^4*s13^2 - 
          2*s12^3*s13^3 + 2*s12^2*s13^4 + 3*s12*s13^5 + s13^6 - s12^5*s23 - 
          39*s12^4*s13*s23 - 58*s12^3*s13^2*s23 - 2*s12^2*s13^3*s23 + 
          19*s12*s13^4*s23 + s13^5*s23 - 3*s12^4*s23^2 - 58*s12^3*s13*s23^2 - 
          64*s12^2*s13^2*s23^2 - 22*s12*s13^3*s23^2 - 13*s13^4*s23^2 - 
          2*s12^3*s23^3 - 2*s12^2*s13*s23^3 - 22*s12*s13^2*s23^3 + 
          22*s13^3*s23^3 + 2*s12^2*s23^4 + 19*s12*s13*s23^4 - 
          13*s13^2*s23^4 + 3*s12*s23^5 + s13*s23^5 + s23^6)))/
      (s13*(s12 + s13 - s23)*s23*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*(2*s12^6 + 14*s12^5*s13 + 40*s12^4*s13^2 + 60*s12^3*s13^3 + 
        50*s12^2*s13^4 + 22*s12*s13^5 + 4*s13^6 + 10*s12^5*s23 + 
        36*s12^4*s13*s23 + 24*s12^3*s13^2*s23 - 48*s12^2*s13^3*s23 - 
        74*s12*s13^4*s23 - 28*s13^5*s23 + 20*s12^4*s23^2 + 
        28*s12^3*s13*s23^2 + 4*s12^2*s13^2*s23^2 + 60*s12*s13^3*s23^2 + 
        64*s13^4*s23^2 + 16*s12^3*s23^3 - 20*s12*s13^2*s23^3 - 
        56*s13^3*s23^3 - 6*s12^2*s23^4 + 46*s12*s13*s23^4 + 4*s13^2*s23^4 - 
        34*s12*s23^5 + 20*s13*s23^5 - 8*s23^6 + 
        4*(-4*s12^5*s23 - 16*s12^4*s13*s23 - 16*s12^3*s13^2*s23 + 
          4*s12*s13^4*s23 - 16*s12^4*s23^2 - 56*s12^3*s13*s23^2 - 
          48*s12^2*s13^2*s23^2 - 8*s12*s13^3*s23^2 + 8*s12^3*s23^3 + 
          48*s12^2*s23^4 + 8*s12*s13*s23^4 - 4*s12*s23^5) + 
        2*(-s12^6 - 7*s12^5*s13 - 20*s12^4*s13^2 - 30*s12^3*s13^3 - 
          25*s12^2*s13^4 - 11*s12*s13^5 - 2*s13^6 - 15*s12^5*s23 - 
          78*s12^4*s13*s23 - 150*s12^3*s13^2*s23 - 120*s12^2*s13^3*s23 - 
          27*s12*s13^4*s23 + 6*s13^5*s23 - 62*s12^4*s23^2 - 
          162*s12^3*s13*s23^2 - 82*s12^2*s13^2*s23^2 + 18*s12*s13^3*s23^2 - 
          138*s12^3*s23^3 - 144*s12^2*s13*s23^3 + 90*s12*s13^2*s23^3 - 
          20*s13^3*s23^3 - 141*s12^2*s23^4 - 71*s12*s13*s23^4 + 
          30*s13^2*s23^4 + s12*s23^5 - 18*s13*s23^5 + 4*s23^6)))/
      (s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(2*s12^7 + 18*s12^6*s13 + 68*s12^5*s13^2 + 140*s12^4*s13^3 + 
        170*s12^3*s13^4 + 122*s12^2*s13^5 + 48*s12*s13^6 + 8*s13^7 + 
        22*s12^6*s23 + 144*s12^5*s13*s23 + 344*s12^4*s13^2*s23 + 
        352*s12^3*s13^3*s23 + 106*s12^2*s13^4*s23 - 56*s12*s13^5*s23 - 
        32*s13^6*s23 + 76*s12^5*s23^2 + 316*s12^4*s13*s23^2 + 
        324*s12^3*s13^2*s23^2 - 28*s12^2*s13^3*s23^2 - 72*s12*s13^4*s23^2 + 
        40*s13^5*s23^2 + 96*s12^4*s23^3 + 176*s12^3*s13*s23^3 - 
        44*s12^2*s13^2*s23^3 + 80*s12*s13^3*s23^3 + 2*s12^3*s23^4 - 
        94*s12^2*s13*s23^4 + 32*s12*s13^2*s23^4 - 40*s13^3*s23^4 - 
        62*s12^2*s23^5 - 24*s12*s13*s23^5 + 32*s13^2*s23^5 - 8*s12*s23^6 - 
        8*s13*s23^6 + 4*(12*s12^6*s23 + 76*s12^5*s13*s23 + 
          180*s12^4*s13^2*s23 + 196*s12^3*s13^3*s23 + 96*s12^2*s13^4*s23 + 
          16*s12*s13^5*s23 + 84*s12^5*s23^2 + 392*s12^4*s13*s23^2 + 
          612*s12^3*s13^2*s23^2 + 352*s12^2*s13^3*s23^2 + 
          48*s12*s13^4*s23^2 + 196*s12^4*s23^3 + 556*s12^3*s13*s23^3 + 
          352*s12^2*s13^2*s23^3 - 32*s12*s13^3*s23^3 + 172*s12^3*s23^4 + 
          160*s12^2*s13*s23^4 - 96*s12*s13^2*s23^4 + 64*s12^2*s23^5 + 
          16*s12*s13*s23^5 + 48*s12*s23^6) + 2*(-s12^7 - 9*s12^6*s13 - 
          34*s12^5*s13^2 - 70*s12^4*s13^3 - 85*s12^3*s13^4 - 61*s12^2*s13^5 - 
          24*s12*s13^6 - 4*s13^7 - 31*s12^6*s23 - 226*s12^5*s13*s23 - 
          622*s12^4*s13^2*s23 - 820*s12^3*s13^3*s23 - 535*s12^2*s13^4*s23 - 
          154*s12*s13^5*s23 - 12*s13^6*s23 - 156*s12^5*s23^2 - 
          818*s12^4*s13*s23^2 - 1302*s12^3*s13^2*s23^2 - 
          594*s12^2*s13^3*s23^2 + 106*s12*s13^4*s23^2 + 60*s13^5*s23^2 - 
          282*s12^4*s23^3 - 964*s12^3*s13*s23^3 - 542*s12^2*s13^2*s23^3 + 
          124*s12*s13^3*s23^3 - 44*s13^4*s23^3 - 157*s12^3*s23^4 - 
          321*s12^2*s13*s23^4 + 124*s12*s13^2*s23^4 - 44*s13^3*s23^4 + 
          5*s12^2*s23^5 - 130*s12*s13*s23^5 + 60*s13^2*s23^5 - 46*s12*s23^6 - 
          12*s13*s23^6 - 4*s23^7)))/(s23*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3) + 
     (4*(2*s12^7 + 22*s12^6*s13 + 76*s12^5*s13^2 + 96*s12^4*s13^3 + 
        2*s12^3*s13^4 - 62*s12^2*s13^5 - 8*s12*s13^6 + 18*s12^6*s23 + 
        144*s12^5*s13*s23 + 316*s12^4*s13^2*s23 + 176*s12^3*s13^3*s23 - 
        94*s12^2*s13^4*s23 - 24*s12*s13^5*s23 - 8*s13^6*s23 + 
        68*s12^5*s23^2 + 344*s12^4*s13*s23^2 + 324*s12^3*s13^2*s23^2 - 
        44*s12^2*s13^3*s23^2 + 32*s12*s13^4*s23^2 + 32*s13^5*s23^2 + 
        140*s12^4*s23^3 + 352*s12^3*s13*s23^3 - 28*s12^2*s13^2*s23^3 + 
        80*s12*s13^3*s23^3 - 40*s13^4*s23^3 + 170*s12^3*s23^4 + 
        106*s12^2*s13*s23^4 - 72*s12*s13^2*s23^4 + 122*s12^2*s23^5 - 
        56*s12*s13*s23^5 + 40*s13^2*s23^5 + 48*s12*s23^6 - 32*s13*s23^6 + 
        8*s23^7 + 4*(12*s12^6*s13 + 84*s12^5*s13^2 + 196*s12^4*s13^3 + 
          172*s12^3*s13^4 + 64*s12^2*s13^5 + 48*s12*s13^6 + 
          76*s12^5*s13*s23 + 392*s12^4*s13^2*s23 + 556*s12^3*s13^3*s23 + 
          160*s12^2*s13^4*s23 + 16*s12*s13^5*s23 + 180*s12^4*s13*s23^2 + 
          612*s12^3*s13^2*s23^2 + 352*s12^2*s13^3*s23^2 - 
          96*s12*s13^4*s23^2 + 196*s12^3*s13*s23^3 + 352*s12^2*s13^2*s23^3 - 
          32*s12*s13^3*s23^3 + 96*s12^2*s13*s23^4 + 48*s12*s13^2*s23^4 + 
          16*s12*s13*s23^5) + 2*(-s12^7 - 31*s12^6*s13 - 156*s12^5*s13^2 - 
          282*s12^4*s13^3 - 157*s12^3*s13^4 + 5*s12^2*s13^5 - 46*s12*s13^6 - 
          4*s13^7 - 9*s12^6*s23 - 226*s12^5*s13*s23 - 818*s12^4*s13^2*s23 - 
          964*s12^3*s13^3*s23 - 321*s12^2*s13^4*s23 - 130*s12*s13^5*s23 - 
          12*s13^6*s23 - 34*s12^5*s23^2 - 622*s12^4*s13*s23^2 - 
          1302*s12^3*s13^2*s23^2 - 542*s12^2*s13^3*s23^2 + 
          124*s12*s13^4*s23^2 + 60*s13^5*s23^2 - 70*s12^4*s23^3 - 
          820*s12^3*s13*s23^3 - 594*s12^2*s13^2*s23^3 + 124*s12*s13^3*s23^3 - 
          44*s13^4*s23^3 - 85*s12^3*s23^4 - 535*s12^2*s13*s23^4 + 
          106*s12*s13^2*s23^4 - 44*s13^3*s23^4 - 61*s12^2*s23^5 - 
          154*s12*s13*s23^5 + 60*s13^2*s23^5 - 24*s12*s23^6 - 12*s13*s23^6 - 
          4*s23^7)))/(s13*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 1, 3] = 
    (-4*(8*(4*s12^2*s13*s23 + 4*s12*s13^2*s23 + 4*s12*s13*s23^2) + 
        4*(-(s12^3*s13) - 3*s12^2*s13^2 - 3*s12*s13^3 - s13^4 - s12^3*s23 - 
          23*s12^2*s13*s23 - 17*s12*s13^2*s23 + 5*s13^3*s23 - 3*s12^2*s23^2 - 
          17*s12*s13*s23^2 - 8*s13^2*s23^2 - 3*s12*s23^3 + 5*s13*s23^3 - 
          s23^4) + 2*(2*s12^3*s13 + 6*s12^2*s13^2 + 6*s12*s13^3 + 2*s13^4 + 
          2*s12^3*s23 + 5*s12^2*s13*s23 - 14*s12*s13^2*s23 - 17*s13^3*s23 + 
          6*s12^2*s23^2 - 14*s12*s13*s23^2 + 30*s13^2*s23^2 + 6*s12*s23^3 - 
          17*s13*s23^3 + 2*s23^4)))/(s13*s23*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*(8*(8*s12^4*s13*s23 + 16*s12^3*s13^2*s23 + 8*s12^2*s13^3*s23 + 
          16*s12^3*s13*s23^2 + 16*s12^2*s13^2*s23^2 + 8*s12^2*s13*s23^3) + 
        2*(2*s12^5*s13 + 6*s12^4*s13^2 + 4*s12^3*s13^3 - 4*s12^2*s13^4 - 
          6*s12*s13^5 - 2*s13^6 + 2*s12^5*s23 + 15*s12^4*s13*s23 + 
          8*s12^3*s13^2*s23 - 10*s12^2*s13^3*s23 + 6*s12*s13^4*s23 + 
          11*s13^5*s23 + 6*s12^4*s23^2 + 8*s12^3*s13*s23^2 + 
          28*s12^2*s13^2*s23^2 - 26*s13^4*s23^2 + 4*s12^3*s23^3 - 
          10*s12^2*s13*s23^3 + 34*s13^3*s23^3 - 4*s12^2*s23^4 + 
          6*s12*s13*s23^4 - 26*s13^2*s23^4 - 6*s12*s23^5 + 11*s13*s23^5 - 
          2*s23^6) + 4*(-(s12^5*s13) - 3*s12^4*s13^2 - 2*s12^3*s13^3 + 
          2*s12^2*s13^4 + 3*s12*s13^5 + s13^6 - s12^5*s23 - 
          39*s12^4*s13*s23 - 58*s12^3*s13^2*s23 - 2*s12^2*s13^3*s23 + 
          19*s12*s13^4*s23 + s13^5*s23 - 3*s12^4*s23^2 - 58*s12^3*s13*s23^2 - 
          64*s12^2*s13^2*s23^2 - 22*s12*s13^3*s23^2 - 13*s13^4*s23^2 - 
          2*s12^3*s23^3 - 2*s12^2*s13*s23^3 - 22*s12*s13^2*s23^3 + 
          22*s13^3*s23^3 + 2*s12^2*s23^4 + 19*s12*s13*s23^4 - 
          13*s13^2*s23^4 + 3*s12*s23^5 + s13*s23^5 + s23^6)))/
      (s13*(s12 + s13 - s23)*s23*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*(8*(-4*s12^5*s13 - 16*s12^4*s13^2 + 8*s12^3*s13^3 + 48*s12^2*s13^4 - 
          4*s12*s13^5 - 16*s12^4*s13*s23 - 56*s12^3*s13^2*s23 + 
          8*s12*s13^4*s23 - 16*s12^3*s13*s23^2 - 48*s12^2*s13^2*s23^2 - 
          8*s12*s13^2*s23^3 + 4*s12*s13*s23^4) + 
        4*(-s12^6 - 15*s12^5*s13 - 62*s12^4*s13^2 - 138*s12^3*s13^3 - 
          141*s12^2*s13^4 + s12*s13^5 + 4*s13^6 - 7*s12^5*s23 - 
          78*s12^4*s13*s23 - 162*s12^3*s13^2*s23 - 144*s12^2*s13^3*s23 - 
          71*s12*s13^4*s23 - 18*s13^5*s23 - 20*s12^4*s23^2 - 
          150*s12^3*s13*s23^2 - 82*s12^2*s13^2*s23^2 + 90*s12*s13^3*s23^2 + 
          30*s13^4*s23^2 - 30*s12^3*s23^3 - 120*s12^2*s13*s23^3 + 
          18*s12*s13^2*s23^3 - 20*s13^3*s23^3 - 25*s12^2*s23^4 - 
          27*s12*s13*s23^4 - 11*s12*s23^5 + 6*s13*s23^5 - 2*s23^6) + 
        2*(2*s12^6 + 10*s12^5*s13 + 20*s12^4*s13^2 + 16*s12^3*s13^3 - 
          6*s12^2*s13^4 - 34*s12*s13^5 - 8*s13^6 + 14*s12^5*s23 + 
          36*s12^4*s13*s23 + 28*s12^3*s13^2*s23 + 46*s12*s13^4*s23 + 
          20*s13^5*s23 + 40*s12^4*s23^2 + 24*s12^3*s13*s23^2 + 
          4*s12^2*s13^2*s23^2 - 20*s12*s13^3*s23^2 + 4*s13^4*s23^2 + 
          60*s12^3*s23^3 - 48*s12^2*s13*s23^3 + 60*s12*s13^2*s23^3 - 
          56*s13^3*s23^3 + 50*s12^2*s23^4 - 74*s12*s13*s23^4 + 
          64*s13^2*s23^4 + 22*s12*s23^5 - 28*s13*s23^5 + 4*s23^6)))/
      (s13*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(8*(-4*s12^5*s23 - 16*s12^4*s13*s23 - 16*s12^3*s13^2*s23 + 
          4*s12*s13^4*s23 - 16*s12^4*s23^2 - 56*s12^3*s13*s23^2 - 
          48*s12^2*s13^2*s23^2 - 8*s12*s13^3*s23^2 + 8*s12^3*s23^3 + 
          48*s12^2*s23^4 + 8*s12*s13*s23^4 - 4*s12*s23^5) + 
        2*(2*s12^6 + 14*s12^5*s13 + 40*s12^4*s13^2 + 60*s12^3*s13^3 + 
          50*s12^2*s13^4 + 22*s12*s13^5 + 4*s13^6 + 10*s12^5*s23 + 
          36*s12^4*s13*s23 + 24*s12^3*s13^2*s23 - 48*s12^2*s13^3*s23 - 
          74*s12*s13^4*s23 - 28*s13^5*s23 + 20*s12^4*s23^2 + 
          28*s12^3*s13*s23^2 + 4*s12^2*s13^2*s23^2 + 60*s12*s13^3*s23^2 + 
          64*s13^4*s23^2 + 16*s12^3*s23^3 - 20*s12*s13^2*s23^3 - 
          56*s13^3*s23^3 - 6*s12^2*s23^4 + 46*s12*s13*s23^4 + 4*s13^2*s23^4 - 
          34*s12*s23^5 + 20*s13*s23^5 - 8*s23^6) + 
        4*(-s12^6 - 7*s12^5*s13 - 20*s12^4*s13^2 - 30*s12^3*s13^3 - 
          25*s12^2*s13^4 - 11*s12*s13^5 - 2*s13^6 - 15*s12^5*s23 - 
          78*s12^4*s13*s23 - 150*s12^3*s13^2*s23 - 120*s12^2*s13^3*s23 - 
          27*s12*s13^4*s23 + 6*s13^5*s23 - 62*s12^4*s23^2 - 
          162*s12^3*s13*s23^2 - 82*s12^2*s13^2*s23^2 + 18*s12*s13^3*s23^2 - 
          138*s12^3*s23^3 - 144*s12^2*s13*s23^3 + 90*s12*s13^2*s23^3 - 
          20*s13^3*s23^3 - 141*s12^2*s23^4 - 71*s12*s13*s23^4 + 
          30*s13^2*s23^4 + s12*s23^5 - 18*s13*s23^5 + 4*s23^6)))/
      (s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(8*(12*s12^6*s23 + 76*s12^5*s13*s23 + 180*s12^4*s13^2*s23 + 
          196*s12^3*s13^3*s23 + 96*s12^2*s13^4*s23 + 16*s12*s13^5*s23 + 
          84*s12^5*s23^2 + 392*s12^4*s13*s23^2 + 612*s12^3*s13^2*s23^2 + 
          352*s12^2*s13^3*s23^2 + 48*s12*s13^4*s23^2 + 196*s12^4*s23^3 + 
          556*s12^3*s13*s23^3 + 352*s12^2*s13^2*s23^3 - 32*s12*s13^3*s23^3 + 
          172*s12^3*s23^4 + 160*s12^2*s13*s23^4 - 96*s12*s13^2*s23^4 + 
          64*s12^2*s23^5 + 16*s12*s13*s23^5 + 48*s12*s23^6) + 
        2*(2*s12^7 + 18*s12^6*s13 + 68*s12^5*s13^2 + 140*s12^4*s13^3 + 
          170*s12^3*s13^4 + 122*s12^2*s13^5 + 48*s12*s13^6 + 8*s13^7 + 
          22*s12^6*s23 + 144*s12^5*s13*s23 + 344*s12^4*s13^2*s23 + 
          352*s12^3*s13^3*s23 + 106*s12^2*s13^4*s23 - 56*s12*s13^5*s23 - 
          32*s13^6*s23 + 76*s12^5*s23^2 + 316*s12^4*s13*s23^2 + 
          324*s12^3*s13^2*s23^2 - 28*s12^2*s13^3*s23^2 - 72*s12*s13^4*s23^2 + 
          40*s13^5*s23^2 + 96*s12^4*s23^3 + 176*s12^3*s13*s23^3 - 
          44*s12^2*s13^2*s23^3 + 80*s12*s13^3*s23^3 + 2*s12^3*s23^4 - 
          94*s12^2*s13*s23^4 + 32*s12*s13^2*s23^4 - 40*s13^3*s23^4 - 
          62*s12^2*s23^5 - 24*s12*s13*s23^5 + 32*s13^2*s23^5 - 8*s12*s23^6 - 
          8*s13*s23^6) + 4*(-s12^7 - 9*s12^6*s13 - 34*s12^5*s13^2 - 
          70*s12^4*s13^3 - 85*s12^3*s13^4 - 61*s12^2*s13^5 - 24*s12*s13^6 - 
          4*s13^7 - 31*s12^6*s23 - 226*s12^5*s13*s23 - 622*s12^4*s13^2*s23 - 
          820*s12^3*s13^3*s23 - 535*s12^2*s13^4*s23 - 154*s12*s13^5*s23 - 
          12*s13^6*s23 - 156*s12^5*s23^2 - 818*s12^4*s13*s23^2 - 
          1302*s12^3*s13^2*s23^2 - 594*s12^2*s13^3*s23^2 + 
          106*s12*s13^4*s23^2 + 60*s13^5*s23^2 - 282*s12^4*s23^3 - 
          964*s12^3*s13*s23^3 - 542*s12^2*s13^2*s23^3 + 124*s12*s13^3*s23^3 - 
          44*s13^4*s23^3 - 157*s12^3*s23^4 - 321*s12^2*s13*s23^4 + 
          124*s12*s13^2*s23^4 - 44*s13^3*s23^4 + 5*s12^2*s23^5 - 
          130*s12*s13*s23^5 + 60*s13^2*s23^5 - 46*s12*s23^6 - 12*s13*s23^6 - 
          4*s23^7)))/(s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(8*(12*s12^6*s13 + 84*s12^5*s13^2 + 196*s12^4*s13^3 + 
          172*s12^3*s13^4 + 64*s12^2*s13^5 + 48*s12*s13^6 + 
          76*s12^5*s13*s23 + 392*s12^4*s13^2*s23 + 556*s12^3*s13^3*s23 + 
          160*s12^2*s13^4*s23 + 16*s12*s13^5*s23 + 180*s12^4*s13*s23^2 + 
          612*s12^3*s13^2*s23^2 + 352*s12^2*s13^3*s23^2 - 
          96*s12*s13^4*s23^2 + 196*s12^3*s13*s23^3 + 352*s12^2*s13^2*s23^3 - 
          32*s12*s13^3*s23^3 + 96*s12^2*s13*s23^4 + 48*s12*s13^2*s23^4 + 
          16*s12*s13*s23^5) + 4*(-s12^7 - 31*s12^6*s13 - 156*s12^5*s13^2 - 
          282*s12^4*s13^3 - 157*s12^3*s13^4 + 5*s12^2*s13^5 - 46*s12*s13^6 - 
          4*s13^7 - 9*s12^6*s23 - 226*s12^5*s13*s23 - 818*s12^4*s13^2*s23 - 
          964*s12^3*s13^3*s23 - 321*s12^2*s13^4*s23 - 130*s12*s13^5*s23 - 
          12*s13^6*s23 - 34*s12^5*s23^2 - 622*s12^4*s13*s23^2 - 
          1302*s12^3*s13^2*s23^2 - 542*s12^2*s13^3*s23^2 + 
          124*s12*s13^4*s23^2 + 60*s13^5*s23^2 - 70*s12^4*s23^3 - 
          820*s12^3*s13*s23^3 - 594*s12^2*s13^2*s23^3 + 124*s12*s13^3*s23^3 - 
          44*s13^4*s23^3 - 85*s12^3*s23^4 - 535*s12^2*s13*s23^4 + 
          106*s12*s13^2*s23^4 - 44*s13^3*s23^4 - 61*s12^2*s23^5 - 
          154*s12*s13*s23^5 + 60*s13^2*s23^5 - 24*s12*s23^6 - 12*s13*s23^6 - 
          4*s23^7) + 2*(2*s12^7 + 22*s12^6*s13 + 76*s12^5*s13^2 + 
          96*s12^4*s13^3 + 2*s12^3*s13^4 - 62*s12^2*s13^5 - 8*s12*s13^6 + 
          18*s12^6*s23 + 144*s12^5*s13*s23 + 316*s12^4*s13^2*s23 + 
          176*s12^3*s13^3*s23 - 94*s12^2*s13^4*s23 - 24*s12*s13^5*s23 - 
          8*s13^6*s23 + 68*s12^5*s23^2 + 344*s12^4*s13*s23^2 + 
          324*s12^3*s13^2*s23^2 - 44*s12^2*s13^3*s23^2 + 32*s12*s13^4*s23^2 + 
          32*s13^5*s23^2 + 140*s12^4*s23^3 + 352*s12^3*s13*s23^3 - 
          28*s12^2*s13^2*s23^3 + 80*s12*s13^3*s23^3 - 40*s13^4*s23^3 + 
          170*s12^3*s23^4 + 106*s12^2*s13*s23^4 - 72*s12*s13^2*s23^4 + 
          122*s12^2*s23^5 - 56*s12*s13*s23^5 + 40*s13^2*s23^5 + 
          48*s12*s23^6 - 32*s13*s23^6 + 8*s23^7)))/(s13*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[2, 3, 2, -1] = (4*(6*s12^6 + 38*s12^5*s13 + 90*s12^4*s13^2 + 
        98*s12^3*s13^3 + 48*s12^2*s13^4 + 8*s12*s13^5 + 18*s12^5*s23 + 
        68*s12^4*s13*s23 + 74*s12^3*s13^2*s23 + 16*s12^2*s13^3*s23 - 
        8*s12*s13^4*s23 + 2*s12^4*s23^2 - 26*s12^3*s13*s23^2 - 
        48*s12^2*s13^2*s23^2 - 16*s12*s13^3*s23^2 - 18*s12^3*s23^3 - 
        16*s12^2*s13*s23^3 + 16*s12*s13^2*s23^3 + 8*s12*s13*s23^4 - 
        8*s12*s23^5))/((s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(6*s12^6 + 18*s12^5*s13 + 2*s12^4*s13^2 - 18*s12^3*s13^3 - 
        8*s12*s13^5 + 38*s12^5*s23 + 68*s12^4*s13*s23 - 26*s12^3*s13^2*s23 - 
        16*s12^2*s13^3*s23 + 8*s12*s13^4*s23 + 90*s12^4*s23^2 + 
        74*s12^3*s13*s23^2 - 48*s12^2*s13^2*s23^2 + 16*s12*s13^3*s23^2 + 
        98*s12^3*s23^3 + 16*s12^2*s13*s23^3 - 16*s12*s13^2*s23^3 + 
        48*s12^2*s23^4 - 8*s12*s13*s23^4 + 8*s12*s23^5))/
      ((s12 + 2*s13 + 2*s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[2, 3, 2, 0] = (4*(-10*s12^6 - 53*s12^5*s13 - 100*s12^4*s13^2 - 
        72*s12^3*s13^3 - 2*s12^2*s13^4 + 17*s12*s13^5 + 4*s13^6 - 
        43*s12^5*s23 - 128*s12^4*s13*s23 - 120*s12^3*s13^2*s23 - 
        64*s12^2*s13^3*s23 - 45*s12*s13^4*s23 - 16*s13^5*s23 - 
        60*s12^4*s23^2 - 8*s12^3*s13*s23^2 + 76*s12^2*s13^2*s23^2 + 
        42*s12*s13^3*s23^2 + 20*s13^4*s23^2 - 56*s12^3*s23^3 + 
        48*s12^2*s13*s23^3 - 26*s12*s13^2*s23^3 - 58*s12^2*s23^4 + 
        21*s12*s13*s23^4 - 20*s13^2*s23^4 - 9*s12*s23^5 + 16*s13*s23^5 - 
        4*s23^6))/((s12 + 2*s13 + 2*s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(-10*s12^6 - 43*s12^5*s13 - 60*s12^4*s13^2 - 56*s12^3*s13^3 - 
        58*s12^2*s13^4 - 9*s12*s13^5 - 4*s13^6 - 53*s12^5*s23 - 
        128*s12^4*s13*s23 - 8*s12^3*s13^2*s23 + 48*s12^2*s13^3*s23 + 
        21*s12*s13^4*s23 + 16*s13^5*s23 - 100*s12^4*s23^2 - 
        120*s12^3*s13*s23^2 + 76*s12^2*s13^2*s23^2 - 26*s12*s13^3*s23^2 - 
        20*s13^4*s23^2 - 72*s12^3*s23^3 - 64*s12^2*s13*s23^3 + 
        42*s12*s13^2*s23^3 - 2*s12^2*s23^4 - 45*s12*s13*s23^4 + 
        20*s13^2*s23^4 + 17*s12*s23^5 - 16*s13*s23^5 + 4*s23^6))/
      ((s12 + 2*s13 + 2*s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[2, 3, 2, 1] = (4*(2*s12^6 + 8*s12^5*s13 + 8*s12^4*s13^2 + 6*s12^3*s13^3 + 
        10*s12^2*s13^4 - 2*s12*s13^5 + 8*s12^5*s23 + 16*s12^4*s13*s23 - 
        18*s12^3*s13^2*s23 - 16*s12^2*s13^3*s23 + 2*s12*s13^4*s23 + 
        8*s12^4*s23^2 + 18*s12^3*s13*s23^2 - 12*s12^2*s13^2*s23^2 + 
        12*s12*s13^3*s23^2 - 6*s12^3*s23^3 + 32*s12^2*s13*s23^3 - 
        28*s12*s13^2*s23^3 - 14*s12^2*s23^4 + 22*s12*s13*s23^4 - 
        6*s12*s23^5))/((s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(2*s12^6 + 8*s12^5*s13 + 8*s12^4*s13^2 - 6*s12^3*s13^3 - 
        14*s12^2*s13^4 - 6*s12*s13^5 + 8*s12^5*s23 + 16*s12^4*s13*s23 + 
        18*s12^3*s13^2*s23 + 32*s12^2*s13^3*s23 + 22*s12*s13^4*s23 + 
        8*s12^4*s23^2 - 18*s12^3*s13*s23^2 - 12*s12^2*s13^2*s23^2 - 
        28*s12*s13^3*s23^2 + 6*s12^3*s23^3 - 16*s12^2*s13*s23^3 + 
        12*s12*s13^2*s23^3 + 10*s12^2*s23^4 + 2*s12*s13*s23^4 - 2*s12*s23^5))/
      ((s12 + 2*s13 + 2*s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[2, 3, 2, 2] = 0
 
B[2, 3, 2, 3] = 0
 
B[2, 3, 3, -1] = (2*(8*s12^3*s23^2 - 8*s12*s13^2*s23^2 + 16*s12^2*s23^3 + 
        8*s12*s23^4))/(s23*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3) - (2*(48*s12^3*s23^2 + 64*s12^2*s13*s23^2 + 
        16*s12*s13^2*s23^2 - 32*s12*s13*s23^3 + 16*s12*s23^4))/
      (s23*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (2*(16*s12^4*s23^2 + 32*s12^3*s13*s23^2 + 16*s12^2*s13^2*s23^2 + 
        32*s12^3*s23^3 + 32*s12^2*s13*s23^3 + 16*s12^2*s23^4))/
      ((s12 + s13 - s23)*s23*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[2, 3, 3, 0] = (-2*(-s12^3 - 3*s12^2*s13 - 3*s12*s13^2 - s13^3 - 
        9*s12^2*s23 - 6*s12*s13*s23 + 3*s13^2*s23 - 23*s12*s23^2 - 
        3*s13*s23^2 + s23^3))/(s23*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (2*(-s12^5 - 5*s12^4*s13 - 10*s12^3*s13^2 - 
        10*s12^2*s13^3 - 5*s12*s13^4 - s13^5 - 15*s12^4*s23 - 
        44*s12^3*s13*s23 - 42*s12^2*s13^2*s23 - 12*s12*s13^3*s23 + 
        s13^4*s23 - 90*s12^3*s23^2 - 78*s12^2*s13*s23^2 + 
        18*s12*s13^2*s23^2 + 6*s13^3*s23^2 + 2*s12^2*s23^3 + 
        20*s12*s13*s23^3 - 14*s13^2*s23^3 - 21*s12*s23^4 + 11*s13*s23^4 - 
        3*s23^5))/(s23*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^3) + (2*(-s12^5 - 5*s12^4*s13 - 10*s12^3*s13^2 - 
        10*s12^2*s13^3 - 5*s12*s13^4 - s13^5 - 11*s12^4*s23 - 
        28*s12^3*s13*s23 - 18*s12^2*s13^2*s23 + 4*s12*s13^3*s23 + 
        5*s13^4*s23 - 36*s12^3*s23^2 - 12*s12^2*s13*s23^2 + 
        12*s12*s13^2*s23^2 - 12*s13^3*s23^2 - 40*s12^2*s23^3 + 
        16*s13^2*s23^3 - 11*s12*s23^4 - 11*s13*s23^4 + 3*s23^5))/
      (s23*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (2*(-s12^6 - 6*s12^5*s13 - 15*s12^4*s13^2 - 20*s12^3*s13^3 - 
        15*s12^2*s13^4 - 6*s12*s13^5 - s13^6 - 14*s12^5*s23 - 
        54*s12^4*s13*s23 - 76*s12^3*s13^2*s23 - 44*s12^2*s13^3*s23 - 
        6*s12*s13^4*s23 + 2*s13^5*s23 - 53*s12^4*s23^2 - 84*s12^3*s13*s23^2 - 
        6*s12^2*s13^2*s23^2 + 28*s12*s13^3*s23^2 + 3*s13^4*s23^2 - 
        60*s12^3*s23^3 - 52*s12^2*s13*s23^3 - 4*s12*s13^2*s23^3 - 
        12*s13^3*s23^3 - 11*s12^2*s23^4 - 22*s12*s13*s23^4 + 13*s13^2*s23^4 + 
        10*s12*s23^5 - 6*s13*s23^5 + s23^6))/((s12 + s13 - s23)*s23*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 3, 1] = (-2*(s12^3 + 3*s12^2*s13 + 3*s12*s13^2 + s13^3 + s12^2*s23 - 
        6*s12*s13*s23 - 7*s13^2*s23 + 3*s12*s23^2 + 11*s13*s23^2 - 5*s23^3))/
      (s23*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(s12^5 + 5*s12^4*s13 + 10*s12^3*s13^2 + 10*s12^2*s13^3 + 
        5*s12*s13^4 + s13^5 + 3*s12^4*s23 - 18*s12^2*s13^2*s23 - 
        24*s12*s13^3*s23 - 9*s13^4*s23 - 12*s12^2*s13*s23^2 + 
        16*s12*s13^2*s23^2 + 28*s13^3*s23^2 - 12*s12^2*s23^3 + 
        20*s12*s13*s23^3 - 40*s13^2*s23^3 - 17*s12*s23^4 + 27*s13*s23^4 - 
        7*s23^5))/(s23*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^3) - (2*(s12^5 + 5*s12^4*s13 + 10*s12^3*s13^2 + 
        10*s12^2*s13^3 + 5*s12*s13^4 + s13^5 + 7*s12^4*s23 + 
        16*s12^3*s13*s23 + 6*s12^2*s13^2*s23 - 8*s12*s13^3*s23 - 
        5*s13^4*s23 + 22*s12^3*s23^2 + 6*s12^2*s13*s23^2 - 
        6*s12*s13^2*s23^2 + 10*s13^3*s23^2 - 22*s12^2*s23^3 + 
        16*s12*s13*s23^3 - 10*s13^2*s23^3 - 7*s12*s23^4 + 5*s13*s23^4 - 
        s23^5))/(s23*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^3) + (2*(s12^6 + 6*s12^5*s13 + 15*s12^4*s13^2 + 
        20*s12^3*s13^3 + 15*s12^2*s13^4 + 6*s12*s13^5 + s13^6 + 6*s12^5*s23 + 
        18*s12^4*s13*s23 + 12*s12^3*s13^2*s23 - 12*s12^2*s13^3*s23 - 
        18*s12*s13^4*s23 - 6*s13^5*s23 + 13*s12^4*s23^2 + 
        12*s12^3*s13*s23^2 - 2*s12^2*s13^2*s23^2 + 12*s12*s13^3*s23^2 + 
        13*s13^4*s23^2 + 4*s12^3*s23^3 + 12*s12^2*s13*s23^3 - 
        4*s12*s13^2*s23^3 - 12*s13^3*s23^3 - 13*s12^2*s23^4 + 
        14*s12*s13*s23^4 + 3*s13^2*s23^4 - 10*s12*s23^5 + 2*s13*s23^5 - 
        s23^6))/((s12 + s13 - s23)*s23*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 3, 2] = 0
 
B[2, 3, 3, 3] = 0
 
B[2, 3, 4, -1] = (2*(8*s12^3*s13^2 + 16*s12^2*s13^3 + 8*s12*s13^4 - 
        8*s12*s13^2*s23^2))/(s13*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3) - (2*(48*s12^3*s13^2 + 16*s12*s13^4 + 
        64*s12^2*s13^2*s23 - 32*s12*s13^3*s23 + 16*s12*s13^2*s23^2))/
      (s13*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (2*(16*s12^4*s13^2 + 32*s12^3*s13^3 + 16*s12^2*s13^4 + 
        32*s12^3*s13^2*s23 + 32*s12^2*s13^3*s23 + 16*s12^2*s13^2*s23^2))/
      (s13*(s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[2, 3, 4, 0] = (-2*(-s12^3 - 9*s12^2*s13 - 23*s12*s13^2 + s13^3 - 
        3*s12^2*s23 - 6*s12*s13*s23 - 3*s13^2*s23 - 3*s12*s23^2 + 
        3*s13*s23^2 - s23^3))/(s13*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (2*(-s12^5 - 15*s12^4*s13 - 90*s12^3*s13^2 + 
        2*s12^2*s13^3 - 21*s12*s13^4 - 3*s13^5 - 5*s12^4*s23 - 
        44*s12^3*s13*s23 - 78*s12^2*s13^2*s23 + 20*s12*s13^3*s23 + 
        11*s13^4*s23 - 10*s12^3*s23^2 - 42*s12^2*s13*s23^2 + 
        18*s12*s13^2*s23^2 - 14*s13^3*s23^2 - 10*s12^2*s23^3 - 
        12*s12*s13*s23^3 + 6*s13^2*s23^3 - 5*s12*s23^4 + s13*s23^4 - s23^5))/
      (s13*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (2*(-s12^5 - 11*s12^4*s13 - 36*s12^3*s13^2 - 40*s12^2*s13^3 - 
        11*s12*s13^4 + 3*s13^5 - 5*s12^4*s23 - 28*s12^3*s13*s23 - 
        12*s12^2*s13^2*s23 - 11*s13^4*s23 - 10*s12^3*s23^2 - 
        18*s12^2*s13*s23^2 + 12*s12*s13^2*s23^2 + 16*s13^3*s23^2 - 
        10*s12^2*s23^3 + 4*s12*s13*s23^3 - 12*s13^2*s23^3 - 5*s12*s23^4 + 
        5*s13*s23^4 - s23^5))/(s13*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3) + (2*(-s12^6 - 14*s12^5*s13 - 53*s12^4*s13^2 - 
        60*s12^3*s13^3 - 11*s12^2*s13^4 + 10*s12*s13^5 + s13^6 - 
        6*s12^5*s23 - 54*s12^4*s13*s23 - 84*s12^3*s13^2*s23 - 
        52*s12^2*s13^3*s23 - 22*s12*s13^4*s23 - 6*s13^5*s23 - 
        15*s12^4*s23^2 - 76*s12^3*s13*s23^2 - 6*s12^2*s13^2*s23^2 - 
        4*s12*s13^3*s23^2 + 13*s13^4*s23^2 - 20*s12^3*s23^3 - 
        44*s12^2*s13*s23^3 + 28*s12*s13^2*s23^3 - 12*s13^3*s23^3 - 
        15*s12^2*s23^4 - 6*s12*s13*s23^4 + 3*s13^2*s23^4 - 6*s12*s23^5 + 
        2*s13*s23^5 - s23^6))/(s13*(s12 - s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 4, 1] = (-2*(s12^3 + s12^2*s13 + 3*s12*s13^2 - 5*s13^3 + 
        3*s12^2*s23 - 6*s12*s13*s23 + 11*s13^2*s23 + 3*s12*s23^2 - 
        7*s13*s23^2 + s23^3))/(s13*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (2*(s12^5 + 3*s12^4*s13 - 12*s12^2*s13^3 - 
        17*s12*s13^4 - 7*s13^5 + 5*s12^4*s23 - 12*s12^2*s13^2*s23 + 
        20*s12*s13^3*s23 + 27*s13^4*s23 + 10*s12^3*s23^2 - 
        18*s12^2*s13*s23^2 + 16*s12*s13^2*s23^2 - 40*s13^3*s23^2 + 
        10*s12^2*s23^3 - 24*s12*s13*s23^3 + 28*s13^2*s23^3 + 5*s12*s23^4 - 
        9*s13*s23^4 + s23^5))/(s13*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3) - (2*(s12^5 + 7*s12^4*s13 + 22*s12^3*s13^2 - 
        22*s12^2*s13^3 - 7*s12*s13^4 - s13^5 + 5*s12^4*s23 + 
        16*s12^3*s13*s23 + 6*s12^2*s13^2*s23 + 16*s12*s13^3*s23 + 
        5*s13^4*s23 + 10*s12^3*s23^2 + 6*s12^2*s13*s23^2 - 
        6*s12*s13^2*s23^2 - 10*s13^3*s23^2 + 10*s12^2*s23^3 - 
        8*s12*s13*s23^3 + 10*s13^2*s23^3 + 5*s12*s23^4 - 5*s13*s23^4 + 
        s23^5))/(s13*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^3) + (2*(s12^6 + 6*s12^5*s13 + 13*s12^4*s13^2 + 
        4*s12^3*s13^3 - 13*s12^2*s13^4 - 10*s12*s13^5 - s13^6 + 6*s12^5*s23 + 
        18*s12^4*s13*s23 + 12*s12^3*s13^2*s23 + 12*s12^2*s13^3*s23 + 
        14*s12*s13^4*s23 + 2*s13^5*s23 + 15*s12^4*s23^2 + 
        12*s12^3*s13*s23^2 - 2*s12^2*s13^2*s23^2 - 4*s12*s13^3*s23^2 + 
        3*s13^4*s23^2 + 20*s12^3*s23^3 - 12*s12^2*s13*s23^3 + 
        12*s12*s13^2*s23^3 - 12*s13^3*s23^3 + 15*s12^2*s23^4 - 
        18*s12*s13*s23^4 + 13*s13^2*s23^4 + 6*s12*s23^5 - 6*s13*s23^5 + 
        s23^6))/(s13*(s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 4, 2] = 0
 
B[2, 3, 4, 3] = 0
 
B[2, 3, 5, -1] = (-4*(-2*s12^5 - 8*s12^4*s13 + 4*s12^3*s13^2 + 
        24*s12^2*s13^3 - 2*s12*s13^4 - 8*s12^4*s23 - 28*s12^3*s13*s23 + 
        4*s12*s13^3*s23 - 8*s12^3*s23^2 - 24*s12^2*s13*s23^2 - 
        4*s12*s13*s23^3 + 2*s12*s23^4))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(2*s12^5 + 8*s12^4*s13 + 8*s12^3*s13^2 - 2*s12*s13^4 + 8*s12^4*s23 + 
        28*s12^3*s13*s23 + 24*s12^2*s13^2*s23 + 4*s12*s13^3*s23 - 
        4*s12^3*s23^2 - 24*s12^2*s23^3 - 4*s12*s13*s23^3 + 2*s12*s23^4))/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[2, 3, 5, 0] = (4*(s12^5 + 9*s12^4*s13 + 28*s12^3*s13^2 + 34*s12^2*s13^3 + 
        15*s12*s13^4 + s13^5 - s12^4*s23 - 12*s12^3*s13*s23 - 
        30*s12^2*s13^2*s23 - 24*s12*s13^3*s23 - 5*s13^4*s23 - 
        10*s12^2*s13*s23^2 - 18*s12*s13^2*s23^2 + 10*s13^3*s23^2 + 
        6*s12^2*s23^3 + 48*s12*s13*s23^3 - 10*s13^2*s23^3 - 21*s12*s23^4 + 
        5*s13*s23^4 - s23^5))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) - 
     (4*(-s12^5 + s12^4*s13 - 6*s12^2*s13^3 + 21*s12*s13^4 + s13^5 - 
        9*s12^4*s23 + 12*s12^3*s13*s23 + 10*s12^2*s13^2*s23 - 
        48*s12*s13^3*s23 - 5*s13^4*s23 - 28*s12^3*s23^2 + 
        30*s12^2*s13*s23^2 + 18*s12*s13^2*s23^2 + 10*s13^3*s23^2 - 
        34*s12^2*s23^3 + 24*s12*s13*s23^3 - 10*s13^2*s23^3 - 15*s12*s23^4 + 
        5*s13*s23^4 - s23^5))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 5, 1] = (-4*(2*s12^2*s13^3 - 4*s12*s13^4 + 2*s13^5 - 
        6*s12^2*s13^2*s23 + 16*s12*s13^3*s23 - 10*s13^4*s23 + 
        6*s12^2*s13*s23^2 - 24*s12*s13^2*s23^2 + 20*s13^3*s23^2 - 
        2*s12^2*s23^3 + 16*s12*s13*s23^3 - 20*s13^2*s23^3 - 4*s12*s23^4 + 
        10*s13*s23^4 - 2*s23^5))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(2*s12^2*s13^3 + 4*s12*s13^4 + 2*s13^5 - 6*s12^2*s13^2*s23 - 
        16*s12*s13^3*s23 - 10*s13^4*s23 + 6*s12^2*s13*s23^2 + 
        24*s12*s13^2*s23^2 + 20*s13^3*s23^2 - 2*s12^2*s23^3 - 
        16*s12*s13*s23^3 - 20*s13^2*s23^3 + 4*s12*s23^4 + 10*s13*s23^4 - 
        2*s23^5))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 5, 2] = 0
 
B[2, 3, 5, 3] = 0
 
B[2, 3, 6, -1] = 0
 
B[2, 3, 6, 0] = (-4*s12*(4*s12^6 + 17*s12^5*s13 + 15*s12^4*s13^2 - 
        28*s12^3*s13^3 - 60*s12^2*s13^4 - 37*s12*s13^5 - 7*s13^6 + 
        35*s12^5*s23 + 132*s12^4*s13*s23 + 180*s12^3*s13^2*s23 + 
        124*s12^2*s13^3*s23 + 61*s12*s13^4*s23 + 20*s13^5*s23 + 
        93*s12^4*s23^2 + 204*s12^3*s13*s23^2 + 132*s12^2*s13^2*s23^2 + 
        14*s12*s13^3*s23^2 - 11*s13^4*s23^2 + 92*s12^3*s23^3 + 
        20*s12^2*s13*s23^3 - 38*s12*s13^2*s23^3 - 16*s13^3*s23^3 + 
        40*s12^2*s23^4 - 25*s12*s13*s23^4 + 19*s13^2*s23^4 + 25*s12*s23^5 - 
        4*s13*s23^5 - s23^6))/((s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*s12*(-4*s12^6 - 35*s12^5*s13 - 93*s12^4*s13^2 - 92*s12^3*s13^3 - 
        40*s12^2*s13^4 - 25*s12*s13^5 + s13^6 - 17*s12^5*s23 - 
        132*s12^4*s13*s23 - 204*s12^3*s13^2*s23 - 20*s12^2*s13^3*s23 + 
        25*s12*s13^4*s23 + 4*s13^5*s23 - 15*s12^4*s23^2 - 
        180*s12^3*s13*s23^2 - 132*s12^2*s13^2*s23^2 + 38*s12*s13^3*s23^2 - 
        19*s13^4*s23^2 + 28*s12^3*s23^3 - 124*s12^2*s13*s23^3 - 
        14*s12*s13^2*s23^3 + 16*s13^3*s23^3 + 60*s12^2*s23^4 - 
        61*s12*s13*s23^4 + 11*s13^2*s23^4 + 37*s12*s23^5 - 20*s13*s23^5 + 
        7*s23^6))/((s12 + 2*s13 + 2*s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 6, 1] = (4*s12*(3*s12^6 + 37*s12^5*s13 + 106*s12^4*s13^2 + 
        98*s12^3*s13^3 + 33*s12^2*s13^4 + 29*s12*s13^5 - 2*s13^6 - 
        s12^5*s23 + 100*s12^4*s13*s23 + 162*s12^3*s13^2*s23 - 
        72*s12^2*s13^3*s23 - 61*s12*s13^4*s23 - 8*s13^5*s23 - 
        62*s12^4*s23^2 + 102*s12^3*s13*s23^2 + 114*s12^2*s13^2*s23^2 - 
        30*s12*s13^3*s23^2 + 38*s13^4*s23^2 - 170*s12^3*s23^3 + 
        112*s12^2*s13*s23^3 + 38*s12*s13^2*s23^3 - 32*s13^3*s23^3 - 
        187*s12^2*s23^4 + 113*s12*s13*s23^4 - 22*s13^2*s23^4 - 89*s12*s23^5 + 
        40*s13*s23^5 - 14*s23^6 - 2*(4*s12^6 + 35*s12^5*s13 + 
          93*s12^4*s13^2 + 92*s12^3*s13^3 + 40*s12^2*s13^4 + 25*s12*s13^5 - 
          s13^6 + 17*s12^5*s23 + 132*s12^4*s13*s23 + 204*s12^3*s13^2*s23 + 
          20*s12^2*s13^3*s23 - 25*s12*s13^4*s23 - 4*s13^5*s23 + 
          15*s12^4*s23^2 + 180*s12^3*s13*s23^2 + 132*s12^2*s13^2*s23^2 - 
          38*s12*s13^3*s23^2 + 19*s13^4*s23^2 - 28*s12^3*s23^3 + 
          124*s12^2*s13*s23^3 + 14*s12*s13^2*s23^3 - 16*s13^3*s23^3 - 
          60*s12^2*s23^4 + 61*s12*s13*s23^4 - 11*s13^2*s23^4 - 37*s12*s23^5 + 
          20*s13*s23^5 - 7*s23^6)))/((s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) - 
     (4*s12*(-3*s12^6 + s12^5*s13 + 62*s12^4*s13^2 + 170*s12^3*s13^3 + 
        187*s12^2*s13^4 + 89*s12*s13^5 + 14*s13^6 - 37*s12^5*s23 - 
        100*s12^4*s13*s23 - 102*s12^3*s13^2*s23 - 112*s12^2*s13^3*s23 - 
        113*s12*s13^4*s23 - 40*s13^5*s23 - 106*s12^4*s23^2 - 
        162*s12^3*s13*s23^2 - 114*s12^2*s13^2*s23^2 - 38*s12*s13^3*s23^2 + 
        22*s13^4*s23^2 - 98*s12^3*s23^3 + 72*s12^2*s13*s23^3 + 
        30*s12*s13^2*s23^3 + 32*s13^3*s23^3 - 33*s12^2*s23^4 + 
        61*s12*s13*s23^4 - 38*s13^2*s23^4 - 29*s12*s23^5 + 8*s13*s23^5 + 
        2*s23^6 - 2*(-4*s12^6 - 17*s12^5*s13 - 15*s12^4*s13^2 + 
          28*s12^3*s13^3 + 60*s12^2*s13^4 + 37*s12*s13^5 + 7*s13^6 - 
          35*s12^5*s23 - 132*s12^4*s13*s23 - 180*s12^3*s13^2*s23 - 
          124*s12^2*s13^3*s23 - 61*s12*s13^4*s23 - 20*s13^5*s23 - 
          93*s12^4*s23^2 - 204*s12^3*s13*s23^2 - 132*s12^2*s13^2*s23^2 - 
          14*s12*s13^3*s23^2 + 11*s13^4*s23^2 - 92*s12^3*s23^3 - 
          20*s12^2*s13*s23^3 + 38*s12*s13^2*s23^3 + 16*s13^3*s23^3 - 
          40*s12^2*s23^4 + 25*s12*s13*s23^4 - 19*s13^2*s23^4 - 25*s12*s23^5 + 
          4*s13*s23^5 + s23^6)))/((s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 6, 2] = (-4*s12*(-6*s12^5*s13 - 30*s12^4*s13^2 - 56*s12^3*s13^3 - 
        46*s12^2*s13^4 - 14*s12*s13^5 + 6*s12^5*s23 + 12*s12^4*s13*s23 + 
        24*s12^3*s13^2*s23 + 48*s12^2*s13^3*s23 + 30*s12*s13^4*s23 + 
        18*s12^4*s23^2 + 24*s12^3*s13*s23^2 + 36*s12^2*s13^2*s23^2 - 
        12*s12*s13^3*s23^2 + 8*s12^3*s23^3 - 32*s12^2*s13*s23^3 - 
        4*s12*s13^2*s23^3 - 6*s12^2*s23^4 - 6*s12*s13*s23^4 + 6*s12*s23^5 - 
        2*(3*s12^6 - s12^5*s13 - 62*s12^4*s13^2 - 170*s12^3*s13^3 - 
          187*s12^2*s13^4 - 89*s12*s13^5 - 14*s13^6 + 37*s12^5*s23 + 
          100*s12^4*s13*s23 + 102*s12^3*s13^2*s23 + 112*s12^2*s13^3*s23 + 
          113*s12*s13^4*s23 + 40*s13^5*s23 + 106*s12^4*s23^2 + 
          162*s12^3*s13*s23^2 + 114*s12^2*s13^2*s23^2 + 38*s12*s13^3*s23^2 - 
          22*s13^4*s23^2 + 98*s12^3*s23^3 - 72*s12^2*s13*s23^3 - 
          30*s12*s13^2*s23^3 - 32*s13^3*s23^3 + 33*s12^2*s23^4 - 
          61*s12*s13*s23^4 + 38*s13^2*s23^4 + 29*s12*s23^5 - 8*s13*s23^5 - 
          2*s23^6) - 4*(-4*s12^6 - 17*s12^5*s13 - 15*s12^4*s13^2 + 
          28*s12^3*s13^3 + 60*s12^2*s13^4 + 37*s12*s13^5 + 7*s13^6 - 
          35*s12^5*s23 - 132*s12^4*s13*s23 - 180*s12^3*s13^2*s23 - 
          124*s12^2*s13^3*s23 - 61*s12*s13^4*s23 - 20*s13^5*s23 - 
          93*s12^4*s23^2 - 204*s12^3*s13*s23^2 - 132*s12^2*s13^2*s23^2 - 
          14*s12*s13^3*s23^2 + 11*s13^4*s23^2 - 92*s12^3*s23^3 - 
          20*s12^2*s13*s23^3 + 38*s12*s13^2*s23^3 + 16*s13^3*s23^3 - 
          40*s12^2*s23^4 + 25*s12*s13*s23^4 - 19*s13^2*s23^4 - 25*s12*s23^5 + 
          4*s13*s23^5 + s23^6)))/((s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*s12*(-6*s12^5*s13 - 18*s12^4*s13^2 - 8*s12^3*s13^3 + 6*s12^2*s13^4 - 
        6*s12*s13^5 + 6*s12^5*s23 - 12*s12^4*s13*s23 - 24*s12^3*s13^2*s23 + 
        32*s12^2*s13^3*s23 + 6*s12*s13^4*s23 + 30*s12^4*s23^2 - 
        24*s12^3*s13*s23^2 - 36*s12^2*s13^2*s23^2 + 4*s12*s13^3*s23^2 + 
        56*s12^3*s23^3 - 48*s12^2*s13*s23^3 + 12*s12*s13^2*s23^3 + 
        46*s12^2*s23^4 - 30*s12*s13*s23^4 + 14*s12*s23^5 - 
        4*(4*s12^6 + 35*s12^5*s13 + 93*s12^4*s13^2 + 92*s12^3*s13^3 + 
          40*s12^2*s13^4 + 25*s12*s13^5 - s13^6 + 17*s12^5*s23 + 
          132*s12^4*s13*s23 + 204*s12^3*s13^2*s23 + 20*s12^2*s13^3*s23 - 
          25*s12*s13^4*s23 - 4*s13^5*s23 + 15*s12^4*s23^2 + 
          180*s12^3*s13*s23^2 + 132*s12^2*s13^2*s23^2 - 38*s12*s13^3*s23^2 + 
          19*s13^4*s23^2 - 28*s12^3*s23^3 + 124*s12^2*s13*s23^3 + 
          14*s12*s13^2*s23^3 - 16*s13^3*s23^3 - 60*s12^2*s23^4 + 
          61*s12*s13*s23^4 - 11*s13^2*s23^4 - 37*s12*s23^5 + 20*s13*s23^5 - 
          7*s23^6) - 2*(-3*s12^6 - 37*s12^5*s13 - 106*s12^4*s13^2 - 
          98*s12^3*s13^3 - 33*s12^2*s13^4 - 29*s12*s13^5 + 2*s13^6 + 
          s12^5*s23 - 100*s12^4*s13*s23 - 162*s12^3*s13^2*s23 + 
          72*s12^2*s13^3*s23 + 61*s12*s13^4*s23 + 8*s13^5*s23 + 
          62*s12^4*s23^2 - 102*s12^3*s13*s23^2 - 114*s12^2*s13^2*s23^2 + 
          30*s12*s13^3*s23^2 - 38*s13^4*s23^2 + 170*s12^3*s23^3 - 
          112*s12^2*s13*s23^3 - 38*s12*s13^2*s23^3 + 32*s13^3*s23^3 + 
          187*s12^2*s23^4 - 113*s12*s13*s23^4 + 22*s13^2*s23^4 + 
          89*s12*s23^5 - 40*s13*s23^5 + 14*s23^6)))/((s12 + 2*s13 + 2*s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 7, -1] = 0
 
B[2, 3, 7, 0] = ((s12 + s13 - s23)*(-8*s12^4 - 16*s12^3*s13 - 8*s12^2*s13^2 - 
        16*s12^3*s23 - 16*s12^2*s13*s23 - 8*s12^2*s23^2))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3 + 
     ((s12 + s13 - s23)*(-4*s12^4 - 4*s12^3*s13 + 4*s12^2*s13^2 + 
        4*s12*s13^3 - 4*s12^3*s23 - 8*s12^2*s13*s23 - 4*s12*s13^2*s23 + 
        4*s12^2*s23^2 - 4*s12*s13*s23^2 + 4*s12*s23^3))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3 - 
     (4*(s12 + s13 - s23)*(4*s12^3*s13 + 8*s12^2*s13^2 + 4*s12*s13^3 - 
        8*s12^3*s23 - 8*s12^2*s13*s23 - 16*s12^2*s23^2 - 12*s12*s13*s23^2 + 
        8*s12*s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3
 
B[2, 3, 7, 1] = ((s12 + s13 - s23)*(3*s12^4 - 4*s12^3*s13 - 18*s12^2*s13^2 - 
        12*s12*s13^3 - s13^4 - 4*s12^3*s23 + 4*s12^2*s13*s23 + 
        12*s12*s13^2*s23 + 4*s13^3*s23 - 18*s12^2*s23^2 + 12*s12*s13*s23^2 - 
        6*s13^2*s23^2 - 12*s12*s23^3 + 4*s13*s23^3 - s23^4 - 
        2*(8*s12^4 + 16*s12^3*s13 + 8*s12^2*s13^2 + 16*s12^3*s23 + 
          16*s12^2*s13*s23 + 8*s12^2*s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3 - 
     (4*(s12 + s13 - s23)*(-3*s12^4 - 14*s12^3*s13 - 18*s12^2*s13^2 - 
        6*s12*s13^3 + s13^4 - 2*s12^3*s23 - 4*s12^2*s13*s23 - 
        6*s12*s13^2*s23 - 4*s13^3*s23 + 6*s12^2*s23^2 + 30*s12*s13*s23^2 + 
        6*s13^2*s23^2 - 18*s12*s23^3 - 4*s13*s23^3 + s23^4 - 
        2*(-4*s12^3*s13 - 8*s12^2*s13^2 - 4*s12*s13^3 + 8*s12^3*s23 + 
          8*s12^2*s13*s23 + 16*s12^2*s23^2 + 12*s12*s13*s23^2 - 
          8*s12*s23^3)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3 + ((s12 + s13 - s23)*(-s12^4 - 12*s12^3*s13 - 
        18*s12^2*s13^2 - 4*s12*s13^3 + 3*s13^4 - 12*s12^3*s23 + 
        4*s12^2*s13*s23 + 4*s12*s13^2*s23 - 12*s13^3*s23 - 18*s12^2*s23^2 + 
        4*s12*s13*s23^2 + 18*s13^2*s23^2 - 4*s12*s23^3 - 12*s13*s23^3 + 
        3*s23^4 - 2*(4*s12^4 + 4*s12^3*s13 - 4*s12^2*s13^2 - 4*s12*s13^3 + 
          4*s12^3*s23 + 8*s12^2*s13*s23 + 4*s12*s13^2*s23 - 4*s12^2*s23^2 + 
          4*s12*s13*s23^2 - 4*s12*s23^3)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[2, 3, 7, 2] = ((s12 + s13 - s23)*(-3*s12^4 - 12*s12^3*s13 - 
        22*s12^2*s13^2 - 20*s12*s13^3 - 7*s13^4 - 12*s12^3*s23 - 
        20*s12^2*s13*s23 + 20*s12*s13^2*s23 + 28*s13^3*s23 - 22*s12^2*s23^2 + 
        20*s12*s13*s23^2 - 42*s13^2*s23^2 - 20*s12*s23^3 + 28*s13*s23^3 - 
        7*s23^4 - 4*(4*s12^4 + 4*s12^3*s13 - 4*s12^2*s13^2 - 4*s12*s13^3 + 
          4*s12^3*s23 + 8*s12^2*s13*s23 + 4*s12*s13^2*s23 - 4*s12^2*s23^2 + 
          4*s12*s13*s23^2 - 4*s12*s23^3) - 2*(s12^4 + 12*s12^3*s13 + 
          18*s12^2*s13^2 + 4*s12*s13^3 - 3*s13^4 + 12*s12^3*s23 - 
          4*s12^2*s13*s23 - 4*s12*s13^2*s23 + 12*s13^3*s23 + 18*s12^2*s23^2 - 
          4*s12*s13*s23^2 - 18*s13^2*s23^2 + 4*s12*s23^3 + 12*s13*s23^3 - 
          3*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3 - (4*(s12 + s13 - s23)*(-2*s12^2*s13^2 - 4*s12*s13^3 - 
        2*s13^4 + 4*s12^2*s13*s23 + 12*s12*s13^2*s23 + 8*s13^3*s23 - 
        2*s12^2*s23^2 - 12*s12*s13*s23^2 - 12*s13^2*s23^2 + 4*s12*s23^3 + 
        8*s13*s23^3 - 2*s23^4 - 4*(-4*s12^3*s13 - 8*s12^2*s13^2 - 
          4*s12*s13^3 + 8*s12^3*s23 + 8*s12^2*s13*s23 + 16*s12^2*s23^2 + 
          12*s12*s13*s23^2 - 8*s12*s23^3) - 2*(3*s12^4 + 14*s12^3*s13 + 
          18*s12^2*s13^2 + 6*s12*s13^3 - s13^4 + 2*s12^3*s23 + 
          4*s12^2*s13*s23 + 6*s12*s13^2*s23 + 4*s13^3*s23 - 6*s12^2*s23^2 - 
          30*s12*s13*s23^2 - 6*s13^2*s23^2 + 18*s12*s23^3 + 4*s13*s23^3 - 
          s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3 + ((s12 + s13 - s23)*(-s12^4 + 2*s12^2*s13^2 - s13^4 - 
        4*s12^2*s13*s23 + 4*s13^3*s23 + 2*s12^2*s23^2 - 6*s13^2*s23^2 + 
        4*s13*s23^3 - s23^4 - 4*(8*s12^4 + 16*s12^3*s13 + 8*s12^2*s13^2 + 
          16*s12^3*s23 + 16*s12^2*s13*s23 + 8*s12^2*s23^2) - 
        2*(-3*s12^4 + 4*s12^3*s13 + 18*s12^2*s13^2 + 12*s12*s13^3 + s13^4 + 
          4*s12^3*s23 - 4*s12^2*s13*s23 - 12*s12*s13^2*s23 - 4*s13^3*s23 + 
          18*s12^2*s23^2 - 12*s12*s13*s23^2 + 6*s13^2*s23^2 + 12*s12*s23^3 - 
          4*s13*s23^3 + s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3
 
B[2, 3, 8, -1] = 0
 
B[2, 3, 8, 0] = ((s12 - s13 + s23)*(-8*s12^4 - 16*s12^3*s13 - 8*s12^2*s13^2 - 
        16*s12^3*s23 - 16*s12^2*s13*s23 - 8*s12^2*s23^2))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3 - 
     (4*(s12 - s13 + s23)*(-8*s12^3*s13 - 16*s12^2*s13^2 + 8*s12*s13^3 + 
        4*s12^3*s23 - 8*s12^2*s13*s23 - 12*s12*s13^2*s23 + 8*s12^2*s23^2 + 
        4*s12*s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3 + ((s12 - s13 + s23)*(-4*s12^4 - 4*s12^3*s13 + 
        4*s12^2*s13^2 + 4*s12*s13^3 - 4*s12^3*s23 - 8*s12^2*s13*s23 - 
        4*s12*s13^2*s23 + 4*s12^2*s23^2 - 4*s12*s13*s23^2 + 4*s12*s23^3))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[2, 3, 8, 1] = ((s12 - s13 + s23)*(3*s12^4 - 4*s12^3*s13 - 18*s12^2*s13^2 - 
        12*s12*s13^3 - s13^4 - 4*s12^3*s23 + 4*s12^2*s13*s23 + 
        12*s12*s13^2*s23 + 4*s13^3*s23 - 18*s12^2*s23^2 + 12*s12*s13*s23^2 - 
        6*s13^2*s23^2 - 12*s12*s23^3 + 4*s13*s23^3 - s23^4 - 
        2*(8*s12^4 + 16*s12^3*s13 + 8*s12^2*s13^2 + 16*s12^3*s23 + 
          16*s12^2*s13*s23 + 8*s12^2*s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3 - 
     (4*(s12 - s13 + s23)*(-3*s12^4 - 2*s12^3*s13 + 6*s12^2*s13^2 - 
        18*s12*s13^3 + s13^4 - 14*s12^3*s23 - 4*s12^2*s13*s23 + 
        30*s12*s13^2*s23 - 4*s13^3*s23 - 18*s12^2*s23^2 - 6*s12*s13*s23^2 + 
        6*s13^2*s23^2 - 6*s12*s23^3 - 4*s13*s23^3 + s23^4 - 
        2*(8*s12^3*s13 + 16*s12^2*s13^2 - 8*s12*s13^3 - 4*s12^3*s23 + 
          8*s12^2*s13*s23 + 12*s12*s13^2*s23 - 8*s12^2*s23^2 - 4*s12*s23^3)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3 + 
     ((s12 - s13 + s23)*(-s12^4 - 12*s12^3*s13 - 18*s12^2*s13^2 - 
        4*s12*s13^3 + 3*s13^4 - 12*s12^3*s23 + 4*s12^2*s13*s23 + 
        4*s12*s13^2*s23 - 12*s13^3*s23 - 18*s12^2*s23^2 + 4*s12*s13*s23^2 + 
        18*s13^2*s23^2 - 4*s12*s23^3 - 12*s13*s23^3 + 3*s23^4 - 
        2*(4*s12^4 + 4*s12^3*s13 - 4*s12^2*s13^2 - 4*s12*s13^3 + 
          4*s12^3*s23 + 8*s12^2*s13*s23 + 4*s12*s13^2*s23 - 4*s12^2*s23^2 + 
          4*s12*s13*s23^2 - 4*s12*s23^3)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[2, 3, 8, 2] = ((s12 - s13 + s23)*(-3*s12^4 - 12*s12^3*s13 - 
        22*s12^2*s13^2 - 20*s12*s13^3 - 7*s13^4 - 12*s12^3*s23 - 
        20*s12^2*s13*s23 + 20*s12*s13^2*s23 + 28*s13^3*s23 - 22*s12^2*s23^2 + 
        20*s12*s13*s23^2 - 42*s13^2*s23^2 - 20*s12*s23^3 + 28*s13*s23^3 - 
        7*s23^4 - 4*(4*s12^4 + 4*s12^3*s13 - 4*s12^2*s13^2 - 4*s12*s13^3 + 
          4*s12^3*s23 + 8*s12^2*s13*s23 + 4*s12*s13^2*s23 - 4*s12^2*s23^2 + 
          4*s12*s13*s23^2 - 4*s12*s23^3) - 2*(s12^4 + 12*s12^3*s13 + 
          18*s12^2*s13^2 + 4*s12*s13^3 - 3*s13^4 + 12*s12^3*s23 - 
          4*s12^2*s13*s23 - 4*s12*s13^2*s23 + 12*s13^3*s23 + 18*s12^2*s23^2 - 
          4*s12*s13*s23^2 - 18*s13^2*s23^2 + 4*s12*s23^3 + 12*s13*s23^3 - 
          3*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3 - (4*(s12 - s13 + s23)*(-2*s12^2*s13^2 + 4*s12*s13^3 - 
        2*s13^4 + 4*s12^2*s13*s23 - 12*s12*s13^2*s23 + 8*s13^3*s23 - 
        2*s12^2*s23^2 + 12*s12*s13*s23^2 - 12*s13^2*s23^2 - 4*s12*s23^3 + 
        8*s13*s23^3 - 2*s23^4 - 4*(8*s12^3*s13 + 16*s12^2*s13^2 - 
          8*s12*s13^3 - 4*s12^3*s23 + 8*s12^2*s13*s23 + 12*s12*s13^2*s23 - 
          8*s12^2*s23^2 - 4*s12*s23^3) - 2*(3*s12^4 + 2*s12^3*s13 - 
          6*s12^2*s13^2 + 18*s12*s13^3 - s13^4 + 14*s12^3*s23 + 
          4*s12^2*s13*s23 - 30*s12*s13^2*s23 + 4*s13^3*s23 + 18*s12^2*s23^2 + 
          6*s12*s13*s23^2 - 6*s13^2*s23^2 + 6*s12*s23^3 + 4*s13*s23^3 - 
          s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3 + ((s12 - s13 + s23)*(-s12^4 + 2*s12^2*s13^2 - s13^4 - 
        4*s12^2*s13*s23 + 4*s13^3*s23 + 2*s12^2*s23^2 - 6*s13^2*s23^2 + 
        4*s13*s23^3 - s23^4 - 4*(8*s12^4 + 16*s12^3*s13 + 8*s12^2*s13^2 + 
          16*s12^3*s23 + 16*s12^2*s13*s23 + 8*s12^2*s23^2) - 
        2*(-3*s12^4 + 4*s12^3*s13 + 18*s12^2*s13^2 + 12*s12*s13^3 + s13^4 + 
          4*s12^3*s23 - 4*s12^2*s13*s23 - 12*s12*s13^2*s23 - 4*s13^3*s23 + 
          18*s12^2*s23^2 - 12*s12*s13*s23^2 + 6*s13^2*s23^2 + 12*s12*s23^3 - 
          4*s13*s23^3 + s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3
 
B[2, 3, 9, -1] = 0
 
B[2, 3, 9, 0] = (4*s12*(-8*s12^3*s13 - 16*s12^2*s13^2 + 8*s12*s13^3 + 
        4*s12^3*s23 - 8*s12^2*s13*s23 - 12*s12*s13^2*s23 + 8*s12^2*s23^2 + 
        4*s12*s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3 + (4*s12*(4*s12^3*s13 + 8*s12^2*s13^2 + 4*s12*s13^3 - 
        8*s12^3*s23 - 8*s12^2*s13*s23 - 16*s12^2*s23^2 - 12*s12*s13*s23^2 + 
        8*s12*s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3
 
B[2, 3, 9, 1] = (4*s12*(-3*s12^4 - 14*s12^3*s13 - 18*s12^2*s13^2 - 
        6*s12*s13^3 + s13^4 - 2*s12^3*s23 - 4*s12^2*s13*s23 - 
        6*s12*s13^2*s23 - 4*s13^3*s23 + 6*s12^2*s23^2 + 30*s12*s13*s23^2 + 
        6*s13^2*s23^2 - 18*s12*s23^3 - 4*s13*s23^3 + s23^4 - 
        2*(-4*s12^3*s13 - 8*s12^2*s13^2 - 4*s12*s13^3 + 8*s12^3*s23 + 
          8*s12^2*s13*s23 + 16*s12^2*s23^2 + 12*s12*s13*s23^2 - 
          8*s12*s23^3)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3 + (4*s12*(-3*s12^4 - 2*s12^3*s13 + 6*s12^2*s13^2 - 
        18*s12*s13^3 + s13^4 - 14*s12^3*s23 - 4*s12^2*s13*s23 + 
        30*s12*s13^2*s23 - 4*s13^3*s23 - 18*s12^2*s23^2 - 6*s12*s13*s23^2 + 
        6*s13^2*s23^2 - 6*s12*s23^3 - 4*s13*s23^3 + s23^4 - 
        2*(8*s12^3*s13 + 16*s12^2*s13^2 - 8*s12*s13^3 - 4*s12^3*s23 + 
          8*s12^2*s13*s23 + 12*s12*s13^2*s23 - 8*s12^2*s23^2 - 4*s12*s23^3)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[2, 3, 9, 2] = (4*s12*(-2*s12^2*s13^2 + 4*s12*s13^3 - 2*s13^4 + 
        4*s12^2*s13*s23 - 12*s12*s13^2*s23 + 8*s13^3*s23 - 2*s12^2*s23^2 + 
        12*s12*s13*s23^2 - 12*s13^2*s23^2 - 4*s12*s23^3 + 8*s13*s23^3 - 
        2*s23^4 - 4*(8*s12^3*s13 + 16*s12^2*s13^2 - 8*s12*s13^3 - 
          4*s12^3*s23 + 8*s12^2*s13*s23 + 12*s12*s13^2*s23 - 8*s12^2*s23^2 - 
          4*s12*s23^3) - 2*(3*s12^4 + 2*s12^3*s13 - 6*s12^2*s13^2 + 
          18*s12*s13^3 - s13^4 + 14*s12^3*s23 + 4*s12^2*s13*s23 - 
          30*s12*s13^2*s23 + 4*s13^3*s23 + 18*s12^2*s23^2 + 6*s12*s13*s23^2 - 
          6*s13^2*s23^2 + 6*s12*s23^3 + 4*s13*s23^3 - s23^4)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3 + 
     (4*s12*(-2*s12^2*s13^2 - 4*s12*s13^3 - 2*s13^4 + 4*s12^2*s13*s23 + 
        12*s12*s13^2*s23 + 8*s13^3*s23 - 2*s12^2*s23^2 - 12*s12*s13*s23^2 - 
        12*s13^2*s23^2 + 4*s12*s23^3 + 8*s13*s23^3 - 2*s23^4 - 
        4*(-4*s12^3*s13 - 8*s12^2*s13^2 - 4*s12*s13^3 + 8*s12^3*s23 + 
          8*s12^2*s13*s23 + 16*s12^2*s23^2 + 12*s12*s13*s23^2 - 
          8*s12*s23^3) - 2*(3*s12^4 + 14*s12^3*s13 + 18*s12^2*s13^2 + 
          6*s12*s13^3 - s13^4 + 2*s12^3*s23 + 4*s12^2*s13*s23 + 
          6*s12*s13^2*s23 + 4*s13^3*s23 - 6*s12^2*s23^2 - 30*s12*s13*s23^2 - 
          6*s13^2*s23^2 + 18*s12*s23^3 + 4*s13*s23^3 - s23^4)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[2, 3, 10, -1] = 0
 
B[2, 3, 10, 0] = (-4*s12^2*(s12 + s13 - s23)^2*(-3*s12^2 - 4*s12*s13 - 
       s13^2 + 2*s13*s23 - s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[2, 3, 10, 1] = (-4*s12^2*(s12 + s13 - s23)^2*(-2*s12^2 - 3*s12*s13 - 
       s13^2 - s12*s23 + 2*s13*s23 - s23^2))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[2, 3, 10, 2] = (-4*s12^2*(s12 + s13 - s23)^2*(s12^2 + s12*s13 - s12*s23 + 
       2*(-3*s12^2 - 4*s12*s13 - s13^2 + 2*s13*s23 - s23^2)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[2, 3, 10, 3] = (-4*s12^2*(s12 + s13 - s23)^2*
      (2*(s12^2 + s12*s13 - s12*s23) + 4*(-3*s12^2 - 4*s12*s13 - s13^2 + 
         2*s13*s23 - s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[2, 3, 10, 4] = (-4*s12^2*(s12 + s13 - s23)^2*
      (4*(s12^2 + s12*s13 - s12*s23) + 8*(-3*s12^2 - 4*s12*s13 - s13^2 + 
         2*s13*s23 - s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[2, 3, 11, -1] = 0
 
B[2, 3, 11, 0] = (-4*s12^2*(s12 - s13 + s23)^2*(-3*s12^2 - s13^2 - 
       4*s12*s23 + 2*s13*s23 - s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[2, 3, 11, 1] = (-4*s12^2*(s12 - s13 + s23)^2*(-2*s12^2 - s12*s13 - s13^2 - 
       3*s12*s23 + 2*s13*s23 - s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[2, 3, 11, 2] = (-4*s12^2*(s12 - s13 + s23)^2*(s12^2 - s12*s13 + s12*s23 + 
       2*(-3*s12^2 - s13^2 - 4*s12*s23 + 2*s13*s23 - s23^2)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[2, 3, 11, 3] = (-4*s12^2*(s12 - s13 + s23)^2*
      (2*(s12^2 - s12*s13 + s12*s23) + 4*(-3*s12^2 - s13^2 - 4*s12*s23 + 
         2*s13*s23 - s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[2, 3, 11, 4] = (-4*s12^2*(s12 - s13 + s23)^2*
      (4*(s12^2 - s12*s13 + s12*s23) + 8*(-3*s12^2 - s13^2 - 4*s12*s23 + 
         2*s13*s23 - s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[2, 3, 12, -1] = 0
 
B[2, 3, 12, 0] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
      (4*s12^2 + 4*s12*s13 + 4*s12*s23))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 12, 1] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
      (3*s12^2 + 4*s12*s13 + s13^2 + 4*s12*s23 - 2*s13*s23 + s23^2))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 12, 2] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
      (-s12^2 + s13^2 - 2*s13*s23 + s23^2 - 2*(-4*s12^2 - 4*s12*s13 - 
         4*s12*s23)))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3)
 
B[2, 3, 12, 3] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
      (-4*(-4*s12^2 - 4*s12*s13 - 4*s12*s23) - 
       2*(s12^2 - s13^2 + 2*s13*s23 - s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 12, 4] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
      (-8*(-4*s12^2 - 4*s12*s13 - 4*s12*s23) - 
       4*(s12^2 - s13^2 + 2*s13*s23 - s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 13, -1] = 0
 
B[2, 3, 13, 0] = ((s12 + s13 - s23)*(s12 - s13 + s23)*
      (8*s12^4 + 16*s12^3*s13 + 8*s12^2*s13^2 + 16*s12^3*s23 + 
       16*s12^2*s13*s23 + 8*s12^2*s23^2))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 13, 1] = ((s12 + s13 - s23)*(s12 - s13 + s23)*
      (-13*s12^4 - 28*s12^3*s13 - 18*s12^2*s13^2 - 4*s12*s13^3 - s13^4 - 
       28*s12^3*s23 - 28*s12^2*s13*s23 + 4*s12*s13^2*s23 + 4*s13^3*s23 - 
       18*s12^2*s23^2 + 4*s12*s13*s23^2 - 6*s13^2*s23^2 - 4*s12*s23^3 + 
       4*s13*s23^3 - s23^4 + 2*(8*s12^4 + 16*s12^3*s13 + 8*s12^2*s13^2 + 
         16*s12^3*s23 + 16*s12^2*s13*s23 + 8*s12^2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 13, 2] = ((s12 + s13 - s23)*(s12 - s13 + s23)*
      (3*s12^4 + 4*s12^3*s13 - 2*s12^2*s13^2 - 4*s12*s13^3 - s13^4 + 
       4*s12^3*s23 + 4*s12^2*s13*s23 + 4*s12*s13^2*s23 + 4*s13^3*s23 - 
       2*s12^2*s23^2 + 4*s12*s13*s23^2 - 6*s13^2*s23^2 - 4*s12*s23^3 + 
       4*s13*s23^3 - s23^4 + 4*(8*s12^4 + 16*s12^3*s13 + 8*s12^2*s13^2 + 
         16*s12^3*s23 + 16*s12^2*s13*s23 + 8*s12^2*s23^2) + 
       2*(-13*s12^4 - 28*s12^3*s13 - 18*s12^2*s13^2 - 4*s12*s13^3 - s13^4 - 
         28*s12^3*s23 - 28*s12^2*s13*s23 + 4*s12*s13^2*s23 + 4*s13^3*s23 - 
         18*s12^2*s23^2 + 4*s12*s13*s23^2 - 6*s13^2*s23^2 - 4*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3)
 
B[2, 3, 13, 3] = ((s12 + s13 - s23)*(s12 - s13 + s23)*
      (8*(8*s12^4 + 16*s12^3*s13 + 8*s12^2*s13^2 + 16*s12^3*s23 + 
         16*s12^2*s13*s23 + 8*s12^2*s23^2) + 
       4*(-13*s12^4 - 28*s12^3*s13 - 18*s12^2*s13^2 - 4*s12*s13^3 - s13^4 - 
         28*s12^3*s23 - 28*s12^2*s13*s23 + 4*s12*s13^2*s23 + 4*s13^3*s23 - 
         18*s12^2*s23^2 + 4*s12*s13*s23^2 - 6*s13^2*s23^2 - 4*s12*s23^3 + 
         4*s13*s23^3 - s23^4) + 2*(3*s12^4 + 4*s12^3*s13 - 2*s12^2*s13^2 - 
         4*s12*s13^3 - s13^4 + 4*s12^3*s23 + 4*s12^2*s13*s23 + 
         4*s12*s13^2*s23 + 4*s13^3*s23 - 2*s12^2*s23^2 + 4*s12*s13*s23^2 - 
         6*s13^2*s23^2 - 4*s12*s23^3 + 4*s13*s23^3 - s23^4)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 13, 4] = ((s12 + s13 - s23)*(s12 - s13 + s23)*
      (16*(8*s12^4 + 16*s12^3*s13 + 8*s12^2*s13^2 + 16*s12^3*s23 + 
         16*s12^2*s13*s23 + 8*s12^2*s23^2) + 
       8*(-13*s12^4 - 28*s12^3*s13 - 18*s12^2*s13^2 - 4*s12*s13^3 - s13^4 - 
         28*s12^3*s23 - 28*s12^2*s13*s23 + 4*s12*s13^2*s23 + 4*s13^3*s23 - 
         18*s12^2*s23^2 + 4*s12*s13*s23^2 - 6*s13^2*s23^2 - 4*s12*s23^3 + 
         4*s13*s23^3 - s23^4) + 4*(3*s12^4 + 4*s12^3*s13 - 2*s12^2*s13^2 - 
         4*s12*s13^3 - s13^4 + 4*s12^3*s23 + 4*s12^2*s13*s23 + 
         4*s12*s13^2*s23 + 4*s13^3*s23 - 2*s12^2*s23^2 + 4*s12*s13*s23^2 - 
         6*s13^2*s23^2 - 4*s12*s23^3 + 4*s13*s23^3 - s23^4)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[2, 3, 14, -1] = 0
 
B[2, 3, 14, 0] = (-2*s12*(s12 + s13 - s23)*(2*s12^4 + 8*s12^3*s13 + 
       8*s12^2*s13^2 - 2*s13^4 + 8*s12^3*s23 + 28*s12^2*s13*s23 + 
       24*s12*s13^2*s23 + 4*s13^3*s23 - 4*s12^2*s23^2 - 24*s12*s23^3 - 
       4*s13*s23^3 + 2*s23^4))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[2, 3, 14, 1] = (-2*s12*(s12 + s13 - s23)*(-s12^4 - 4*s12^3*s13 + 
       8*s12*s13^3 + 5*s13^4 - 4*s12^3*s23 - 28*s12^2*s13*s23 - 
       32*s12*s13^2*s23 - 8*s13^3*s23 + 12*s12^2*s23^2 - 8*s12*s13*s23^2 - 
       6*s13^2*s23^2 + 32*s12*s23^3 + 16*s13*s23^3 - 7*s23^4 - 
       2*(-2*s12^4 - 8*s12^3*s13 - 8*s12^2*s13^2 + 2*s13^4 - 8*s12^3*s23 - 
         28*s12^2*s13*s23 - 24*s12*s13^2*s23 - 4*s13^3*s23 + 4*s12^2*s23^2 + 
         24*s12*s23^3 + 4*s13*s23^3 - 2*s23^4)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[2, 3, 14, 2] = (-2*s12*(s12 + s13 - s23)*(-2*s12^2*s13^2 - 4*s12*s13^3 - 
       2*s13^4 + 4*s12^2*s13*s23 + 4*s12*s13^2*s23 - 2*s12^2*s23^2 + 
       4*s12*s13*s23^2 + 12*s13^2*s23^2 - 4*s12*s23^3 - 16*s13*s23^3 + 
       6*s23^4 - 4*(-2*s12^4 - 8*s12^3*s13 - 8*s12^2*s13^2 + 2*s13^4 - 
         8*s12^3*s23 - 28*s12^2*s13*s23 - 24*s12*s13^2*s23 - 4*s13^3*s23 + 
         4*s12^2*s23^2 + 24*s12*s23^3 + 4*s13*s23^3 - 2*s23^4) - 
       2*(s12^4 + 4*s12^3*s13 - 8*s12*s13^3 - 5*s13^4 + 4*s12^3*s23 + 
         28*s12^2*s13*s23 + 32*s12*s13^2*s23 + 8*s13^3*s23 - 12*s12^2*s23^2 + 
         8*s12*s13*s23^2 + 6*s13^2*s23^2 - 32*s12*s23^3 - 16*s13*s23^3 + 
         7*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2)^3
 
B[2, 3, 14, 3] = (-2*s12*(s12 + s13 - s23)*
      (-2*(2*s12^2*s13^2 + 4*s12*s13^3 + 2*s13^4 - 4*s12^2*s13*s23 - 
         4*s12*s13^2*s23 + 2*s12^2*s23^2 - 4*s12*s13*s23^2 - 12*s13^2*s23^2 + 
         4*s12*s23^3 + 16*s13*s23^3 - 6*s23^4) - 
       8*(-2*s12^4 - 8*s12^3*s13 - 8*s12^2*s13^2 + 2*s13^4 - 8*s12^3*s23 - 
         28*s12^2*s13*s23 - 24*s12*s13^2*s23 - 4*s13^3*s23 + 4*s12^2*s23^2 + 
         24*s12*s23^3 + 4*s13*s23^3 - 2*s23^4) - 
       4*(s12^4 + 4*s12^3*s13 - 8*s12*s13^3 - 5*s13^4 + 4*s12^3*s23 + 
         28*s12^2*s13*s23 + 32*s12*s13^2*s23 + 8*s13^3*s23 - 12*s12^2*s23^2 + 
         8*s12*s13*s23^2 + 6*s13^2*s23^2 - 32*s12*s23^3 - 16*s13*s23^3 + 
         7*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2)^3
 
B[2, 3, 15, -1] = 0
 
B[2, 3, 15, 0] = (-2*s12*(s12 - s13 + s23)*(2*s12^4 + 8*s12^3*s13 - 
       4*s12^2*s13^2 - 24*s12*s13^3 + 2*s13^4 + 8*s12^3*s23 + 
       28*s12^2*s13*s23 - 4*s13^3*s23 + 8*s12^2*s23^2 + 24*s12*s13*s23^2 + 
       4*s13*s23^3 - 2*s23^4))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[2, 3, 15, 1] = (-2*s12*(s12 - s13 + s23)*(-s12^4 - 4*s12^3*s13 + 
       12*s12^2*s13^2 + 32*s12*s13^3 - 7*s13^4 - 4*s12^3*s23 - 
       28*s12^2*s13*s23 - 8*s12*s13^2*s23 + 16*s13^3*s23 - 32*s12*s13*s23^2 - 
       6*s13^2*s23^2 + 8*s12*s23^3 - 8*s13*s23^3 + 5*s23^4 - 
       2*(-2*s12^4 - 8*s12^3*s13 + 4*s12^2*s13^2 + 24*s12*s13^3 - 2*s13^4 - 
         8*s12^3*s23 - 28*s12^2*s13*s23 + 4*s13^3*s23 - 8*s12^2*s23^2 - 
         24*s12*s13*s23^2 - 4*s13*s23^3 + 2*s23^4)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[2, 3, 15, 2] = (-2*s12*(s12 - s13 + s23)*(-2*s12^2*s13^2 - 4*s12*s13^3 + 
       6*s13^4 + 4*s12^2*s13*s23 + 4*s12*s13^2*s23 - 16*s13^3*s23 - 
       2*s12^2*s23^2 + 4*s12*s13*s23^2 + 12*s13^2*s23^2 - 4*s12*s23^3 - 
       2*s23^4 - 2*(s12^4 + 4*s12^3*s13 - 12*s12^2*s13^2 - 32*s12*s13^3 + 
         7*s13^4 + 4*s12^3*s23 + 28*s12^2*s13*s23 + 8*s12*s13^2*s23 - 
         16*s13^3*s23 + 32*s12*s13*s23^2 + 6*s13^2*s23^2 - 8*s12*s23^3 + 
         8*s13*s23^3 - 5*s23^4) - 4*(-2*s12^4 - 8*s12^3*s13 + 4*s12^2*s13^2 + 
         24*s12*s13^3 - 2*s13^4 - 8*s12^3*s23 - 28*s12^2*s13*s23 + 
         4*s13^3*s23 - 8*s12^2*s23^2 - 24*s12*s13*s23^2 - 4*s13*s23^3 + 
         2*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2)^3
 
B[2, 3, 15, 3] = (-2*s12*(s12 - s13 + s23)*
      (-4*(s12^4 + 4*s12^3*s13 - 12*s12^2*s13^2 - 32*s12*s13^3 + 7*s13^4 + 
         4*s12^3*s23 + 28*s12^2*s13*s23 + 8*s12*s13^2*s23 - 16*s13^3*s23 + 
         32*s12*s13*s23^2 + 6*s13^2*s23^2 - 8*s12*s23^3 + 8*s13*s23^3 - 
         5*s23^4) - 2*(2*s12^2*s13^2 + 4*s12*s13^3 - 6*s13^4 - 
         4*s12^2*s13*s23 - 4*s12*s13^2*s23 + 16*s13^3*s23 + 2*s12^2*s23^2 - 
         4*s12*s13*s23^2 - 12*s13^2*s23^2 + 4*s12*s23^3 + 2*s23^4) - 
       8*(-2*s12^4 - 8*s12^3*s13 + 4*s12^2*s13^2 + 24*s12*s13^3 - 2*s13^4 - 
         8*s12^3*s23 - 28*s12^2*s13*s23 + 4*s13^3*s23 - 8*s12^2*s23^2 - 
         24*s12*s13*s23^2 - 4*s13*s23^3 + 2*s23^4)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[3, 1, 1, -1] = (24*(s12 + 3*s13 + s23))/((s12 - s13 + s23)^2*
       (s12 + s13 + s23)) - (4*(s13 + s23))/(3*s12*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)) - (4*(3*s12^3*s13 + 3*s12^2*s13^2 - 
        7*s12*s13^3 + s13^4 - 3*s12^3*s23 + 6*s12^2*s13*s23 + 
        5*s12*s13^2*s23 - 9*s12^2*s23^2 + 11*s12*s13*s23^2 - 6*s13^2*s23^2 - 
        9*s12*s23^3 + 8*s13*s23^3 - 3*s23^4))/(3*(s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (12*(-6*s12^5 - 33*s12^4*s13 - 52*s12^3*s13^2 - 
        26*s12^2*s13^3 - 14*s12*s13^4 + 3*s13^5 - 27*s12^4*s23 - 
        92*s12^3*s13*s23 - 38*s12^2*s13^2*s23 + 28*s12*s13^3*s23 + 
        s13^4*s23 - 48*s12^3*s23^2 - 86*s12^2*s13*s23^2 + 
        32*s12*s13^2*s23^2 - 18*s13^3*s23^2 - 42*s12^2*s23^3 - 
        28*s12*s13*s23^3 + 18*s13^2*s23^3 - 18*s12*s23^4 - s13*s23^4 - 
        3*s23^5))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 1, 1, 0] = -8/s12^2 - (32*(s12 + 2*s13 + s23))/(3*(s12 - s13 + s23)^2*
       (s12 + s13 + s23)) + (16*(s12 + 3*s13 + s23))/
      (3*s13*(s12 - s13 + s23)^2) - (4*(2*s12 + 3*s13 + 3*s23))/
      (3*s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (24*(3*s12 + 5*s13 + 3*s23))/((s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (12*(3*s12 + 5*s13 + 5*s23))/(s12*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)) - (4*(3*s12^4 + 10*s12^3*s13 + 20*s12^2*s13^2 + 
        22*s12*s13^3 + 9*s13^4 + 14*s12^3*s23 + 20*s12^2*s13*s23 + 
        22*s12*s13^2*s23 - 16*s13^3*s23 + 24*s12^2*s23^2 + 2*s12*s13*s23^2 + 
        10*s13^2*s23^2 + 18*s12*s23^3 - 8*s13*s23^3 + 5*s23^4))/
      (3*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (12*(7*s12^5 + 39*s12^4*s13 + 98*s12^3*s13^2 + 98*s12^2*s13^3 + 
        23*s12*s13^4 - 9*s13^5 + 33*s12^4*s23 + 96*s12^3*s13*s23 + 
        102*s12^2*s13^2*s23 - 64*s12*s13^3*s23 + 25*s13^4*s23 + 
        62*s12^3*s23^2 + 62*s12^2*s13*s23^2 + 22*s12*s13^2*s23^2 - 
        26*s13^3*s23^2 + 58*s12^2*s23^3 - 8*s12*s13*s23^3 + 18*s13^2*s23^3 + 
        27*s12*s23^4 - 13*s13*s23^4 + 5*s23^5))/((s12 - s13 + s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[3, 1, 1, 1] = 8/(3*s12^2) - (16*(s12 + 3*s13 + s23))/
      (3*s13*(s12 - s13 + s23)^2) - (32*(2*s12 + 3*s13 + 2*s23))/
      (3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (12*(3*s12 + 5*s13 + 5*s23))/(s12*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)) - (4*(2*s12 + 2*s13 + 2*s23 + 2*(s13 + s23)))/
      (3*s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (24*(2*s12 + 2*s13 + 2*s23 + 2*(s12 + 3*s13 + s23)))/
      ((s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (4*(5*s12^4 + 7*s12^3*s13 + 13*s12^2*s13^2 + 29*s12*s13^3 + 10*s13^4 + 
        25*s12^3*s23 + 6*s12^2*s13*s23 + 25*s12*s13^2*s23 - 24*s13^3*s23 + 
        45*s12^2*s23^2 - 25*s12*s13*s23^2 + 28*s13^2*s23^2 + 35*s12*s23^3 - 
        24*s13*s23^3 + 10*s23^4 + 2*(3*s12^3*s13 + 3*s12^2*s13^2 - 
          7*s12*s13^3 + s13^4 - 3*s12^3*s23 + 6*s12^2*s13*s23 + 
          5*s12*s13^2*s23 - 9*s12^2*s23^2 + 11*s12*s13*s23^2 - 
          6*s13^2*s23^2 - 9*s12*s23^3 + 8*s13*s23^3 - 3*s23^4)))/
      (3*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (12*(13*s12^5 + 72*s12^4*s13 + 150*s12^3*s13^2 + 124*s12^2*s13^3 + 
        37*s12*s13^4 - 12*s13^5 + 60*s12^4*s23 + 188*s12^3*s13*s23 + 
        140*s12^2*s13^2*s23 - 92*s12*s13^3*s23 + 24*s13^4*s23 + 
        110*s12^3*s23^2 + 148*s12^2*s13*s23^2 - 10*s12*s13^2*s23^2 - 
        8*s13^3*s23^2 + 100*s12^2*s23^3 + 20*s12*s13*s23^3 + 45*s12*s23^4 - 
        12*s13*s23^4 + 8*s23^5 + 2*(-6*s12^5 - 33*s12^4*s13 - 
          52*s12^3*s13^2 - 26*s12^2*s13^3 - 14*s12*s13^4 + 3*s13^5 - 
          27*s12^4*s23 - 92*s12^3*s13*s23 - 38*s12^2*s13^2*s23 + 
          28*s12*s13^3*s23 + s13^4*s23 - 48*s12^3*s23^2 - 
          86*s12^2*s13*s23^2 + 32*s12*s13^2*s23^2 - 18*s13^3*s23^2 - 
          42*s12^2*s23^3 - 28*s12*s13*s23^3 + 18*s13^2*s23^3 - 18*s12*s23^4 - 
          s13*s23^4 - 3*s23^5)))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 1, 1, 2] = 16/(9*s12^2) + (24*(3*s12 + 5*s13 + 5*s23))/
      (s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) - 
     (32*(s12 + s13 + s23 + 2*(s12 + 2*s13 + s23)))/(3*(s12 - s13 + s23)^2*
       (s12 + s13 + s23)) - (4*(4*(s13 + s23) + 2*(2*s12 + 2*s13 + 2*s23)))/
      (3*s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (24*(4*(s12 + 3*s13 + s23) + 2*(2*s12 + 2*s13 + 2*s23)))/
      ((s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (4*(2*s12^4 - 4*s12^2*s13^2 + 2*s13^4 + 8*s12^3*s23 - 8*s12^2*s13*s23 + 
        8*s12*s13^2*s23 - 8*s13^3*s23 + 12*s12^2*s23^2 - 16*s12*s13*s23^2 + 
        12*s13^2*s23^2 + 8*s12*s23^3 - 8*s13*s23^3 + 2*s23^4 + 
        4*(3*s12^3*s13 + 3*s12^2*s13^2 - 7*s12*s13^3 + s13^4 - 3*s12^3*s23 + 
          6*s12^2*s13*s23 + 5*s12*s13^2*s23 - 9*s12^2*s23^2 + 
          11*s12*s13*s23^2 - 6*s13^2*s23^2 - 9*s12*s23^3 + 8*s13*s23^3 - 
          3*s23^4) + 2*(3*s12^4 + 7*s12^3*s13 + 17*s12^2*s13^2 + 
          29*s12*s13^3 + 8*s13^4 + 17*s12^3*s23 + 14*s12^2*s13*s23 + 
          17*s12*s13^2*s23 - 16*s13^3*s23 + 33*s12^2*s23^2 - 
          9*s12*s13*s23^2 + 16*s13^2*s23^2 + 27*s12*s23^3 - 16*s13*s23^3 + 
          8*s23^4)))/(3*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (12*(4*(-6*s12^5 - 33*s12^4*s13 - 52*s12^3*s13^2 - 26*s12^2*s13^3 - 
          14*s12*s13^4 + 3*s13^5 - 27*s12^4*s23 - 92*s12^3*s13*s23 - 
          38*s12^2*s13^2*s23 + 28*s12*s13^3*s23 + s13^4*s23 - 
          48*s12^3*s23^2 - 86*s12^2*s13*s23^2 + 32*s12*s13^2*s23^2 - 
          18*s13^3*s23^2 - 42*s12^2*s23^3 - 28*s12*s13*s23^3 + 
          18*s13^2*s23^3 - 18*s12*s23^4 - s13*s23^4 - 3*s23^5) + 
        2*(13*s12^5 + 72*s12^4*s13 + 150*s12^3*s13^2 + 124*s12^2*s13^3 + 
          37*s12*s13^4 - 12*s13^5 + 60*s12^4*s23 + 188*s12^3*s13*s23 + 
          140*s12^2*s13^2*s23 - 92*s12*s13^3*s23 + 24*s13^4*s23 + 
          110*s12^3*s23^2 + 148*s12^2*s13*s23^2 - 10*s12*s13^2*s23^2 - 
          8*s13^3*s23^2 + 100*s12^2*s23^3 + 20*s12*s13*s23^3 + 45*s12*s23^4 - 
          12*s13*s23^4 + 8*s23^5)))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 1, 1, 3] = 32/(27*s12^2) + (48*(3*s12 + 5*s13 + 5*s23))/
      (s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) - 
     (32*(2*(s12 + s13 + s23) + 4*(s12 + 2*s13 + s23)))/
      (3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (4*(8*(s13 + s23) + 4*(2*s12 + 2*s13 + 2*s23)))/(3*s12*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)) + 
     (24*(8*(s12 + 3*s13 + s23) + 4*(2*s12 + 2*s13 + 2*s23)))/
      ((s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (4*(8*(3*s12^3*s13 + 3*s12^2*s13^2 - 7*s12*s13^3 + s13^4 - 3*s12^3*s23 + 
          6*s12^2*s13*s23 + 5*s12*s13^2*s23 - 9*s12^2*s23^2 + 
          11*s12*s13*s23^2 - 6*s13^2*s23^2 - 9*s12*s23^3 + 8*s13*s23^3 - 
          3*s23^4) + 2*(2*s12^4 - 4*s12^2*s13^2 + 2*s13^4 + 8*s12^3*s23 - 
          8*s12^2*s13*s23 + 8*s12*s13^2*s23 - 8*s13^3*s23 + 12*s12^2*s23^2 - 
          16*s12*s13*s23^2 + 12*s13^2*s23^2 + 8*s12*s23^3 - 8*s13*s23^3 + 
          2*s23^4) + 4*(3*s12^4 + 7*s12^3*s13 + 17*s12^2*s13^2 + 
          29*s12*s13^3 + 8*s13^4 + 17*s12^3*s23 + 14*s12^2*s13*s23 + 
          17*s12*s13^2*s23 - 16*s13^3*s23 + 33*s12^2*s23^2 - 
          9*s12*s13*s23^2 + 16*s13^2*s23^2 + 27*s12*s23^3 - 16*s13*s23^3 + 
          8*s23^4)))/(3*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (12*(8*(-6*s12^5 - 33*s12^4*s13 - 52*s12^3*s13^2 - 26*s12^2*s13^3 - 
          14*s12*s13^4 + 3*s13^5 - 27*s12^4*s23 - 92*s12^3*s13*s23 - 
          38*s12^2*s13^2*s23 + 28*s12*s13^3*s23 + s13^4*s23 - 
          48*s12^3*s23^2 - 86*s12^2*s13*s23^2 + 32*s12*s13^2*s23^2 - 
          18*s13^3*s23^2 - 42*s12^2*s23^3 - 28*s12*s13*s23^3 + 
          18*s13^2*s23^3 - 18*s12*s23^4 - s13*s23^4 - 3*s23^5) + 
        4*(13*s12^5 + 72*s12^4*s13 + 150*s12^3*s13^2 + 124*s12^2*s13^3 + 
          37*s12*s13^4 - 12*s13^5 + 60*s12^4*s23 + 188*s12^3*s13*s23 + 
          140*s12^2*s13^2*s23 - 92*s12*s13^3*s23 + 24*s13^4*s23 + 
          110*s12^3*s23^2 + 148*s12^2*s13*s23^2 - 10*s12*s13^2*s23^2 - 
          8*s13^3*s23^2 + 100*s12^2*s23^3 + 20*s12*s13*s23^3 + 45*s12*s23^4 - 
          12*s13*s23^4 + 8*s23^5)))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 1, 2, -1] = -9/(2*s12) + (3*(-13*s12^4 - 32*s12^3*s13 - 6*s12^2*s13^2 + 
        3*s13^4 - 24*s12^3*s23 - 4*s12^2*s13*s23 + 8*s12*s13^2*s23 - 
        12*s13^3*s23 - 6*s12^2*s23^2 - 16*s12*s13*s23^2 + 18*s13^2*s23^2 + 
        8*s12*s23^3 - 12*s13*s23^3 + 3*s23^4))/
      (2*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 1, 2, 0] = 6/s12 - (3*(3*s12 + 4*s13 + 4*s23))/
      (s12*(s12 + 2*s13 + 2*s23)) + 
     (3*(28*s12^3*s13 + 32*s12^2*s13^2 + 12*s12*s13^3 - 8*s13^4 - 
        28*s12^3*s23 + 32*s12^2*s13*s23 - 68*s12*s13^2*s23 + 32*s13^3*s23 - 
        64*s12^2*s23^2 + 100*s12*s13*s23^2 - 48*s13^2*s23^2 - 44*s12*s23^3 + 
        32*s13*s23^3 - 8*s23^4))/(2*s12*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 1, 2, 1] = 2/s12
 
B[3, 1, 2, 2] = 4/(3*s12)
 
B[3, 1, 2, 3] = 8/(9*s12)
 
B[3, 1, 3, -1] = 0
 
B[3, 1, 3, 0] = 0
 
B[3, 1, 3, 1] = 0
 
B[3, 1, 3, 2] = 0
 
B[3, 1, 3, 3] = 0
 
B[3, 1, 4, -1] = (-48*s13)/(s12 - s13 + s23)^2 - 
     (6*(-24*s12^4*s13 - 60*s12^3*s13^2 - 28*s12^2*s13^3 - 20*s12*s13^4 + 
        4*s13^5 - 84*s12^3*s13*s23 - 56*s12^2*s13^2*s23 + 44*s12*s13^3*s23 - 
        108*s12^2*s13*s23^2 + 36*s12*s13^2*s23^2 - 24*s13^3*s23^2 - 
        60*s12*s13*s23^3 + 32*s13^2*s23^3 - 12*s13*s23^4))/
      ((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[3, 1, 4, 0] = (-24*(3*s12 - s13 + 3*s23))/(s12 - s13 + s23)^2 + 
     (4*(5*s12 + 7*s13 + 5*s23))/(3*(s12 - s13 + s23)^2) + 
     (8*(-s12^2 + 10*s12*s13 + 7*s13^2 - 2*s12*s23 + 10*s13*s23 - s23^2))/
      (3*s13*(s12 - s13 + s23)^2) + (2*(s12 + 3*s13 + s23)^2)/
      (3*(s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (6*(3*s12^5 + 45*s12^4*s13 + 150*s12^3*s13^2 + 
        146*s12^2*s13^3 + 55*s12*s13^4 - 15*s13^5 + 15*s12^4*s23 + 
        140*s12^3*s13*s23 + 186*s12^2*s13^2*s23 - 148*s12*s13^3*s23 + 
        31*s13^4*s23 + 30*s12^3*s23^2 + 150*s12^2*s13*s23^2 + 
        18*s12*s13^2*s23^2 - 6*s13^3*s23^2 + 30*s12^2*s23^3 + 
        60*s12*s13*s23^3 - 18*s13^2*s23^3 + 15*s12*s23^4 + 5*s13*s23^4 + 
        3*s23^5))/((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 1, 4, 1] = (4*(2*s12 + 6*s13 + 2*s23))/(3*(s12 - s13 + s23)^2) + 
     (8*(s12^2 - 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))/
      (3*s13*(s12 - s13 + s23)^2)
 
B[3, 1, 4, 2] = 0
 
B[3, 1, 4, 3] = 0
 
B[3, 1, 5, -1] = (2*s13 + 2*s23)/(3*s12*(s12 + 2*s13 + 2*s23)) + 
     (2*(3*s12^2*s13 + 6*s12*s13^2 - s13^3 - 3*s12^2*s23 - s13^2*s23 - 
        6*s12*s23^2 + 5*s13*s23^2 - 3*s23^3))/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 1, 5, 0] = 4/s12 + (4*s13)/s12^2 + (4*s23)/s12^2 + 
     (3*s12 + 2*s13 + 2*s23)/(3*s12*(s12 + 2*s13 + 2*s23)) + 
     (2*(2*s12^3 + s12^2*s13 - 4*s12*s13^2 + s13^3 + 11*s12^2*s23 + 
        4*s12*s13*s23 + 5*s13^2*s23 + 16*s12*s23^2 - 13*s13*s23^2 + 7*s23^3))/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 1, 5, 1] = 10/(3*s12) + (8*s13)/(3*s12^2) + (8*s23)/(3*s12^2) + 
     (2*s12 + 4*s13 + 4*s23)/(3*s12*(s12 + 2*s13 + 2*s23)) + 
     (2*(2*s12^3 + 2*s12^2*s13 - 2*s12*s13^2 - 2*s13^3 + 6*s12^2*s23 - 
        4*s12*s13*s23 + 6*s13^2*s23 + 6*s12*s23^2 - 6*s13*s23^2 + 2*s23^3))/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 1, 5, 2] = 26/(9*s12) + (16*s13)/(9*s12^2) + (16*s23)/(9*s12^2)
 
B[3, 1, 5, 3] = 70/(27*s12) + (32*s13)/(27*s12^2) + (32*s23)/(27*s12^2)
 
B[3, 1, 6, -1] = 0
 
B[3, 1, 6, 0] = (-3*(s12 + s13 + s23))/(s12 + 2*s13 + 2*s23) - 
     (6*(-6*s12^3*s13 - 15*s12^2*s13^2 - 8*s12*s13^3 - 3*s13^4 + 
        4*s12^3*s23 - 2*s12^2*s13*s23 + 6*s12*s13^2*s23 + 8*s13^3*s23 + 
        9*s12^2*s23^2 - 4*s12*s13*s23^2 - 6*s13^2*s23^2 + 6*s12*s23^3 + 
        s23^4))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 1, 6, 1] = (-6*(-5*s12^4 - 14*s12^3*s13 - 7*s12^2*s13^2 + 4*s12*s13^3 + 
       6*s13^4 - 22*s12^3*s23 - 26*s12^2*s13*s23 + 8*s12*s13^2*s23 - 
       16*s13^3*s23 - 31*s12^2*s23^2 + 4*s12*s13*s23^2 + 12*s13^2*s23^2 - 
       16*s12*s23^3 - 2*s23^4 - 2*(6*s12^3*s13 + 15*s12^2*s13^2 + 
         8*s12*s13^3 + 3*s13^4 - 4*s12^3*s23 + 2*s12^2*s13*s23 - 
         6*s12*s13^2*s23 - 8*s13^3*s23 - 9*s12^2*s23^2 + 4*s12*s13*s23^2 + 
         6*s13^2*s23^2 - 6*s12*s23^3 - s23^4)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 1, 6, 2] = (-6*(-4*(6*s12^3*s13 + 15*s12^2*s13^2 + 8*s12*s13^3 + 
         3*s13^4 - 4*s12^3*s23 + 2*s12^2*s13*s23 - 6*s12*s13^2*s23 - 
         8*s13^3*s23 - 9*s12^2*s23^2 + 4*s12*s13*s23^2 + 6*s13^2*s23^2 - 
         6*s12*s23^3 - s23^4) - 2*(5*s12^4 + 14*s12^3*s13 + 7*s12^2*s13^2 - 
         4*s12*s13^3 - 6*s13^4 + 22*s12^3*s23 + 26*s12^2*s13*s23 - 
         8*s12*s13^2*s23 + 16*s13^3*s23 + 31*s12^2*s23^2 - 4*s12*s13*s23^2 - 
         12*s13^2*s23^2 + 16*s12*s23^3 + 2*s23^4)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 1, 7, -1] = 0
 
B[3, 1, 7, 0] = 0
 
B[3, 1, 7, 1] = 0
 
B[3, 1, 7, 2] = 0
 
B[3, 1, 8, -1] = 0
 
B[3, 1, 8, 0] = (-4*(s12 + s13 + s23))/(3*(s12 - s13 + s23)) - 
     (2*(3*s12^4 + 11*s12^3*s13 + 9*s12^2*s13^2 + s12*s13^3 + 8*s13^4 + 
        15*s12^3*s23 + 28*s12^2*s13*s23 - 5*s12*s13^2*s23 - 6*s13^3*s23 + 
        27*s12^2*s23^2 + 15*s12*s13*s23^2 - 6*s13^2*s23^2 + 21*s12*s23^3 - 
        2*s13*s23^3 + 6*s23^4))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[3, 1, 8, 1] = (-8*(s12 + s13 + s23))/(3*(s12 - s13 + s23)) - 
     (2*(-7*s12^4 - 27*s12^3*s13 - 25*s12^2*s13^2 - s12*s13^3 - 4*s13^4 - 
        33*s12^3*s23 - 62*s12^2*s13*s23 + 7*s12*s13^2*s23 - 8*s13^3*s23 - 
        57*s12^2*s23^2 - 27*s12*s13*s23^2 + 16*s13^2*s23^2 - 43*s12*s23^3 + 
        8*s13*s23^3 - 12*s23^4 - 2*(-3*s12^4 - 11*s12^3*s13 - 9*s12^2*s13^2 - 
          s12*s13^3 - 8*s13^4 - 15*s12^3*s23 - 28*s12^2*s13*s23 + 
          5*s12*s13^2*s23 + 6*s13^3*s23 - 27*s12^2*s23^2 - 15*s12*s13*s23^2 + 
          6*s13^2*s23^2 - 21*s12*s23^3 + 2*s13*s23^3 - 6*s23^4)))/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 1, 8, 2] = (-2*(-2*s12^4 - 8*s12^3*s13 - 4*s12^2*s13^2 + 8*s12*s13^3 + 
       6*s13^4 - 8*s12^3*s23 - 16*s12^2*s13*s23 + 8*s12*s13^2*s23 - 
       16*s13^3*s23 - 12*s12^2*s23^2 - 8*s12*s13*s23^2 + 12*s13^2*s23^2 - 
       8*s12*s23^3 - 2*s23^4 - 4*(-3*s12^4 - 11*s12^3*s13 - 9*s12^2*s13^2 - 
         s12*s13^3 - 8*s13^4 - 15*s12^3*s23 - 28*s12^2*s13*s23 + 
         5*s12*s13^2*s23 + 6*s13^3*s23 - 27*s12^2*s23^2 - 15*s12*s13*s23^2 + 
         6*s13^2*s23^2 - 21*s12*s23^3 + 2*s13*s23^3 - 6*s23^4) - 
       2*(7*s12^4 + 27*s12^3*s13 + 25*s12^2*s13^2 + s12*s13^3 + 4*s13^4 + 
         33*s12^3*s23 + 62*s12^2*s13*s23 - 7*s12*s13^2*s23 + 8*s13^3*s23 + 
         57*s12^2*s23^2 + 27*s12*s13*s23^2 - 16*s13^2*s23^2 + 43*s12*s23^3 - 
         8*s13*s23^3 + 12*s23^4)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 1, 9, -1] = 0
 
B[3, 1, 9, 0] = (2*(s12 + s13 + s23))/s12 + 
     (2*(2*s12^4 + 8*s12^3*s13 + 7*s12^2*s13^2 - 2*s12*s13^3 + s13^4 + 
        8*s12^3*s23 + 16*s12^2*s13*s23 - 2*s12*s13^2*s23 - 2*s13^3*s23 + 
        9*s12^2*s23^2 + 2*s12*s13*s23^2 + 2*s12*s23^3 + 2*s13*s23^3 - s23^4))/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 1, 9, 1] = (2*(s12 + s13 + s23))/s12 + 
     (2*(-5*s12^4 - 22*s12^3*s13 - 27*s12^2*s13^2 - 8*s12*s13^3 - 2*s13^4 - 
        18*s12^3*s23 - 34*s12^2*s13*s23 + 12*s12*s13^2*s23 + 4*s13^3*s23 - 
        19*s12^2*s23^2 - 4*s12*s23^3 - 4*s13*s23^3 + 2*s23^4 - 
        2*(-2*s12^4 - 8*s12^3*s13 - 7*s12^2*s13^2 + 2*s12*s13^3 - s13^4 - 
          8*s12^3*s23 - 16*s12^2*s13*s23 + 2*s12*s13^2*s23 + 2*s13^3*s23 - 
          9*s12^2*s23^2 - 2*s12*s13*s23^2 - 2*s12*s23^3 - 2*s13*s23^3 + 
          s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[3, 1, 9, 2] = (2*(s12 + s13 + s23))/s12 + 
     (2*(-2*s12^4 - 10*s12^3*s13 - 14*s12^2*s13^2 - 6*s12*s13^3 - 
        6*s12^3*s23 - 12*s12^2*s13*s23 + 10*s12*s13^2*s23 - 6*s12^2*s23^2 - 
        2*s12*s13*s23^2 - 2*s12*s23^3 - 2*(5*s12^4 + 22*s12^3*s13 + 
          27*s12^2*s13^2 + 8*s12*s13^3 + 2*s13^4 + 18*s12^3*s23 + 
          34*s12^2*s13*s23 - 12*s12*s13^2*s23 - 4*s13^3*s23 + 
          19*s12^2*s23^2 + 4*s12*s23^3 + 4*s13*s23^3 - 2*s23^4) - 
        4*(-2*s12^4 - 8*s12^3*s13 - 7*s12^2*s13^2 + 2*s12*s13^3 - s13^4 - 
          8*s12^3*s23 - 16*s12^2*s13*s23 + 2*s12*s13^2*s23 + 2*s13^3*s23 - 
          9*s12^2*s23^2 - 2*s12*s13*s23^2 - 2*s12*s23^3 - 2*s13*s23^3 + 
          s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[3, 1, 10, -1] = 0
 
B[3, 1, 10, 0] = 0
 
B[3, 1, 10, 1] = 0
 
B[3, 1, 10, 2] = 0
 
B[3, 1, 10, 3] = 0
 
B[3, 1, 10, 4] = 0
 
B[3, 1, 11, -1] = 0
 
B[3, 1, 11, 0] = (-3*(5*s12^5 + 12*s12^4*s13 + 5*s12^3*s13^2 + 
       7*s12^2*s13^3 + 2*s12*s13^4 + s13^5 + 16*s12^4*s23 + 
       10*s12^3*s13*s23 - 9*s12^2*s13^2*s23 - 4*s12*s13^3*s23 - 5*s13^4*s23 + 
       17*s12^3*s23^2 - 3*s12^2*s13*s23^2 + 10*s13^3*s23^2 + 5*s12^2*s23^3 + 
       4*s12*s13*s23^3 - 10*s13^2*s23^3 - 2*s12*s23^4 + 5*s13*s23^4 - s23^5))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 1, 11, 1] = (-3*(-5*s12^5 - 23*s12^4*s13 - 23*s12^3*s13^2 - 
       11*s12^2*s13^3 - 2*s13^5 - 13*s12^4*s23 - 34*s12^3*s13*s23 + 
       29*s12^2*s13^2*s23 - 8*s12*s13^3*s23 + 10*s13^4*s23 - 7*s12^3*s23^2 - 
       25*s12^2*s13*s23^2 + 24*s12*s13^2*s23^2 - 20*s13^3*s23^2 + 
       7*s12^2*s23^3 - 24*s12*s13*s23^3 + 20*s13^2*s23^3 + 8*s12*s23^4 - 
       10*s13*s23^4 + 2*s23^5 - 2*(-5*s12^5 - 12*s12^4*s13 - 5*s12^3*s13^2 - 
         7*s12^2*s13^3 - 2*s12*s13^4 - s13^5 - 16*s12^4*s23 - 
         10*s12^3*s13*s23 + 9*s12^2*s13^2*s23 + 4*s12*s13^3*s23 + 
         5*s13^4*s23 - 17*s12^3*s23^2 + 3*s12^2*s13*s23^2 - 10*s13^3*s23^2 - 
         5*s12^2*s23^3 - 4*s12*s13*s23^3 + 10*s13^2*s23^3 + 2*s12*s23^4 - 
         5*s13*s23^4 + s23^5)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[3, 1, 11, 2] = (-3*(-2*(5*s12^5 + 23*s12^4*s13 + 23*s12^3*s13^2 + 
         11*s12^2*s13^3 + 2*s13^5 + 13*s12^4*s23 + 34*s12^3*s13*s23 - 
         29*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 10*s13^4*s23 + 
         7*s12^3*s23^2 + 25*s12^2*s13*s23^2 - 24*s12*s13^2*s23^2 + 
         20*s13^3*s23^2 - 7*s12^2*s23^3 + 24*s12*s13*s23^3 - 20*s13^2*s23^3 - 
         8*s12*s23^4 + 10*s13*s23^4 - 2*s23^5) - 
       4*(-5*s12^5 - 12*s12^4*s13 - 5*s12^3*s13^2 - 7*s12^2*s13^3 - 
         2*s12*s13^4 - s13^5 - 16*s12^4*s23 - 10*s12^3*s13*s23 + 
         9*s12^2*s13^2*s23 + 4*s12*s13^3*s23 + 5*s13^4*s23 - 17*s12^3*s23^2 + 
         3*s12^2*s13*s23^2 - 10*s13^3*s23^2 - 5*s12^2*s23^3 - 
         4*s12*s13*s23^3 + 10*s13^2*s23^3 + 2*s12*s23^4 - 5*s13*s23^4 + 
         s23^5)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
      2
 
B[3, 1, 11, 3] = (-3*(-4*(5*s12^5 + 23*s12^4*s13 + 23*s12^3*s13^2 + 
         11*s12^2*s13^3 + 2*s13^5 + 13*s12^4*s23 + 34*s12^3*s13*s23 - 
         29*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 10*s13^4*s23 + 
         7*s12^3*s23^2 + 25*s12^2*s13*s23^2 - 24*s12*s13^2*s23^2 + 
         20*s13^3*s23^2 - 7*s12^2*s23^3 + 24*s12*s13*s23^3 - 20*s13^2*s23^3 - 
         8*s12*s23^4 + 10*s13*s23^4 - 2*s23^5) - 
       8*(-5*s12^5 - 12*s12^4*s13 - 5*s12^3*s13^2 - 7*s12^2*s13^3 - 
         2*s12*s13^4 - s13^5 - 16*s12^4*s23 - 10*s12^3*s13*s23 + 
         9*s12^2*s13^2*s23 + 4*s12*s13^3*s23 + 5*s13^4*s23 - 17*s12^3*s23^2 + 
         3*s12^2*s13*s23^2 - 10*s13^3*s23^2 - 5*s12^2*s23^3 - 
         4*s12*s13*s23^3 + 10*s13^2*s23^3 + 2*s12*s23^4 - 5*s13*s23^4 + 
         s23^5)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
      2
 
B[3, 1, 11, 4] = (-3*(-8*(5*s12^5 + 23*s12^4*s13 + 23*s12^3*s13^2 + 
         11*s12^2*s13^3 + 2*s13^5 + 13*s12^4*s23 + 34*s12^3*s13*s23 - 
         29*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 10*s13^4*s23 + 
         7*s12^3*s23^2 + 25*s12^2*s13*s23^2 - 24*s12*s13^2*s23^2 + 
         20*s13^3*s23^2 - 7*s12^2*s23^3 + 24*s12*s13*s23^3 - 20*s13^2*s23^3 - 
         8*s12*s23^4 + 10*s13*s23^4 - 2*s23^5) - 
       16*(-5*s12^5 - 12*s12^4*s13 - 5*s12^3*s13^2 - 7*s12^2*s13^3 - 
         2*s12*s13^4 - s13^5 - 16*s12^4*s23 - 10*s12^3*s13*s23 + 
         9*s12^2*s13^2*s23 + 4*s12*s13^3*s23 + 5*s13^4*s23 - 17*s12^3*s23^2 + 
         3*s12^2*s13*s23^2 - 10*s13^3*s23^2 - 5*s12^2*s23^3 - 
         4*s12*s13*s23^3 + 10*s13^2*s23^3 + 2*s12*s23^4 - 5*s13*s23^4 + 
         s23^5)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
      2
 
B[3, 1, 12, -1] = 0
 
B[3, 1, 12, 0] = 0
 
B[3, 1, 12, 1] = 0
 
B[3, 1, 12, 2] = 0
 
B[3, 1, 12, 3] = 0
 
B[3, 1, 12, 4] = 0
 
B[3, 1, 13, -1] = 0
 
B[3, 1, 13, 0] = 0
 
B[3, 1, 13, 1] = 0
 
B[3, 1, 13, 2] = 0
 
B[3, 1, 13, 3] = 0
 
B[3, 1, 13, 4] = 0
 
B[3, 1, 14, -1] = 0
 
B[3, 1, 14, 0] = 0
 
B[3, 1, 14, 1] = 0
 
B[3, 1, 14, 2] = 0
 
B[3, 1, 14, 3] = 0
 
B[3, 1, 15, -1] = 0
 
B[3, 1, 15, 0] = (-5*s12^4*s13 - 17*s12^3*s13^2 - 11*s12^2*s13^3 + 
      5*s12*s13^4 - 4*s13^5 + s12^4*s23 - 22*s12^3*s13*s23 - 
      43*s12^2*s13^2*s23 + 4*s12*s13^3*s23 + 4*s13^4*s23 + 7*s12^3*s23^2 - 
      25*s12^2*s13*s23^2 - 10*s12*s13^2*s23^2 + 8*s13^3*s23^2 + 
      15*s12^2*s23^3 - 12*s12*s13*s23^3 - 8*s13^2*s23^3 + 13*s12*s23^4 - 
      4*s13*s23^4 + 4*s23^5)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[3, 1, 15, 1] = (-s12^5 + 7*s12^4*s13 + 33*s12^3*s13^2 + 29*s12^2*s13^3 - 
      4*s12*s13^4 - 7*s12^4*s23 + 38*s12^3*s13*s23 + 81*s12^2*s13^2*s23 - 
      8*s12*s13^3*s23 + 8*s13^4*s23 - 23*s12^3*s23^2 + 55*s12^2*s13*s23^2 - 
      16*s13^3*s23^2 - 37*s12^2*s23^3 + 40*s12*s13*s23^3 - 28*s12*s23^4 + 
      16*s13*s23^4 - 8*s23^5 - 2*(5*s12^4*s13 + 17*s12^3*s13^2 + 
        11*s12^2*s13^3 - 5*s12*s13^4 + 4*s13^5 - s12^4*s23 + 
        22*s12^3*s13*s23 + 43*s12^2*s13^2*s23 - 4*s12*s13^3*s23 - 
        4*s13^4*s23 - 7*s12^3*s23^2 + 25*s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 - 8*s13^3*s23^2 - 15*s12^2*s23^3 + 
        12*s12*s13*s23^3 + 8*s13^2*s23^3 - 13*s12*s23^4 + 4*s13*s23^4 - 
        4*s23^5))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[3, 1, 15, 2] = (-2*s12^5 - 4*s12^4*s13 + 4*s12^3*s13^2 + 8*s12^2*s13^3 - 
      2*s12*s13^4 - 4*s13^5 - 12*s12^4*s23 - 8*s12^3*s13*s23 + 
      16*s12^2*s13^2*s23 - 8*s12*s13^3*s23 + 12*s13^4*s23 - 28*s12^3*s23^2 + 
      8*s12^2*s13*s23^2 + 4*s12*s13^2*s23^2 - 8*s13^3*s23^2 - 
      32*s12^2*s23^3 + 24*s12*s13*s23^3 - 8*s13^2*s23^3 - 18*s12*s23^4 + 
      12*s13*s23^4 - 4*s23^5 - 4*(5*s12^4*s13 + 17*s12^3*s13^2 + 
        11*s12^2*s13^3 - 5*s12*s13^4 + 4*s13^5 - s12^4*s23 + 
        22*s12^3*s13*s23 + 43*s12^2*s13^2*s23 - 4*s12*s13^3*s23 - 
        4*s13^4*s23 - 7*s12^3*s23^2 + 25*s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 - 8*s13^3*s23^2 - 15*s12^2*s23^3 + 
        12*s12*s13*s23^3 + 8*s13^2*s23^3 - 13*s12*s23^4 + 4*s13*s23^4 - 
        4*s23^5) - 2*(s12^5 - 7*s12^4*s13 - 33*s12^3*s13^2 - 29*s12^2*s13^3 + 
        4*s12*s13^4 + 7*s12^4*s23 - 38*s12^3*s13*s23 - 81*s12^2*s13^2*s23 + 
        8*s12*s13^3*s23 - 8*s13^4*s23 + 23*s12^3*s23^2 - 55*s12^2*s13*s23^2 + 
        16*s13^3*s23^2 + 37*s12^2*s23^3 - 40*s12*s13*s23^3 + 28*s12*s23^4 - 
        16*s13*s23^4 + 8*s23^5))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[3, 1, 15, 3] = (-8*(5*s12^4*s13 + 17*s12^3*s13^2 + 11*s12^2*s13^3 - 
        5*s12*s13^4 + 4*s13^5 - s12^4*s23 + 22*s12^3*s13*s23 + 
        43*s12^2*s13^2*s23 - 4*s12*s13^3*s23 - 4*s13^4*s23 - 7*s12^3*s23^2 + 
        25*s12^2*s13*s23^2 + 10*s12*s13^2*s23^2 - 8*s13^3*s23^2 - 
        15*s12^2*s23^3 + 12*s12*s13*s23^3 + 8*s13^2*s23^3 - 13*s12*s23^4 + 
        4*s13*s23^4 - 4*s23^5) - 2*(2*s12^5 + 4*s12^4*s13 - 4*s12^3*s13^2 - 
        8*s12^2*s13^3 + 2*s12*s13^4 + 4*s13^5 + 12*s12^4*s23 + 
        8*s12^3*s13*s23 - 16*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 
        12*s13^4*s23 + 28*s12^3*s23^2 - 8*s12^2*s13*s23^2 - 
        4*s12*s13^2*s23^2 + 8*s13^3*s23^2 + 32*s12^2*s23^3 - 
        24*s12*s13*s23^3 + 8*s13^2*s23^3 + 18*s12*s23^4 - 12*s13*s23^4 + 
        4*s23^5) - 4*(s12^5 - 7*s12^4*s13 - 33*s12^3*s13^2 - 29*s12^2*s13^3 + 
        4*s12*s13^4 + 7*s12^4*s23 - 38*s12^3*s13*s23 - 81*s12^2*s13^2*s23 + 
        8*s12*s13^3*s23 - 8*s13^4*s23 + 23*s12^3*s23^2 - 55*s12^2*s13*s23^2 + 
        16*s13^3*s23^2 + 37*s12^2*s23^3 - 40*s12*s13*s23^3 + 28*s12*s23^4 - 
        16*s13*s23^4 + 8*s23^5))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[3, 2, 1, -1] = (4*(s13 + s23))/(3*s12*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)) - (12*(s12^3*s13 + 3*s12^2*s13^2 + 
        3*s12*s13^3 + s13^4 - 5*s12^3*s23 - 14*s12^2*s13*s23 - 
        13*s12*s13^2*s23 - 4*s13^3*s23 - 21*s12^2*s23^2 - 31*s12*s13*s23^2 - 
        10*s13^2*s23^2 - 23*s12*s23^3 + 28*s13*s23^3 - 15*s23^4))/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*(-s12^4 - 5*s12^3*s13 - 9*s12^2*s13^2 - 7*s12*s13^3 - 2*s13^4 + 
        s12^3*s23 + 6*s12^2*s13*s23 + 9*s12*s13^2*s23 + 4*s13^3*s23 + 
        3*s12^2*s23^2 + 3*s12*s13*s23^2 - 5*s12*s23^3 - 4*s13*s23^3 + 
        2*s23^4))/(3*(s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 2, 1, 0] = 8/s12^2 + (4*(2*s12 + 3*s13 + 3*s23))/
      (3*s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) - 
     (12*(3*s12 + 5*s13 + 5*s23))/(s12*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)) - 
     (12*(5*s12^4 + 20*s12^3*s13 + 30*s12^2*s13^2 + 20*s12*s13^3 + 5*s13^4 + 
        20*s12^3*s23 + 40*s12^2*s13*s23 + 20*s12*s13^2*s23 + 26*s12^2*s23^2 + 
        12*s12*s13*s23^2 - 14*s13^2*s23^2 + 12*s12*s23^3 + 8*s13*s23^3 + 
        s23^4))/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*(-s12^4 - 4*s12^3*s13 - 6*s12^2*s13^2 - 4*s12*s13^3 - s13^4 + 
        12*s12^3*s23 + 40*s12^2*s13*s23 + 44*s12*s13^2*s23 + 16*s13^3*s23 + 
        30*s12^2*s23^2 + 4*s12*s13*s23^2 - 26*s13^2*s23^2 + 20*s12*s23^3 + 
        8*s13*s23^3 + 3*s23^4))/(3*(s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 2, 1, 1] = -8/(3*s12^2) - (12*(3*s12 + 5*s13 + 5*s23))/
      (s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (4*(2*s12 + 2*s13 + 2*s23 + 2*(s13 + s23)))/(3*s12*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)) - 
     (12*(5*s12^4 + 19*s12^3*s13 + 27*s12^2*s13^2 + 17*s12*s13^3 + 4*s13^4 + 
        25*s12^3*s23 + 54*s12^2*s13*s23 + 33*s12*s13^2*s23 + 4*s13^3*s23 + 
        47*s12^2*s23^2 + 43*s12*s13*s23^2 - 4*s13^2*s23^2 + 35*s12*s23^3 - 
        20*s13*s23^3 + 16*s23^4 + 2*(s12^3*s13 + 3*s12^2*s13^2 + 
          3*s12*s13^3 + s13^4 - 5*s12^3*s23 - 14*s12^2*s13*s23 - 
          13*s12*s13^2*s23 - 4*s13^3*s23 - 21*s12^2*s23^2 - 
          31*s12*s13*s23^2 - 10*s13^2*s23^2 - 23*s12*s23^3 + 28*s13*s23^3 - 
          15*s23^4)))/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*(s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 + s13^4 + 11*s12^3*s23 + 
        34*s12^2*s13*s23 + 35*s12*s13^2*s23 + 12*s13^3*s23 + 27*s12^2*s23^2 + 
        s12*s13*s23^2 - 26*s13^2*s23^2 + 25*s12*s23^3 + 12*s13*s23^3 + 
        s23^4 + 2*(-s12^4 - 5*s12^3*s13 - 9*s12^2*s13^2 - 7*s12*s13^3 - 
          2*s13^4 + s12^3*s23 + 6*s12^2*s13*s23 + 9*s12*s13^2*s23 + 
          4*s13^3*s23 + 3*s12^2*s23^2 + 3*s12*s13*s23^2 - 5*s12*s23^3 - 
          4*s13*s23^3 + 2*s23^4)))/(3*(s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 2, 1, 2] = -16/(9*s12^2) - (24*(3*s12 + 5*s13 + 5*s23))/
      (s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (4*(4*(s13 + s23) + 2*(2*s12 + 2*s13 + 2*s23)))/(3*s12*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)) + 
     (4*(2*(s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 + s13^4 + 11*s12^3*s23 + 
          34*s12^2*s13*s23 + 35*s12*s13^2*s23 + 12*s13^3*s23 + 
          27*s12^2*s23^2 + s12*s13*s23^2 - 26*s13^2*s23^2 + 25*s12*s23^3 + 
          12*s13*s23^3 + s23^4) + 4*(-s12^4 - 5*s12^3*s13 - 9*s12^2*s13^2 - 
          7*s12*s13^3 - 2*s13^4 + s12^3*s23 + 6*s12^2*s13*s23 + 
          9*s12*s13^2*s23 + 4*s13^3*s23 + 3*s12^2*s23^2 + 3*s12*s13*s23^2 - 
          5*s12*s23^3 - 4*s13*s23^3 + 2*s23^4)))/(3*(s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) - (12*(4*(s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 + 
          s13^4 - 5*s12^3*s23 - 14*s12^2*s13*s23 - 13*s12*s13^2*s23 - 
          4*s13^3*s23 - 21*s12^2*s23^2 - 31*s12*s13*s23^2 - 10*s13^2*s23^2 - 
          23*s12*s23^3 + 28*s13*s23^3 - 15*s23^4) + 
        2*(5*s12^4 + 19*s12^3*s13 + 27*s12^2*s13^2 + 17*s12*s13^3 + 4*s13^4 + 
          25*s12^3*s23 + 54*s12^2*s13*s23 + 33*s12*s13^2*s23 + 4*s13^3*s23 + 
          47*s12^2*s23^2 + 43*s12*s13*s23^2 - 4*s13^2*s23^2 + 35*s12*s23^3 - 
          20*s13*s23^3 + 16*s23^4)))/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 2, 1, 3] = -32/(27*s12^2) - (48*(3*s12 + 5*s13 + 5*s23))/
      (s12*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (4*(8*(s13 + s23) + 4*(2*s12 + 2*s13 + 2*s23)))/(3*s12*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)) + 
     (4*(4*(s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 + s13^4 + 11*s12^3*s23 + 
          34*s12^2*s13*s23 + 35*s12*s13^2*s23 + 12*s13^3*s23 + 
          27*s12^2*s23^2 + s12*s13*s23^2 - 26*s13^2*s23^2 + 25*s12*s23^3 + 
          12*s13*s23^3 + s23^4) + 8*(-s12^4 - 5*s12^3*s13 - 9*s12^2*s13^2 - 
          7*s12*s13^3 - 2*s13^4 + s12^3*s23 + 6*s12^2*s13*s23 + 
          9*s12*s13^2*s23 + 4*s13^3*s23 + 3*s12^2*s23^2 + 3*s12*s13*s23^2 - 
          5*s12*s23^3 - 4*s13*s23^3 + 2*s23^4)))/(3*(s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) - (12*(8*(s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 + 
          s13^4 - 5*s12^3*s23 - 14*s12^2*s13*s23 - 13*s12*s13^2*s23 - 
          4*s13^3*s23 - 21*s12^2*s23^2 - 31*s12*s13*s23^2 - 10*s13^2*s23^2 - 
          23*s12*s23^3 + 28*s13*s23^3 - 15*s23^4) + 
        4*(5*s12^4 + 19*s12^3*s13 + 27*s12^2*s13^2 + 17*s12*s13^3 + 4*s13^4 + 
          25*s12^3*s23 + 54*s12^2*s13*s23 + 33*s12*s13^2*s23 + 4*s13^3*s23 + 
          47*s12^2*s23^2 + 43*s12*s13*s23^2 - 4*s13^2*s23^2 + 35*s12*s23^3 - 
          20*s13*s23^3 + 16*s23^4)))/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 2, 2, -1] = 9/(2*s12) + (3*(-3*s12^4 - 16*s12^3*s13 - 26*s12^2*s13^2 - 
        16*s12*s13^3 - 3*s13^4 + 8*s12^3*s23 + 36*s12^2*s13*s23 + 
        40*s12*s13^2*s23 + 12*s13^3*s23 + 6*s12^2*s23^2 - 32*s12*s13*s23^2 - 
        18*s13^2*s23^2 + 8*s12*s23^3 + 12*s13*s23^3 - 3*s23^4))/
      (2*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 2, 2, 0] = -6/s12 + (3*(3*s12 + 4*s13 + 4*s23))/
      (s12*(s12 + 2*s13 + 2*s23)) + 
     (3*(12*s12^3*s13 + 32*s12^2*s13^2 + 28*s12*s13^3 + 8*s13^4 - 
        12*s12^3*s23 - 32*s12^2*s13*s23 - 52*s12*s13^2*s23 - 32*s13^3*s23 + 
        20*s12*s13*s23^2 + 48*s13^2*s23^2 + 4*s12*s23^3 - 32*s13*s23^3 + 
        8*s23^4))/(2*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[3, 2, 2, 1] = -2/s12
 
B[3, 2, 2, 2] = -4/(3*s12)
 
B[3, 2, 2, 3] = -8/(9*s12)
 
B[3, 2, 3, -1] = (6*(4*s12^2*s13*s23 + 8*s12*s13^2*s23 + 4*s13^3*s23 - 
       20*s12^2*s23^2 - 48*s12*s13*s23^2 - 28*s13^2*s23^2 - 24*s12*s23^3 + 
       44*s13*s23^3 - 20*s23^4))/((s12 + s13 - s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 2, 3, 0] = (-2*(s12 + s13 + 3*s23)^2)/(3*(s12 + s13 - s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (6*(s12^4 + 4*s12^3*s13 + 6*s12^2*s13^2 + 4*s12*s13^3 + s13^4 + 
        16*s12^3*s23 + 40*s12^2*s13*s23 + 32*s12*s13^2*s23 + 8*s13^3*s23 + 
        50*s12^2*s23^2 + 52*s12*s13*s23^2 + 2*s13^2*s23^2 + 40*s12*s23^3 - 
        32*s13*s23^3 + 21*s23^4))/((s12 + s13 - s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 2, 3, 1] = 0
 
B[3, 2, 3, 2] = 0
 
B[3, 2, 3, 3] = 0
 
B[3, 2, 4, -1] = 0
 
B[3, 2, 4, 0] = 0
 
B[3, 2, 4, 1] = 0
 
B[3, 2, 4, 2] = 0
 
B[3, 2, 4, 3] = 0
 
B[3, 2, 5, -1] = (-2*s13 - 2*s23)/(3*s12*(s12 + 2*s13 + 2*s23)) + 
     (2*(s12^3 + 4*s12^2*s13 + 5*s12*s13^2 + 2*s13^3 - 2*s12*s13*s23 - 
        2*s13^2*s23 - 3*s12*s23^2 - 2*s13*s23^2 + 2*s23^3))/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 2, 5, 0] = -4/s12 - (4*s13)/s12^2 - (4*s23)/s12^2 + 
     (-3*s12 - 2*s13 - 2*s23)/(3*s12*(s12 + 2*s13 + 2*s23)) + 
     (2*(s12^3 + 2*s12^2*s13 + s12*s13^2 - 2*s12^2*s23 - 10*s12*s13*s23 - 
        8*s13^2*s23 - 7*s12*s23^2 + 16*s13*s23^2 - 8*s23^3))/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 2, 5, 1] = -10/(3*s12) - (8*s13)/(3*s12^2) - (8*s23)/(3*s12^2) + 
     (-2*s12 - 4*s13 - 4*s23)/(3*s12*(s12 + 2*s13 + 2*s23))
 
B[3, 2, 5, 2] = -26/(9*s12) - (16*s13)/(9*s12^2) - (16*s23)/(9*s12^2)
 
B[3, 2, 5, 3] = -70/(27*s12) - (32*s13)/(27*s12^2) - (32*s23)/(27*s12^2)
 
B[3, 2, 6, -1] = 0
 
B[3, 2, 6, 0] = (3*(s12 + s13 + s23))/(s12 + 2*s13 + 2*s23) + 
     (6*(2*s12^4 + 8*s12^3*s13 + 11*s12^2*s13^2 + 6*s12*s13^3 + s13^4 + 
        6*s12^3*s23 + 10*s12^2*s13*s23 + 4*s12*s13^2*s23 + 3*s12^2*s23^2 - 
        10*s12*s13*s23^2 - 6*s13^2*s23^2 + 8*s13*s23^3 - 3*s23^4))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 2, 6, 1] = (6*(-s12^4 - 6*s12^3*s13 - 11*s12^2*s13^2 - 8*s12*s13^3 - 
       2*s13^4 + 2*s12^3*s23 - 2*s12^2*s13*s23 - 4*s12*s13^2*s23 + 
       13*s12^2*s23^2 + 12*s13^2*s23^2 + 12*s12*s23^3 - 16*s13*s23^3 + 
       6*s23^4 - 2*(-2*s12^4 - 8*s12^3*s13 - 11*s12^2*s13^2 - 6*s12*s13^3 - 
         s13^4 - 6*s12^3*s23 - 10*s12^2*s13*s23 - 4*s12*s13^2*s23 - 
         3*s12^2*s23^2 + 10*s12*s13*s23^2 + 6*s13^2*s23^2 - 8*s13*s23^3 + 
         3*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2)^2
 
B[3, 2, 6, 2] = (6*(-2*(s12^4 + 6*s12^3*s13 + 11*s12^2*s13^2 + 8*s12*s13^3 + 
         2*s13^4 - 2*s12^3*s23 + 2*s12^2*s13*s23 + 4*s12*s13^2*s23 - 
         13*s12^2*s23^2 - 12*s13^2*s23^2 - 12*s12*s23^3 + 16*s13*s23^3 - 
         6*s23^4) - 4*(-2*s12^4 - 8*s12^3*s13 - 11*s12^2*s13^2 - 
         6*s12*s13^3 - s13^4 - 6*s12^3*s23 - 10*s12^2*s13*s23 - 
         4*s12*s13^2*s23 - 3*s12^2*s23^2 + 10*s12*s13*s23^2 + 6*s13^2*s23^2 - 
         8*s13*s23^3 + 3*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[3, 2, 7, -1] = 0
 
B[3, 2, 7, 0] = (2*(s12 + s13 + 3*s23)*(2*s12^3 + 7*s12^2*s13 + 8*s12*s13^2 + 
       3*s13^3 + 3*s12^2*s23 - 3*s13^2*s23 - 3*s13*s23^2 + 3*s23^3))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 2, 7, 1] = (2*(s12 + s13 + 3*s23)*(-(s12^2*s13) - 2*s12*s13^2 - s13^3 - 
       3*s12^2*s23 - 8*s12*s13*s23 - 5*s13^2*s23 - 6*s12*s23^2 + 
       13*s13*s23^2 - 7*s23^3 - 2*(-2*s12^3 - 7*s12^2*s13 - 8*s12*s13^2 - 
         3*s13^3 - 3*s12^2*s23 + 3*s13^2*s23 + 3*s13*s23^2 - 3*s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 2, 7, 2] = (2*(s12 + s13 + 3*s23)*
      (-4*(-2*s12^3 - 7*s12^2*s13 - 8*s12*s13^2 - 3*s13^3 - 3*s12^2*s23 + 
         3*s13^2*s23 + 3*s13*s23^2 - 3*s23^3) - 
       2*(s12^2*s13 + 2*s12*s13^2 + s13^3 + 3*s12^2*s23 + 8*s12*s13*s23 + 
         5*s13^2*s23 + 6*s12*s23^2 - 13*s13*s23^2 + 7*s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 2, 8, -1] = 0
 
B[3, 2, 8, 0] = 0
 
B[3, 2, 8, 1] = 0
 
B[3, 2, 8, 2] = 0
 
B[3, 2, 9, -1] = 0
 
B[3, 2, 9, 0] = (-2*(s12 + s13 + s23))/s12 + 
     (2*(-s12^4 - 3*s12^3*s13 - 2*s12^2*s13^2 + s12*s13^3 + s13^4 - 
        5*s12^3*s23 - 10*s12^2*s13*s23 - 7*s12*s13^2*s23 - 2*s13^3*s23 - 
        4*s12^2*s23^2 + 3*s12*s13*s23^2 + 3*s12*s23^3 + 2*s13*s23^3 - s23^4))/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 2, 9, 1] = (-2*(s12 + s13 + s23))/s12 + 
     (2*(-2*s12^4 - 7*s12^3*s13 - 10*s12^2*s13^2 - 7*s12*s13^3 - 2*s13^4 - 
        9*s12^3*s23 - 8*s12^2*s13*s23 + 5*s12*s13^2*s23 + 4*s13^3*s23 - 
        14*s12^2*s23^2 + 11*s12*s13*s23^2 - 9*s12*s23^3 - 4*s13*s23^3 + 
        2*s23^4 - 2*(s12^4 + 3*s12^3*s13 + 2*s12^2*s13^2 - s12*s13^3 - 
          s13^4 + 5*s12^3*s23 + 10*s12^2*s13*s23 + 7*s12*s13^2*s23 + 
          2*s13^3*s23 + 4*s12^2*s23^2 - 3*s12*s13*s23^2 - 3*s12*s23^3 - 
          2*s13*s23^3 + s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[3, 2, 9, 2] = (-2*(s12 + s13 + s23))/s12 + 
     (2*(-2*(2*s12^4 + 7*s12^3*s13 + 10*s12^2*s13^2 + 7*s12*s13^3 + 2*s13^4 + 
          9*s12^3*s23 + 8*s12^2*s13*s23 - 5*s12*s13^2*s23 - 4*s13^3*s23 + 
          14*s12^2*s23^2 - 11*s12*s13*s23^2 + 9*s12*s23^3 + 4*s13*s23^3 - 
          2*s23^4) - 4*(s12^4 + 3*s12^3*s13 + 2*s12^2*s13^2 - s12*s13^3 - 
          s13^4 + 5*s12^3*s23 + 10*s12^2*s13*s23 + 7*s12*s13^2*s23 + 
          2*s13^3*s23 + 4*s12^2*s23^2 - 3*s12*s13*s23^2 - 3*s12*s23^3 - 
          2*s13*s23^3 + s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[3, 2, 10, -1] = 0
 
B[3, 2, 10, 0] = (3*(s12 + s13 - s23)^2*(-s12^3 - 4*s12^2*s13 - 4*s12*s13^2 - 
       s13^3 + 4*s12*s13*s23 + 3*s13^2*s23 - 3*s13*s23^2 + s23^3))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 2, 10, 1] = (3*(s12 + s13 - s23)^2*(-s12^3 + s12^2*s13 + 4*s12*s13^2 + 
       2*s13^3 - 5*s12^2*s23 - 6*s13^2*s23 - 4*s12*s23^2 + 6*s13*s23^2 - 
       2*s23^3 - 2*(s12^3 + 4*s12^2*s13 + 4*s12*s13^2 + s13^3 - 
         4*s12*s13*s23 - 3*s13^2*s23 + 3*s13*s23^2 - s23^3)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 2, 10, 2] = (3*(s12 + s13 - s23)^2*
      (-4*(s12^3 + 4*s12^2*s13 + 4*s12*s13^2 + s13^3 - 4*s12*s13*s23 - 
         3*s13^2*s23 + 3*s13*s23^2 - s23^3) - 
       2*(s12^3 - s12^2*s13 - 4*s12*s13^2 - 2*s13^3 + 5*s12^2*s23 + 
         6*s13^2*s23 + 4*s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 2, 10, 3] = (3*(s12 + s13 - s23)^2*
      (-8*(s12^3 + 4*s12^2*s13 + 4*s12*s13^2 + s13^3 - 4*s12*s13*s23 - 
         3*s13^2*s23 + 3*s13*s23^2 - s23^3) - 
       4*(s12^3 - s12^2*s13 - 4*s12*s13^2 - 2*s13^3 + 5*s12^2*s23 + 
         6*s13^2*s23 + 4*s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 2, 10, 4] = (3*(s12 + s13 - s23)^2*
      (-16*(s12^3 + 4*s12^2*s13 + 4*s12*s13^2 + s13^3 - 4*s12*s13*s23 - 
         3*s13^2*s23 + 3*s13*s23^2 - s23^3) - 
       8*(s12^3 - s12^2*s13 - 4*s12*s13^2 - 2*s13^3 + 5*s12^2*s23 + 
         6*s13^2*s23 + 4*s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 2, 11, -1] = 0
 
B[3, 2, 11, 0] = 0
 
B[3, 2, 11, 1] = 0
 
B[3, 2, 11, 2] = 0
 
B[3, 2, 11, 3] = 0
 
B[3, 2, 11, 4] = 0
 
B[3, 2, 12, -1] = 0
 
B[3, 2, 12, 0] = 0
 
B[3, 2, 12, 1] = 0
 
B[3, 2, 12, 2] = 0
 
B[3, 2, 12, 3] = 0
 
B[3, 2, 12, 4] = 0
 
B[3, 2, 13, -1] = 0
 
B[3, 2, 13, 0] = 0
 
B[3, 2, 13, 1] = 0
 
B[3, 2, 13, 2] = 0
 
B[3, 2, 13, 3] = 0
 
B[3, 2, 13, 4] = 0
 
B[3, 2, 14, -1] = 0
 
B[3, 2, 14, 0] = ((s12 + s13 - s23)^2*(s12 + 2*s13 + 2*s23)*
      (-s12^2 - 3*s12*s13 - 2*s13^2 - s12*s23 + 2*s23^2))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 2, 14, 1] = ((s12 + s13 - s23)^2*(s12 + 2*s13 + 2*s23)*
      (-2*s12^2 - 3*s12*s13 - s13^2 - 5*s12*s23 + 6*s13*s23 - 5*s23^2 - 
       2*(s12^2 + 3*s12*s13 + 2*s13^2 + s12*s23 - 2*s23^2)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 2, 14, 2] = ((s12 + s13 - s23)^2*(s12 + 2*s13 + 2*s23)*
      (-4*(s12^2 + 3*s12*s13 + 2*s13^2 + s12*s23 - 2*s23^2) - 
       2*(2*s12^2 + 3*s12*s13 + s13^2 + 5*s12*s23 - 6*s13*s23 + 5*s23^2)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 2, 14, 3] = ((s12 + s13 - s23)^2*(s12 + 2*s13 + 2*s23)*
      (-8*(s12^2 + 3*s12*s13 + 2*s13^2 + s12*s23 - 2*s23^2) - 
       4*(2*s12^2 + 3*s12*s13 + s13^2 + 5*s12*s23 - 6*s13*s23 + 5*s23^2)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 2, 15, -1] = 0
 
B[3, 2, 15, 0] = 0
 
B[3, 2, 15, 1] = 0
 
B[3, 2, 15, 2] = 0
 
B[3, 2, 15, 3] = 0
 
B[3, 3, 1, -1] = (-2*(s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 + s13^4 - 
        5*s12^3*s23 - 14*s12^2*s13*s23 - 13*s12*s13^2*s23 - 4*s13^3*s23 - 
        21*s12^2*s23^2 - 31*s12*s13*s23^2 - 10*s13^2*s23^2 - 23*s12*s23^3 + 
        28*s13*s23^3 - 15*s23^4))/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(3*s12^3*s13 + 3*s12^2*s13^2 - 7*s12*s13^3 + s13^4 - 3*s12^3*s23 + 
        6*s12^2*s13*s23 + 5*s12*s13^2*s23 - 9*s12^2*s23^2 + 
        11*s12*s13*s23^2 - 6*s13^2*s23^2 - 9*s12*s23^3 + 8*s13*s23^3 - 
        3*s23^4))/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (2*(-s12^4 - 5*s12^3*s13 - 9*s12^2*s13^2 - 7*s12*s13^3 - 2*s13^4 + 
        s12^3*s23 + 6*s12^2*s13*s23 + 9*s12*s13^2*s23 + 4*s13^3*s23 + 
        3*s12^2*s23^2 + 3*s12*s13*s23^2 - 5*s12*s23^3 - 4*s13*s23^3 + 
        2*s23^4))/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(-6*s12^5 - 33*s12^4*s13 - 52*s12^3*s13^2 - 26*s12^2*s13^3 - 
        14*s12*s13^4 + 3*s13^5 - 27*s12^4*s23 - 92*s12^3*s13*s23 - 
        38*s12^2*s13^2*s23 + 28*s12*s13^3*s23 + s13^4*s23 - 48*s12^3*s23^2 - 
        86*s12^2*s13*s23^2 + 32*s12*s13^2*s23^2 - 18*s13^3*s23^2 - 
        42*s12^2*s23^3 - 28*s12*s13*s23^3 + 18*s13^2*s23^3 - 18*s12*s23^4 - 
        s13*s23^4 - 3*s23^5))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (3*s12^5 + 21*s12^4*s13 + 42*s12^3*s13^2 + 38*s12^2*s13^3 + 
       19*s12*s13^4 + 5*s13^5 - 9*s12^4*s23 + 4*s12^3*s13*s23 - 
       2*s12^2*s13^2*s23 - 36*s12*s13^3*s23 - 21*s13^4*s23 - 46*s12^3*s23^2 + 
       18*s12^2*s13*s23^2 - 6*s12*s13^2*s23^2 + 34*s13^3*s23^2 - 
       54*s12^2*s23^3 + 44*s12*s13*s23^3 - 26*s13^2*s23^3 - 21*s12*s23^4 + 
       9*s13*s23^4 - s23^5)/(s12*(s12 + s13 - s23)*(s12 - s13 + s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2))
 
B[3, 3, 1, 0] = (-2*(5*s12^4 + 20*s12^3*s13 + 30*s12^2*s13^2 + 20*s12*s13^3 + 
        5*s13^4 + 20*s12^3*s23 + 40*s12^2*s13*s23 + 20*s12*s13^2*s23 + 
        26*s12^2*s23^2 + 12*s12*s13*s23^2 - 14*s13^2*s23^2 + 12*s12*s23^3 + 
        8*s13*s23^3 + s23^4))/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (2*(-s12^4 - 4*s12^3*s13 - 6*s12^2*s13^2 - 4*s12*s13^3 - s13^4 + 
        12*s12^3*s23 + 40*s12^2*s13*s23 + 44*s12*s13^2*s23 + 16*s13^3*s23 + 
        30*s12^2*s23^2 + 4*s12*s13*s23^2 - 26*s13^2*s23^2 + 20*s12*s23^3 + 
        8*s13*s23^3 + 3*s23^4))/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(3*s12^4 + 10*s12^3*s13 + 20*s12^2*s13^2 + 22*s12*s13^3 + 9*s13^4 + 
        14*s12^3*s23 + 20*s12^2*s13*s23 + 22*s12*s13^2*s23 - 16*s13^3*s23 + 
        24*s12^2*s23^2 + 2*s12*s13*s23^2 + 10*s13^2*s23^2 + 18*s12*s23^3 - 
        8*s13*s23^3 + 5*s23^4))/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-4*s12^5 - 60*s12^4*s13 - 120*s12^3*s13^2 - 72*s12^2*s13^3 - 
       4*s12*s13^4 + 4*s13^5 + 28*s12^4*s23 - 48*s12^3*s13*s23 - 
       8*s12^2*s13^2*s23 + 48*s12*s13^3*s23 - 20*s13^4*s23 + 
       104*s12^3*s23^2 - 24*s12^2*s13*s23^2 - 56*s12*s13^2*s23^2 + 
       40*s13^3*s23^2 + 104*s12^2*s23^3 - 16*s12*s13*s23^3 - 40*s13^2*s23^3 + 
       28*s12*s23^4 + 20*s13*s23^4 - 4*s23^5)/(s12*(s12 + s13 - s23)*
       (s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*(7*s12^5 + 39*s12^4*s13 + 98*s12^3*s13^2 + 98*s12^2*s13^3 + 
        23*s12*s13^4 - 9*s13^5 + 33*s12^4*s23 + 96*s12^3*s13*s23 + 
        102*s12^2*s13^2*s23 - 64*s12*s13^3*s23 + 25*s13^4*s23 + 
        62*s12^3*s23^2 + 62*s12^2*s13*s23^2 + 22*s12*s13^2*s23^2 - 
        26*s13^3*s23^2 + 58*s12^2*s23^3 - 8*s12*s13*s23^3 + 18*s13^2*s23^3 + 
        27*s12*s23^4 - 13*s13*s23^4 + 5*s23^5))/((s12 - s13 + s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[3, 3, 1, 1] = (-2*(5*s12^4 + 19*s12^3*s13 + 27*s12^2*s13^2 + 17*s12*s13^3 + 
        4*s13^4 + 25*s12^3*s23 + 54*s12^2*s13*s23 + 33*s12*s13^2*s23 + 
        4*s13^3*s23 + 47*s12^2*s23^2 + 43*s12*s13*s23^2 - 4*s13^2*s23^2 + 
        35*s12*s23^3 - 20*s13*s23^3 + 16*s23^4 + 
        2*(s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 + s13^4 - 5*s12^3*s23 - 
          14*s12^2*s13*s23 - 13*s12*s13^2*s23 - 4*s13^3*s23 - 
          21*s12^2*s23^2 - 31*s12*s13*s23^2 - 10*s13^2*s23^2 - 23*s12*s23^3 + 
          28*s13*s23^3 - 15*s23^4)))/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(5*s12^4 + 7*s12^3*s13 + 13*s12^2*s13^2 + 29*s12*s13^3 + 10*s13^4 + 
        25*s12^3*s23 + 6*s12^2*s13*s23 + 25*s12*s13^2*s23 - 24*s13^3*s23 + 
        45*s12^2*s23^2 - 25*s12*s13*s23^2 + 28*s13^2*s23^2 + 35*s12*s23^3 - 
        24*s13*s23^3 + 10*s23^4 + 2*(3*s12^3*s13 + 3*s12^2*s13^2 - 
          7*s12*s13^3 + s13^4 - 3*s12^3*s23 + 6*s12^2*s13*s23 + 
          5*s12*s13^2*s23 - 9*s12^2*s23^2 + 11*s12*s13*s23^2 - 
          6*s13^2*s23^2 - 9*s12*s23^3 + 8*s13*s23^3 - 3*s23^4)))/
      ((s12 - s13 + s23)*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (2*(s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 + s13^4 + 11*s12^3*s23 + 
        34*s12^2*s13*s23 + 35*s12*s13^2*s23 + 12*s13^3*s23 + 27*s12^2*s23^2 + 
        s12*s13*s23^2 - 26*s13^2*s23^2 + 25*s12*s23^3 + 12*s13*s23^3 + 
        s23^4 + 2*(-s12^4 - 5*s12^3*s13 - 9*s12^2*s13^2 - 7*s12*s13^3 - 
          2*s13^4 + s12^3*s23 + 6*s12^2*s13*s23 + 9*s12*s13^2*s23 + 
          4*s13^3*s23 + 3*s12^2*s23^2 + 3*s12*s13*s23^2 - 5*s12*s23^3 - 
          4*s13*s23^3 + 2*s23^4)))/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(13*s12^5 + 72*s12^4*s13 + 150*s12^3*s13^2 + 124*s12^2*s13^3 + 
        37*s12*s13^4 - 12*s13^5 + 60*s12^4*s23 + 188*s12^3*s13*s23 + 
        140*s12^2*s13^2*s23 - 92*s12*s13^3*s23 + 24*s13^4*s23 + 
        110*s12^3*s23^2 + 148*s12^2*s13*s23^2 - 10*s12*s13^2*s23^2 - 
        8*s13^3*s23^2 + 100*s12^2*s23^3 + 20*s12*s13*s23^3 + 45*s12*s23^4 - 
        12*s13*s23^4 + 8*s23^5 + 2*(-6*s12^5 - 33*s12^4*s13 - 
          52*s12^3*s13^2 - 26*s12^2*s13^3 - 14*s12*s13^4 + 3*s13^5 - 
          27*s12^4*s23 - 92*s12^3*s13*s23 - 38*s12^2*s13^2*s23 + 
          28*s12*s13^3*s23 + s13^4*s23 - 48*s12^3*s23^2 - 
          86*s12^2*s13*s23^2 + 32*s12*s13^2*s23^2 - 18*s13^3*s23^2 - 
          42*s12^2*s23^3 - 28*s12*s13*s23^3 + 18*s13^2*s23^3 - 18*s12*s23^4 - 
          s13*s23^4 - 3*s23^5)))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-7*s12^5 - 81*s12^4*s13 - 162*s12^3*s13^2 - 110*s12^2*s13^3 - 
       23*s12*s13^4 - s13^5 + 37*s12^4*s23 - 52*s12^3*s13*s23 - 
       6*s12^2*s13^2*s23 + 84*s12*s13^3*s23 + s13^4*s23 + 150*s12^3*s23^2 - 
       42*s12^2*s13*s23^2 - 50*s12*s13^2*s23^2 + 6*s13^3*s23^2 + 
       158*s12^2*s23^3 - 60*s12*s13*s23^3 - 14*s13^2*s23^3 + 49*s12*s23^4 + 
       11*s13*s23^4 - 3*s23^5 - 2*(-3*s12^5 - 21*s12^4*s13 - 42*s12^3*s13^2 - 
         38*s12^2*s13^3 - 19*s12*s13^4 - 5*s13^5 + 9*s12^4*s23 - 
         4*s12^3*s13*s23 + 2*s12^2*s13^2*s23 + 36*s12*s13^3*s23 + 
         21*s13^4*s23 + 46*s12^3*s23^2 - 18*s12^2*s13*s23^2 + 
         6*s12*s13^2*s23^2 - 34*s13^3*s23^2 + 54*s12^2*s23^3 - 
         44*s12*s13*s23^3 + 26*s13^2*s23^3 + 21*s12*s23^4 - 9*s13*s23^4 + 
         s23^5))/(s12*(s12 + s13 - s23)*(s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[3, 3, 1, 2] = (-2*(2*(s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 + s13^4 + 
          11*s12^3*s23 + 34*s12^2*s13*s23 + 35*s12*s13^2*s23 + 12*s13^3*s23 + 
          27*s12^2*s23^2 + s12*s13*s23^2 - 26*s13^2*s23^2 + 25*s12*s23^3 + 
          12*s13*s23^3 + s23^4) + 4*(-s12^4 - 5*s12^3*s13 - 9*s12^2*s13^2 - 
          7*s12*s13^3 - 2*s13^4 + s12^3*s23 + 6*s12^2*s13*s23 + 
          9*s12*s13^2*s23 + 4*s13^3*s23 + 3*s12^2*s23^2 + 3*s12*s13*s23^2 - 
          5*s12*s23^3 - 4*s13*s23^3 + 2*s23^4)))/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (2*(2*s12^4 - 4*s12^2*s13^2 + 2*s13^4 + 8*s12^3*s23 - 
        8*s12^2*s13*s23 + 8*s12*s13^2*s23 - 8*s13^3*s23 + 12*s12^2*s23^2 - 
        16*s12*s13*s23^2 + 12*s13^2*s23^2 + 8*s12*s23^3 - 8*s13*s23^3 + 
        2*s23^4 + 4*(3*s12^3*s13 + 3*s12^2*s13^2 - 7*s12*s13^3 + s13^4 - 
          3*s12^3*s23 + 6*s12^2*s13*s23 + 5*s12*s13^2*s23 - 9*s12^2*s23^2 + 
          11*s12*s13*s23^2 - 6*s13^2*s23^2 - 9*s12*s23^3 + 8*s13*s23^3 - 
          3*s23^4) + 2*(3*s12^4 + 7*s12^3*s13 + 17*s12^2*s13^2 + 
          29*s12*s13^3 + 8*s13^4 + 17*s12^3*s23 + 14*s12^2*s13*s23 + 
          17*s12*s13^2*s23 - 16*s13^3*s23 + 33*s12^2*s23^2 - 
          9*s12*s13*s23^2 + 16*s13^2*s23^2 + 27*s12*s23^3 - 16*s13*s23^3 + 
          8*s23^4)))/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (2*(4*(s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 + s13^4 - 5*s12^3*s23 - 
          14*s12^2*s13*s23 - 13*s12*s13^2*s23 - 4*s13^3*s23 - 
          21*s12^2*s23^2 - 31*s12*s13*s23^2 - 10*s13^2*s23^2 - 23*s12*s23^3 + 
          28*s13*s23^3 - 15*s23^4) + 2*(5*s12^4 + 19*s12^3*s13 + 
          27*s12^2*s13^2 + 17*s12*s13^3 + 4*s13^4 + 25*s12^3*s23 + 
          54*s12^2*s13*s23 + 33*s12*s13^2*s23 + 4*s13^3*s23 + 
          47*s12^2*s23^2 + 43*s12*s13*s23^2 - 4*s13^2*s23^2 + 35*s12*s23^3 - 
          20*s13*s23^3 + 16*s23^4)))/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-4*(-3*s12^5 - 21*s12^4*s13 - 42*s12^3*s13^2 - 38*s12^2*s13^3 - 
         19*s12*s13^4 - 5*s13^5 + 9*s12^4*s23 - 4*s12^3*s13*s23 + 
         2*s12^2*s13^2*s23 + 36*s12*s13^3*s23 + 21*s13^4*s23 + 
         46*s12^3*s23^2 - 18*s12^2*s13*s23^2 + 6*s12*s13^2*s23^2 - 
         34*s13^3*s23^2 + 54*s12^2*s23^3 - 44*s12*s13*s23^3 + 
         26*s13^2*s23^3 + 21*s12*s23^4 - 9*s13*s23^4 + s23^5) - 
       2*(7*s12^5 + 81*s12^4*s13 + 162*s12^3*s13^2 + 110*s12^2*s13^3 + 
         23*s12*s13^4 + s13^5 - 37*s12^4*s23 + 52*s12^3*s13*s23 + 
         6*s12^2*s13^2*s23 - 84*s12*s13^3*s23 - s13^4*s23 - 150*s12^3*s23^2 + 
         42*s12^2*s13*s23^2 + 50*s12*s13^2*s23^2 - 6*s13^3*s23^2 - 
         158*s12^2*s23^3 + 60*s12*s13*s23^3 + 14*s13^2*s23^3 - 49*s12*s23^4 - 
         11*s13*s23^4 + 3*s23^5))/(s12*(s12 + s13 - s23)*(s12 - s13 + s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (2*(4*(-6*s12^5 - 33*s12^4*s13 - 52*s12^3*s13^2 - 
          26*s12^2*s13^3 - 14*s12*s13^4 + 3*s13^5 - 27*s12^4*s23 - 
          92*s12^3*s13*s23 - 38*s12^2*s13^2*s23 + 28*s12*s13^3*s23 + 
          s13^4*s23 - 48*s12^3*s23^2 - 86*s12^2*s13*s23^2 + 
          32*s12*s13^2*s23^2 - 18*s13^3*s23^2 - 42*s12^2*s23^3 - 
          28*s12*s13*s23^3 + 18*s13^2*s23^3 - 18*s12*s23^4 - s13*s23^4 - 
          3*s23^5) + 2*(13*s12^5 + 72*s12^4*s13 + 150*s12^3*s13^2 + 
          124*s12^2*s13^3 + 37*s12*s13^4 - 12*s13^5 + 60*s12^4*s23 + 
          188*s12^3*s13*s23 + 140*s12^2*s13^2*s23 - 92*s12*s13^3*s23 + 
          24*s13^4*s23 + 110*s12^3*s23^2 + 148*s12^2*s13*s23^2 - 
          10*s12*s13^2*s23^2 - 8*s13^3*s23^2 + 100*s12^2*s23^3 + 
          20*s12*s13*s23^3 + 45*s12*s23^4 - 12*s13*s23^4 + 8*s23^5)))/
      ((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 1, 3] = (-2*(4*(s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 + s13^4 + 
          11*s12^3*s23 + 34*s12^2*s13*s23 + 35*s12*s13^2*s23 + 12*s13^3*s23 + 
          27*s12^2*s23^2 + s12*s13*s23^2 - 26*s13^2*s23^2 + 25*s12*s23^3 + 
          12*s13*s23^3 + s23^4) + 8*(-s12^4 - 5*s12^3*s13 - 9*s12^2*s13^2 - 
          7*s12*s13^3 - 2*s13^4 + s12^3*s23 + 6*s12^2*s13*s23 + 
          9*s12*s13^2*s23 + 4*s13^3*s23 + 3*s12^2*s23^2 + 3*s12*s13*s23^2 - 
          5*s12*s23^3 - 4*s13*s23^3 + 2*s23^4)))/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (2*(8*(3*s12^3*s13 + 3*s12^2*s13^2 - 7*s12*s13^3 + 
          s13^4 - 3*s12^3*s23 + 6*s12^2*s13*s23 + 5*s12*s13^2*s23 - 
          9*s12^2*s23^2 + 11*s12*s13*s23^2 - 6*s13^2*s23^2 - 9*s12*s23^3 + 
          8*s13*s23^3 - 3*s23^4) + 2*(2*s12^4 - 4*s12^2*s13^2 + 2*s13^4 + 
          8*s12^3*s23 - 8*s12^2*s13*s23 + 8*s12*s13^2*s23 - 8*s13^3*s23 + 
          12*s12^2*s23^2 - 16*s12*s13*s23^2 + 12*s13^2*s23^2 + 8*s12*s23^3 - 
          8*s13*s23^3 + 2*s23^4) + 4*(3*s12^4 + 7*s12^3*s13 + 
          17*s12^2*s13^2 + 29*s12*s13^3 + 8*s13^4 + 17*s12^3*s23 + 
          14*s12^2*s13*s23 + 17*s12*s13^2*s23 - 16*s13^3*s23 + 
          33*s12^2*s23^2 - 9*s12*s13*s23^2 + 16*s13^2*s23^2 + 27*s12*s23^3 - 
          16*s13*s23^3 + 8*s23^4)))/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (2*(8*(s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 + s13^4 - 5*s12^3*s23 - 
          14*s12^2*s13*s23 - 13*s12*s13^2*s23 - 4*s13^3*s23 - 
          21*s12^2*s23^2 - 31*s12*s13*s23^2 - 10*s13^2*s23^2 - 23*s12*s23^3 + 
          28*s13*s23^3 - 15*s23^4) + 4*(5*s12^4 + 19*s12^3*s13 + 
          27*s12^2*s13^2 + 17*s12*s13^3 + 4*s13^4 + 25*s12^3*s23 + 
          54*s12^2*s13*s23 + 33*s12*s13^2*s23 + 4*s13^3*s23 + 
          47*s12^2*s23^2 + 43*s12*s13*s23^2 - 4*s13^2*s23^2 + 35*s12*s23^3 - 
          20*s13*s23^3 + 16*s23^4)))/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-8*(-3*s12^5 - 21*s12^4*s13 - 42*s12^3*s13^2 - 38*s12^2*s13^3 - 
         19*s12*s13^4 - 5*s13^5 + 9*s12^4*s23 - 4*s12^3*s13*s23 + 
         2*s12^2*s13^2*s23 + 36*s12*s13^3*s23 + 21*s13^4*s23 + 
         46*s12^3*s23^2 - 18*s12^2*s13*s23^2 + 6*s12*s13^2*s23^2 - 
         34*s13^3*s23^2 + 54*s12^2*s23^3 - 44*s12*s13*s23^3 + 
         26*s13^2*s23^3 + 21*s12*s23^4 - 9*s13*s23^4 + s23^5) - 
       4*(7*s12^5 + 81*s12^4*s13 + 162*s12^3*s13^2 + 110*s12^2*s13^3 + 
         23*s12*s13^4 + s13^5 - 37*s12^4*s23 + 52*s12^3*s13*s23 + 
         6*s12^2*s13^2*s23 - 84*s12*s13^3*s23 - s13^4*s23 - 150*s12^3*s23^2 + 
         42*s12^2*s13*s23^2 + 50*s12*s13^2*s23^2 - 6*s13^3*s23^2 - 
         158*s12^2*s23^3 + 60*s12*s13*s23^3 + 14*s13^2*s23^3 - 49*s12*s23^4 - 
         11*s13*s23^4 + 3*s23^5))/(s12*(s12 + s13 - s23)*(s12 - s13 + s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (2*(8*(-6*s12^5 - 33*s12^4*s13 - 52*s12^3*s13^2 - 
          26*s12^2*s13^3 - 14*s12*s13^4 + 3*s13^5 - 27*s12^4*s23 - 
          92*s12^3*s13*s23 - 38*s12^2*s13^2*s23 + 28*s12*s13^3*s23 + 
          s13^4*s23 - 48*s12^3*s23^2 - 86*s12^2*s13*s23^2 + 
          32*s12*s13^2*s23^2 - 18*s13^3*s23^2 - 42*s12^2*s23^3 - 
          28*s12*s13*s23^3 + 18*s13^2*s23^3 - 18*s12*s23^4 - s13*s23^4 - 
          3*s23^5) + 4*(13*s12^5 + 72*s12^4*s13 + 150*s12^3*s13^2 + 
          124*s12^2*s13^3 + 37*s12*s13^4 - 12*s13^5 + 60*s12^4*s23 + 
          188*s12^3*s13*s23 + 140*s12^2*s13^2*s23 - 92*s12*s13^3*s23 + 
          24*s13^4*s23 + 110*s12^3*s23^2 + 148*s12^2*s13*s23^2 - 
          10*s12*s13^2*s23^2 - 8*s13^3*s23^2 + 100*s12^2*s23^3 + 
          20*s12*s13*s23^3 + 45*s12*s23^4 - 12*s13*s23^4 + 8*s23^5)))/
      ((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 2, -1] = (-3*s12^4 - 16*s12^3*s13 - 26*s12^2*s13^2 - 16*s12*s13^3 - 
       3*s13^4 + 8*s12^3*s23 + 36*s12^2*s13*s23 + 40*s12*s13^2*s23 + 
       12*s13^3*s23 + 6*s12^2*s23^2 - 32*s12*s13*s23^2 - 18*s13^2*s23^2 + 
       8*s12*s23^3 + 12*s13*s23^3 - 3*s23^4)/
      (4*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-13*s12^4 - 32*s12^3*s13 - 6*s12^2*s13^2 + 3*s13^4 - 24*s12^3*s23 - 
       4*s12^2*s13*s23 + 8*s12*s13^2*s23 - 12*s13^3*s23 - 6*s12^2*s23^2 - 
       16*s12*s13*s23^2 + 18*s13^2*s23^2 + 8*s12*s23^3 - 12*s13*s23^3 + 
       3*s23^4)/(4*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[3, 3, 2, 0] = (28*s12^3*s13 + 32*s12^2*s13^2 + 12*s12*s13^3 - 8*s13^4 - 
       28*s12^3*s23 + 32*s12^2*s13*s23 - 68*s12*s13^2*s23 + 32*s13^3*s23 - 
       64*s12^2*s23^2 + 100*s12*s13*s23^2 - 48*s13^2*s23^2 - 44*s12*s23^3 + 
       32*s13*s23^3 - 8*s23^4)/(4*s12*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (12*s12^3*s13 + 32*s12^2*s13^2 + 28*s12*s13^3 + 8*s13^4 - 12*s12^3*s23 - 
       32*s12^2*s13*s23 - 52*s12*s13^2*s23 - 32*s13^3*s23 + 
       20*s12*s13*s23^2 + 48*s13^2*s23^2 + 4*s12*s23^3 - 32*s13*s23^3 + 
       8*s23^4)/(4*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[3, 3, 2, 1] = 0
 
B[3, 3, 2, 2] = 0
 
B[3, 3, 2, 3] = 0
 
B[3, 3, 3, -1] = (4*s12^2*s13*s23 + 8*s12*s13^2*s23 + 4*s13^3*s23 - 
       20*s12^2*s23^2 - 48*s12*s13*s23^2 - 28*s13^2*s23^2 - 24*s12*s23^3 + 
       44*s13*s23^3 - 20*s23^4)/((s12 + s13 - s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (s12^4*s23 + 4*s12^3*s13*s23 + 10*s12^2*s13^2*s23 + 12*s12*s13^3*s23 + 
       5*s13^4*s23 + 16*s12^3*s23^2 + 24*s12^2*s13*s23^2 - 
       8*s12*s13^2*s23^2 - 16*s13^3*s23^2 + 30*s12^2*s23^3 - 
       20*s12*s13*s23^3 + 18*s13^2*s23^3 + 16*s12*s23^4 - 8*s13*s23^4 + 
       s23^5)/(s12*(s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[3, 3, 3, 0] = (s12 + s13 + 3*s23)^2/((s12 + s13 - s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (s12^4 + 4*s12^3*s13 + 6*s12^2*s13^2 + 4*s12*s13^3 + s13^4 + 
       16*s12^3*s23 + 40*s12^2*s13*s23 + 32*s12*s13^2*s23 + 8*s13^3*s23 + 
       50*s12^2*s23^2 + 52*s12*s13*s23^2 + 2*s13^2*s23^2 + 40*s12*s23^3 - 
       32*s13*s23^3 + 21*s23^4)/((s12 + s13 - s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-2*s12^5 - 8*s12^4*s13 - 12*s12^3*s13^2 - 8*s12^2*s13^3 - 2*s12*s13^4 - 
       21*s12^4*s23 - 52*s12^3*s13*s23 - 42*s12^2*s13^2*s23 - 
       12*s12*s13^3*s23 - s13^4*s23 - 68*s12^3*s23^2 - 64*s12^2*s13*s23^2 + 
       4*s12*s13^2*s23^2 - 78*s12^2*s23^3 + 36*s12*s13*s23^3 + 
       6*s13^2*s23^3 - 26*s12*s23^4 - 8*s13*s23^4 + 3*s23^5)/
      (s12*(s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[3, 3, 3, 1] = 0
 
B[3, 3, 3, 2] = 0
 
B[3, 3, 3, 3] = 0
 
B[3, 3, 4, -1] = (24*s12^4*s13 + 60*s12^3*s13^2 + 28*s12^2*s13^3 + 
       20*s12*s13^4 - 4*s13^5 + 84*s12^3*s13*s23 + 56*s12^2*s13^2*s23 - 
       44*s12*s13^3*s23 + 108*s12^2*s13*s23^2 - 36*s12*s13^2*s23^2 + 
       24*s13^3*s23^2 + 60*s12*s13*s23^3 - 32*s13^2*s23^3 + 12*s13*s23^4)/
      ((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (-7*s12^5*s13 - 29*s12^4*s13^2 - 
       42*s12^3*s13^3 - 30*s12^2*s13^4 - 15*s12*s13^5 - 5*s13^6 - 
       15*s12^4*s13*s23 - 20*s12^3*s13^2*s23 + 10*s12^2*s13^3*s23 + 
       36*s12*s13^4*s23 + 21*s13^5*s23 - 2*s12^3*s13*s23^2 + 
       6*s12^2*s13^2*s23^2 - 18*s12*s13^3*s23^2 - 34*s13^4*s23^2 + 
       14*s12^2*s13*s23^3 - 12*s12*s13^2*s23^3 + 26*s13^3*s23^3 + 
       9*s12*s13*s23^4 - 9*s13^2*s23^4 + s13*s23^5)/(s12*(s12 - s13 + s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 4, 0] = -((s12 + 3*s13 + s23)^2/((s12 - s13 + s23)*
        (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))) + 
     (-3*s12^5 - 45*s12^4*s13 - 150*s12^3*s13^2 - 146*s12^2*s13^3 - 
       55*s12*s13^4 + 15*s13^5 - 15*s12^4*s23 - 140*s12^3*s13*s23 - 
       186*s12^2*s13^2*s23 + 148*s12*s13^3*s23 - 31*s13^4*s23 - 
       30*s12^3*s23^2 - 150*s12^2*s13*s23^2 - 18*s12*s13^2*s23^2 + 
       6*s13^3*s23^2 - 30*s12^2*s23^3 - 60*s12*s13*s23^3 + 18*s13^2*s23^3 - 
       15*s12*s23^4 - 5*s13*s23^4 - 3*s23^5)/((s12 - s13 + s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*s12^6 + 31*s12^5*s13 + 97*s12^4*s13^2 + 138*s12^3*s13^3 + 
       90*s12^2*s13^4 + 23*s12*s13^5 + s13^6 + 20*s12^5*s23 + 
       83*s12^4*s13*s23 + 76*s12^3*s13^2*s23 - 66*s12^2*s13^3*s23 - 
       80*s12*s13^4*s23 - s13^5*s23 + 40*s12^4*s23^2 + 66*s12^3*s13*s23^2 - 
       54*s12^2*s13^2*s23^2 + 98*s12*s13^3*s23^2 - 6*s13^4*s23^2 + 
       40*s12^3*s23^3 + 10*s12^2*s13*s23^3 - 44*s12*s13^2*s23^3 + 
       14*s13^3*s23^3 + 20*s12^2*s23^4 - s12*s13*s23^4 - 11*s13^2*s23^4 + 
       4*s12*s23^5 + 3*s13*s23^5)/(s12*(s12 - s13 + s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 4, 1] = 0
 
B[3, 3, 4, 2] = 0
 
B[3, 3, 4, 3] = 0
 
B[3, 3, 5, -1] = (-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 2*s13^3 + 
       2*s12*s13*s23 + 2*s13^2*s23 + 3*s12*s23^2 + 2*s13*s23^2 - 2*s23^3)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (-3*s12^2*s13 - 6*s12*s13^2 + s13^3 + 3*s12^2*s23 + s13^2*s23 + 
       6*s12*s23^2 - 5*s13*s23^2 + 3*s23^3)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 3, 5, 0] = (-2*s12^3 - s12^2*s13 + 4*s12*s13^2 - s13^3 - 11*s12^2*s23 - 
       4*s12*s13*s23 - 5*s13^2*s23 - 16*s12*s23^2 + 13*s13*s23^2 - 7*s23^3)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (-s12^3 - 2*s12^2*s13 - s12*s13^2 + 2*s12^2*s23 + 10*s12*s13*s23 + 
       8*s13^2*s23 + 7*s12*s23^2 - 16*s13*s23^2 + 8*s23^3)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 3, 5, 1] = (-2*s12^3 - 2*s12^2*s13 + 2*s12*s13^2 + 2*s13^3 - 
      6*s12^2*s23 + 4*s12*s13*s23 - 6*s13^2*s23 - 6*s12*s23^2 + 6*s13*s23^2 - 
      2*s23^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 3, 5, 2] = 0
 
B[3, 3, 5, 3] = 0
 
B[3, 3, 6, -1] = 0
 
B[3, 3, 6, 0] = (2*s12^4 + 8*s12^3*s13 + 11*s12^2*s13^2 + 6*s12*s13^3 + 
       s13^4 + 6*s12^3*s23 + 10*s12^2*s13*s23 + 4*s12*s13^2*s23 + 
       3*s12^2*s23^2 - 10*s12*s13*s23^2 - 6*s13^2*s23^2 + 8*s13*s23^3 - 
       3*s23^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 + (6*s12^3*s13 + 15*s12^2*s13^2 + 8*s12*s13^3 + 3*s13^4 - 
       4*s12^3*s23 + 2*s12^2*s13*s23 - 6*s12*s13^2*s23 - 8*s13^3*s23 - 
       9*s12^2*s23^2 + 4*s12*s13*s23^2 + 6*s13^2*s23^2 - 6*s12*s23^3 - s23^4)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 3, 6, 1] = (5*s12^4 + 14*s12^3*s13 + 7*s12^2*s13^2 - 4*s12*s13^3 - 
       6*s13^4 + 22*s12^3*s23 + 26*s12^2*s13*s23 - 8*s12*s13^2*s23 + 
       16*s13^3*s23 + 31*s12^2*s23^2 - 4*s12*s13*s23^2 - 12*s13^2*s23^2 + 
       16*s12*s23^3 + 2*s23^4 + 2*(6*s12^3*s13 + 15*s12^2*s13^2 + 
         8*s12*s13^3 + 3*s13^4 - 4*s12^3*s23 + 2*s12^2*s13*s23 - 
         6*s12*s13^2*s23 - 8*s13^3*s23 - 9*s12^2*s23^2 + 4*s12*s13*s23^2 + 
         6*s13^2*s23^2 - 6*s12*s23^3 - s23^4))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (-s12^4 - 6*s12^3*s13 - 11*s12^2*s13^2 - 8*s12*s13^3 - 2*s13^4 + 
       2*s12^3*s23 - 2*s12^2*s13*s23 - 4*s12*s13^2*s23 + 13*s12^2*s23^2 + 
       12*s13^2*s23^2 + 12*s12*s23^3 - 16*s13*s23^3 + 6*s23^4 - 
       2*(-2*s12^4 - 8*s12^3*s13 - 11*s12^2*s13^2 - 6*s12*s13^3 - s13^4 - 
         6*s12^3*s23 - 10*s12^2*s13*s23 - 4*s12*s13^2*s23 - 3*s12^2*s23^2 + 
         10*s12*s13*s23^2 + 6*s13^2*s23^2 - 8*s13*s23^3 + 3*s23^4))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 3, 6, 2] = (4*(6*s12^3*s13 + 15*s12^2*s13^2 + 8*s12*s13^3 + 3*s13^4 - 
         4*s12^3*s23 + 2*s12^2*s13*s23 - 6*s12*s13^2*s23 - 8*s13^3*s23 - 
         9*s12^2*s23^2 + 4*s12*s13*s23^2 + 6*s13^2*s23^2 - 6*s12*s23^3 - 
         s23^4) + 2*(5*s12^4 + 14*s12^3*s13 + 7*s12^2*s13^2 - 4*s12*s13^3 - 
         6*s13^4 + 22*s12^3*s23 + 26*s12^2*s13*s23 - 8*s12*s13^2*s23 + 
         16*s13^3*s23 + 31*s12^2*s23^2 - 4*s12*s13*s23^2 - 12*s13^2*s23^2 + 
         16*s12*s23^3 + 2*s23^4))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + 
     (-2*(s12^4 + 6*s12^3*s13 + 11*s12^2*s13^2 + 8*s12*s13^3 + 2*s13^4 - 
         2*s12^3*s23 + 2*s12^2*s13*s23 + 4*s12*s13^2*s23 - 13*s12^2*s23^2 - 
         12*s13^2*s23^2 - 12*s12*s23^3 + 16*s13*s23^3 - 6*s23^4) - 
       4*(-2*s12^4 - 8*s12^3*s13 - 11*s12^2*s13^2 - 6*s12*s13^3 - s13^4 - 
         6*s12^3*s23 - 10*s12^2*s13*s23 - 4*s12*s13^2*s23 - 3*s12^2*s23^2 + 
         10*s12*s13*s23^2 + 6*s13^2*s23^2 - 8*s13*s23^3 + 3*s23^4))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 3, 7, -1] = 0
 
B[3, 3, 7, 0] = ((s12 + s13 + 3*s23)*(-2*s12^3 - 7*s12^2*s13 - 8*s12*s13^2 - 
        3*s13^3 - 3*s12^2*s23 + 3*s13^2*s23 + 3*s13*s23^2 - 3*s23^3))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (9*s12^5 + 45*s12^4*s13 + 86*s12^3*s13^2 + 78*s12^2*s13^3 + 
       33*s12*s13^4 + 5*s13^5 + 23*s12^4*s23 + 36*s12^3*s13*s23 - 
       18*s12^2*s13^2*s23 - 52*s12*s13^3*s23 - 21*s13^4*s23 + 
       38*s12^3*s23^2 + 26*s12^2*s13*s23^2 + 22*s12*s13^2*s23^2 + 
       34*s13^3*s23^2 + 42*s12^2*s23^3 - 20*s12*s13*s23^3 - 26*s13^2*s23^3 + 
       17*s12*s23^4 + 9*s13*s23^4 - s23^5)/
      (4*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 7, 1] = ((s12 + s13 + 3*s23)*(s12^2*s13 + 2*s12*s13^2 + s13^3 + 
        3*s12^2*s23 + 8*s12*s13*s23 + 5*s13^2*s23 + 6*s12*s23^2 - 
        13*s13*s23^2 + 7*s23^3 + 2*(-2*s12^3 - 7*s12^2*s13 - 8*s12*s13^2 - 
          3*s13^3 - 3*s12^2*s23 + 3*s13^2*s23 + 3*s13*s23^2 - 3*s23^3)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (3*s12^5 + 7*s12^4*s13 + 2*s12^3*s13^2 - 6*s12^2*s13^3 - 5*s12*s13^4 - 
       s13^5 - 3*s12^4*s23 - 28*s12^3*s13*s23 - 46*s12^2*s13^2*s23 - 
       20*s12*s13^3*s23 + s13^4*s23 - 70*s12^3*s23^2 - 82*s12^2*s13*s23^2 - 
       6*s12*s13^2*s23^2 + 6*s13^3*s23^2 - 122*s12^2*s23^3 + 
       92*s12*s13*s23^3 - 14*s13^2*s23^3 - 61*s12*s23^4 + 11*s13*s23^4 - 
       3*s23^5 + 2*(9*s12^5 + 45*s12^4*s13 + 86*s12^3*s13^2 + 
         78*s12^2*s13^3 + 33*s12*s13^4 + 5*s13^5 + 23*s12^4*s23 + 
         36*s12^3*s13*s23 - 18*s12^2*s13^2*s23 - 52*s12*s13^3*s23 - 
         21*s13^4*s23 + 38*s12^3*s23^2 + 26*s12^2*s13*s23^2 + 
         22*s12*s13^2*s23^2 + 34*s13^3*s23^2 + 42*s12^2*s23^3 - 
         20*s12*s13*s23^3 - 26*s13^2*s23^3 + 17*s12*s23^4 + 9*s13*s23^4 - 
         s23^5))/(4*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[3, 3, 7, 2] = ((s12 + s13 + 3*s23)*
       (4*(-2*s12^3 - 7*s12^2*s13 - 8*s12*s13^2 - 3*s13^3 - 3*s12^2*s23 + 
          3*s13^2*s23 + 3*s13*s23^2 - 3*s23^3) + 
        2*(s12^2*s13 + 2*s12*s13^2 + s13^3 + 3*s12^2*s23 + 8*s12*s13*s23 + 
          5*s13^2*s23 + 6*s12*s23^2 - 13*s13*s23^2 + 7*s23^3)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (2*(3*s12^5 + 7*s12^4*s13 + 2*s12^3*s13^2 - 6*s12^2*s13^3 - 
         5*s12*s13^4 - s13^5 - 3*s12^4*s23 - 28*s12^3*s13*s23 - 
         46*s12^2*s13^2*s23 - 20*s12*s13^3*s23 + s13^4*s23 - 70*s12^3*s23^2 - 
         82*s12^2*s13*s23^2 - 6*s12*s13^2*s23^2 + 6*s13^3*s23^2 - 
         122*s12^2*s23^3 + 92*s12*s13*s23^3 - 14*s13^2*s23^3 - 61*s12*s23^4 + 
         11*s13*s23^4 - 3*s23^5) + 4*(9*s12^5 + 45*s12^4*s13 + 
         86*s12^3*s13^2 + 78*s12^2*s13^3 + 33*s12*s13^4 + 5*s13^5 + 
         23*s12^4*s23 + 36*s12^3*s13*s23 - 18*s12^2*s13^2*s23 - 
         52*s12*s13^3*s23 - 21*s13^4*s23 + 38*s12^3*s23^2 + 
         26*s12^2*s13*s23^2 + 22*s12*s13^2*s23^2 + 34*s13^3*s23^2 + 
         42*s12^2*s23^3 - 20*s12*s13*s23^3 - 26*s13^2*s23^3 + 17*s12*s23^4 + 
         9*s13*s23^4 - s23^5))/(4*s12*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 8, -1] = 0
 
B[3, 3, 8, 0] = (3*s12^4 + 11*s12^3*s13 + 9*s12^2*s13^2 + s12*s13^3 + 
       8*s13^4 + 15*s12^3*s23 + 28*s12^2*s13*s23 - 5*s12*s13^2*s23 - 
       6*s13^3*s23 + 27*s12^2*s23^2 + 15*s12*s13*s23^2 - 6*s13^2*s23^2 + 
       21*s12*s23^3 - 2*s13*s23^3 + 6*s23^4)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (s12^5 - 5*s12^4*s13 - 34*s12^3*s13^2 - 54*s12^2*s13^3 - 31*s12*s13^4 - 
       5*s13^5 - 7*s12^4*s23 - 36*s12^3*s13*s23 - 14*s12^2*s13^2*s23 + 
       36*s12*s13^3*s23 + 21*s13^4*s23 - 26*s12^3*s23^2 - 
       34*s12^2*s13*s23^2 + 14*s12*s13^2*s23^2 - 34*s13^3*s23^2 - 
       26*s12^2*s23^3 - 12*s12*s13*s23^3 + 26*s13^2*s23^3 - 7*s12*s23^4 - 
       9*s13*s23^4 + s23^5)/(4*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[3, 3, 8, 1] = (-7*s12^4 - 27*s12^3*s13 - 25*s12^2*s13^2 - s12*s13^3 - 
       4*s13^4 - 33*s12^3*s23 - 62*s12^2*s13*s23 + 7*s12*s13^2*s23 - 
       8*s13^3*s23 - 57*s12^2*s23^2 - 27*s12*s13*s23^2 + 16*s13^2*s23^2 - 
       43*s12*s23^3 + 8*s13*s23^3 - 12*s23^4 - 
       2*(-3*s12^4 - 11*s12^3*s13 - 9*s12^2*s13^2 - s12*s13^3 - 8*s13^4 - 
         15*s12^3*s23 - 28*s12^2*s13*s23 + 5*s12*s13^2*s23 + 6*s13^3*s23 - 
         27*s12^2*s23^2 - 15*s12*s13*s23^2 + 6*s13^2*s23^2 - 21*s12*s23^3 + 
         2*s13*s23^3 - 6*s23^4))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (19*s12^5 + 65*s12^4*s13 + 90*s12^3*s13^2 + 
       62*s12^2*s13^3 + 19*s12*s13^4 + s13^5 + 99*s12^4*s23 + 
       140*s12^3*s13*s23 + 30*s12^2*s13^2*s23 - 12*s12*s13^3*s23 - 
       s13^4*s23 + 186*s12^3*s23^2 + 10*s12^2*s13*s23^2 + 
       18*s12*s13^2*s23^2 - 6*s13^3*s23^2 + 154*s12^2*s23^3 - 
       76*s12*s13*s23^3 + 14*s13^2*s23^3 + 51*s12*s23^4 - 11*s13*s23^4 + 
       3*s23^5 + 2*(s12^5 - 5*s12^4*s13 - 34*s12^3*s13^2 - 54*s12^2*s13^3 - 
         31*s12*s13^4 - 5*s13^5 - 7*s12^4*s23 - 36*s12^3*s13*s23 - 
         14*s12^2*s13^2*s23 + 36*s12*s13^3*s23 + 21*s13^4*s23 - 
         26*s12^3*s23^2 - 34*s12^2*s13*s23^2 + 14*s12*s13^2*s23^2 - 
         34*s13^3*s23^2 - 26*s12^2*s23^3 - 12*s12*s13*s23^3 + 
         26*s13^2*s23^3 - 7*s12*s23^4 - 9*s13*s23^4 + s23^5))/
      (4*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 8, 2] = (-2*s12^4 - 8*s12^3*s13 - 4*s12^2*s13^2 + 8*s12*s13^3 + 
       6*s13^4 - 8*s12^3*s23 - 16*s12^2*s13*s23 + 8*s12*s13^2*s23 - 
       16*s13^3*s23 - 12*s12^2*s23^2 - 8*s12*s13*s23^2 + 12*s13^2*s23^2 - 
       8*s12*s23^3 - 2*s23^4 - 4*(-3*s12^4 - 11*s12^3*s13 - 9*s12^2*s13^2 - 
         s12*s13^3 - 8*s13^4 - 15*s12^3*s23 - 28*s12^2*s13*s23 + 
         5*s12*s13^2*s23 + 6*s13^3*s23 - 27*s12^2*s23^2 - 15*s12*s13*s23^2 + 
         6*s13^2*s23^2 - 21*s12*s23^3 + 2*s13*s23^3 - 6*s23^4) - 
       2*(7*s12^4 + 27*s12^3*s13 + 25*s12^2*s13^2 + s12*s13^3 + 4*s13^4 + 
         33*s12^3*s23 + 62*s12^2*s13*s23 - 7*s12*s13^2*s23 + 8*s13^3*s23 + 
         57*s12^2*s23^2 + 27*s12*s13*s23^2 - 16*s13^2*s23^2 + 43*s12*s23^3 - 
         8*s13*s23^3 + 12*s23^4))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + 
     (4*(s12^5 - 5*s12^4*s13 - 34*s12^3*s13^2 - 54*s12^2*s13^3 - 
         31*s12*s13^4 - 5*s13^5 - 7*s12^4*s23 - 36*s12^3*s13*s23 - 
         14*s12^2*s13^2*s23 + 36*s12*s13^3*s23 + 21*s13^4*s23 - 
         26*s12^3*s23^2 - 34*s12^2*s13*s23^2 + 14*s12*s13^2*s23^2 - 
         34*s13^3*s23^2 - 26*s12^2*s23^3 - 12*s12*s13*s23^3 + 
         26*s13^2*s23^3 - 7*s12*s23^4 - 9*s13*s23^4 + s23^5) + 
       2*(19*s12^5 + 65*s12^4*s13 + 90*s12^3*s13^2 + 62*s12^2*s13^3 + 
         19*s12*s13^4 + s13^5 + 99*s12^4*s23 + 140*s12^3*s13*s23 + 
         30*s12^2*s13^2*s23 - 12*s12*s13^3*s23 - s13^4*s23 + 
         186*s12^3*s23^2 + 10*s12^2*s13*s23^2 + 18*s12*s13^2*s23^2 - 
         6*s13^3*s23^2 + 154*s12^2*s23^3 - 76*s12*s13*s23^3 + 
         14*s13^2*s23^3 + 51*s12*s23^4 - 11*s13*s23^4 + 3*s23^5))/
      (4*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 9, -1] = 0
 
B[3, 3, 9, 0] = (s12^4 + 3*s12^3*s13 + 2*s12^2*s13^2 - s12*s13^3 - s13^4 + 
       5*s12^3*s23 + 10*s12^2*s13*s23 + 7*s12*s13^2*s23 + 2*s13^3*s23 + 
       4*s12^2*s23^2 - 3*s12*s13*s23^2 - 3*s12*s23^3 - 2*s13*s23^3 + s23^4)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (-2*s12^4 - 8*s12^3*s13 - 7*s12^2*s13^2 + 2*s12*s13^3 - s13^4 - 
       8*s12^3*s23 - 16*s12^2*s13*s23 + 2*s12*s13^2*s23 + 2*s13^3*s23 - 
       9*s12^2*s23^2 - 2*s12*s13*s23^2 - 2*s12*s23^3 - 2*s13*s23^3 + s23^4)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 3, 9, 1] = (2*s12^4 + 7*s12^3*s13 + 10*s12^2*s13^2 + 7*s12*s13^3 + 
       2*s13^4 + 9*s12^3*s23 + 8*s12^2*s13*s23 - 5*s12*s13^2*s23 - 
       4*s13^3*s23 + 14*s12^2*s23^2 - 11*s12*s13*s23^2 + 9*s12*s23^3 + 
       4*s13*s23^3 - 2*s23^4 + 2*(s12^4 + 3*s12^3*s13 + 2*s12^2*s13^2 - 
         s12*s13^3 - s13^4 + 5*s12^3*s23 + 10*s12^2*s13*s23 + 
         7*s12*s13^2*s23 + 2*s13^3*s23 + 4*s12^2*s23^2 - 3*s12*s13*s23^2 - 
         3*s12*s23^3 - 2*s13*s23^3 + s23^4))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (5*s12^4 + 22*s12^3*s13 + 27*s12^2*s13^2 + 8*s12*s13^3 + 2*s13^4 + 
       18*s12^3*s23 + 34*s12^2*s13*s23 - 12*s12*s13^2*s23 - 4*s13^3*s23 + 
       19*s12^2*s23^2 + 4*s12*s23^3 + 4*s13*s23^3 - 2*s23^4 + 
       2*(-2*s12^4 - 8*s12^3*s13 - 7*s12^2*s13^2 + 2*s12*s13^3 - s13^4 - 
         8*s12^3*s23 - 16*s12^2*s13*s23 + 2*s12*s13^2*s23 + 2*s13^3*s23 - 
         9*s12^2*s23^2 - 2*s12*s13*s23^2 - 2*s12*s23^3 - 2*s13*s23^3 + 
         s23^4))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 3, 9, 2] = (2*(2*s12^4 + 7*s12^3*s13 + 10*s12^2*s13^2 + 7*s12*s13^3 + 
         2*s13^4 + 9*s12^3*s23 + 8*s12^2*s13*s23 - 5*s12*s13^2*s23 - 
         4*s13^3*s23 + 14*s12^2*s23^2 - 11*s12*s13*s23^2 + 9*s12*s23^3 + 
         4*s13*s23^3 - 2*s23^4) + 4*(s12^4 + 3*s12^3*s13 + 2*s12^2*s13^2 - 
         s12*s13^3 - s13^4 + 5*s12^3*s23 + 10*s12^2*s13*s23 + 
         7*s12*s13^2*s23 + 2*s13^3*s23 + 4*s12^2*s23^2 - 3*s12*s13*s23^2 - 
         3*s12*s23^3 - 2*s13*s23^3 + s23^4))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (2*s12^4 + 10*s12^3*s13 + 14*s12^2*s13^2 + 6*s12*s13^3 + 6*s12^3*s23 + 
       12*s12^2*s13*s23 - 10*s12*s13^2*s23 + 6*s12^2*s23^2 + 
       2*s12*s13*s23^2 + 2*s12*s23^3 + 2*(5*s12^4 + 22*s12^3*s13 + 
         27*s12^2*s13^2 + 8*s12*s13^3 + 2*s13^4 + 18*s12^3*s23 + 
         34*s12^2*s13*s23 - 12*s12*s13^2*s23 - 4*s13^3*s23 + 19*s12^2*s23^2 + 
         4*s12*s23^3 + 4*s13*s23^3 - 2*s23^4) + 
       4*(-2*s12^4 - 8*s12^3*s13 - 7*s12^2*s13^2 + 2*s12*s13^3 - s13^4 - 
         8*s12^3*s23 - 16*s12^2*s13*s23 + 2*s12*s13^2*s23 + 2*s13^3*s23 - 
         9*s12^2*s23^2 - 2*s12*s13*s23^2 - 2*s12*s23^3 - 2*s13*s23^3 + 
         s23^4))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[3, 3, 10, -1] = 0
 
B[3, 3, 10, 0] = ((s12 + s13 - s23)^2*(-s12^3 - 4*s12^2*s13 - 4*s12*s13^2 - 
       s13^3 + 4*s12*s13*s23 + 3*s13^2*s23 - 3*s13*s23^2 + s23^3))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 10, 1] = ((s12 + s13 - s23)^2*(-s12^3 + s12^2*s13 + 4*s12*s13^2 + 
       2*s13^3 - 5*s12^2*s23 - 6*s13^2*s23 - 4*s12*s23^2 + 6*s13*s23^2 - 
       2*s23^3 - 2*(s12^3 + 4*s12^2*s13 + 4*s12*s13^2 + s13^3 - 
         4*s12*s13*s23 - 3*s13^2*s23 + 3*s13*s23^2 - s23^3)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 10, 2] = ((s12 + s13 - s23)^2*
      (-4*(s12^3 + 4*s12^2*s13 + 4*s12*s13^2 + s13^3 - 4*s12*s13*s23 - 
         3*s13^2*s23 + 3*s13*s23^2 - s23^3) - 
       2*(s12^3 - s12^2*s13 - 4*s12*s13^2 - 2*s13^3 + 5*s12^2*s23 + 
         6*s13^2*s23 + 4*s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 10, 3] = ((s12 + s13 - s23)^2*
      (-8*(s12^3 + 4*s12^2*s13 + 4*s12*s13^2 + s13^3 - 4*s12*s13*s23 - 
         3*s13^2*s23 + 3*s13*s23^2 - s23^3) - 
       4*(s12^3 - s12^2*s13 - 4*s12*s13^2 - 2*s13^3 + 5*s12^2*s23 + 
         6*s13^2*s23 + 4*s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 10, 4] = ((s12 + s13 - s23)^2*
      (-16*(s12^3 + 4*s12^2*s13 + 4*s12*s13^2 + s13^3 - 4*s12*s13*s23 - 
         3*s13^2*s23 + 3*s13*s23^2 - s23^3) - 
       8*(s12^3 - s12^2*s13 - 4*s12*s13^2 - 2*s13^3 + 5*s12^2*s23 + 
         6*s13^2*s23 + 4*s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 11, -1] = 0
 
B[3, 3, 11, 0] = (-5*s12^5 - 12*s12^4*s13 - 5*s12^3*s13^2 - 7*s12^2*s13^3 - 
      2*s12*s13^4 - s13^5 - 16*s12^4*s23 - 10*s12^3*s13*s23 + 
      9*s12^2*s13^2*s23 + 4*s12*s13^3*s23 + 5*s13^4*s23 - 17*s12^3*s23^2 + 
      3*s12^2*s13*s23^2 - 10*s13^3*s23^2 - 5*s12^2*s23^3 - 4*s12*s13*s23^3 + 
      10*s13^2*s23^3 + 2*s12*s23^4 - 5*s13*s23^4 + s23^5)/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 11, 1] = (5*s12^5 + 23*s12^4*s13 + 23*s12^3*s13^2 + 11*s12^2*s13^3 + 
      2*s13^5 + 13*s12^4*s23 + 34*s12^3*s13*s23 - 29*s12^2*s13^2*s23 + 
      8*s12*s13^3*s23 - 10*s13^4*s23 + 7*s12^3*s23^2 + 25*s12^2*s13*s23^2 - 
      24*s12*s13^2*s23^2 + 20*s13^3*s23^2 - 7*s12^2*s23^3 + 
      24*s12*s13*s23^3 - 20*s13^2*s23^3 - 8*s12*s23^4 + 10*s13*s23^4 - 
      2*s23^5 + 2*(-5*s12^5 - 12*s12^4*s13 - 5*s12^3*s13^2 - 7*s12^2*s13^3 - 
        2*s12*s13^4 - s13^5 - 16*s12^4*s23 - 10*s12^3*s13*s23 + 
        9*s12^2*s13^2*s23 + 4*s12*s13^3*s23 + 5*s13^4*s23 - 17*s12^3*s23^2 + 
        3*s12^2*s13*s23^2 - 10*s13^3*s23^2 - 5*s12^2*s23^3 - 
        4*s12*s13*s23^3 + 10*s13^2*s23^3 + 2*s12*s23^4 - 5*s13*s23^4 + 
        s23^5))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[3, 3, 11, 2] = (2*(5*s12^5 + 23*s12^4*s13 + 23*s12^3*s13^2 + 
        11*s12^2*s13^3 + 2*s13^5 + 13*s12^4*s23 + 34*s12^3*s13*s23 - 
        29*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 10*s13^4*s23 + 7*s12^3*s23^2 + 
        25*s12^2*s13*s23^2 - 24*s12*s13^2*s23^2 + 20*s13^3*s23^2 - 
        7*s12^2*s23^3 + 24*s12*s13*s23^3 - 20*s13^2*s23^3 - 8*s12*s23^4 + 
        10*s13*s23^4 - 2*s23^5) + 4*(-5*s12^5 - 12*s12^4*s13 - 
        5*s12^3*s13^2 - 7*s12^2*s13^3 - 2*s12*s13^4 - s13^5 - 16*s12^4*s23 - 
        10*s12^3*s13*s23 + 9*s12^2*s13^2*s23 + 4*s12*s13^3*s23 + 
        5*s13^4*s23 - 17*s12^3*s23^2 + 3*s12^2*s13*s23^2 - 10*s13^3*s23^2 - 
        5*s12^2*s23^3 - 4*s12*s13*s23^3 + 10*s13^2*s23^3 + 2*s12*s23^4 - 
        5*s13*s23^4 + s23^5))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[3, 3, 11, 3] = (4*(5*s12^5 + 23*s12^4*s13 + 23*s12^3*s13^2 + 
        11*s12^2*s13^3 + 2*s13^5 + 13*s12^4*s23 + 34*s12^3*s13*s23 - 
        29*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 10*s13^4*s23 + 7*s12^3*s23^2 + 
        25*s12^2*s13*s23^2 - 24*s12*s13^2*s23^2 + 20*s13^3*s23^2 - 
        7*s12^2*s23^3 + 24*s12*s13*s23^3 - 20*s13^2*s23^3 - 8*s12*s23^4 + 
        10*s13*s23^4 - 2*s23^5) + 8*(-5*s12^5 - 12*s12^4*s13 - 
        5*s12^3*s13^2 - 7*s12^2*s13^3 - 2*s12*s13^4 - s13^5 - 16*s12^4*s23 - 
        10*s12^3*s13*s23 + 9*s12^2*s13^2*s23 + 4*s12*s13^3*s23 + 
        5*s13^4*s23 - 17*s12^3*s23^2 + 3*s12^2*s13*s23^2 - 10*s13^3*s23^2 - 
        5*s12^2*s23^3 - 4*s12*s13*s23^3 + 10*s13^2*s23^3 + 2*s12*s23^4 - 
        5*s13*s23^4 + s23^5))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[3, 3, 11, 4] = (8*(5*s12^5 + 23*s12^4*s13 + 23*s12^3*s13^2 + 
        11*s12^2*s13^3 + 2*s13^5 + 13*s12^4*s23 + 34*s12^3*s13*s23 - 
        29*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 10*s13^4*s23 + 7*s12^3*s23^2 + 
        25*s12^2*s13*s23^2 - 24*s12*s13^2*s23^2 + 20*s13^3*s23^2 - 
        7*s12^2*s23^3 + 24*s12*s13*s23^3 - 20*s13^2*s23^3 - 8*s12*s23^4 + 
        10*s13*s23^4 - 2*s23^5) + 16*(-5*s12^5 - 12*s12^4*s13 - 
        5*s12^3*s13^2 - 7*s12^2*s13^3 - 2*s12*s13^4 - s13^5 - 16*s12^4*s23 - 
        10*s12^3*s13*s23 + 9*s12^2*s13^2*s23 + 4*s12*s13^3*s23 + 
        5*s13^4*s23 - 17*s12^3*s23^2 + 3*s12^2*s13*s23^2 - 10*s13^3*s23^2 - 
        5*s12^2*s23^3 - 4*s12*s13*s23^3 + 10*s13^2*s23^3 + 2*s12*s23^4 - 
        5*s13*s23^4 + s23^5))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[3, 3, 12, -1] = 0
 
B[3, 3, 12, 0] = ((s12 + s13 - s23)^2*(-7*s12^4 - 22*s12^3*s13 - 
       20*s12^2*s13^2 - 10*s12*s13^3 - 5*s13^4 - 22*s12^3*s23 - 
       20*s12^2*s13*s23 + 10*s12*s13^2*s23 + 16*s13^3*s23 - 24*s12^2*s23^2 + 
       10*s12*s13*s23^2 - 18*s13^2*s23^2 - 10*s12*s23^3 + 8*s13*s23^3 - 
       s23^4))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[3, 3, 12, 1] = ((s12 + s13 - s23)^2*(7*s12^4 + 42*s12^3*s13 + 
       56*s12^2*s13^2 + 22*s12*s13^3 + s13^4 + 18*s12^3*s23 + 
       60*s12^2*s13*s23 - 46*s12*s13^2*s23 + 12*s12^2*s23^2 + 
       26*s12*s13*s23^2 - 6*s13^2*s23^2 - 2*s12*s23^3 + 8*s13*s23^3 - 
       3*s23^4 + 2*(-7*s12^4 - 22*s12^3*s13 - 20*s12^2*s13^2 - 10*s12*s13^3 - 
         5*s13^4 - 22*s12^3*s23 - 20*s12^2*s13*s23 + 10*s12*s13^2*s23 + 
         16*s13^3*s23 - 24*s12^2*s23^2 + 10*s12*s13*s23^2 - 18*s13^2*s23^2 - 
         10*s12*s23^3 + 8*s13*s23^3 - s23^4)))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 12, 2] = ((s12 + s13 - s23)^2*
      (2*(7*s12^4 + 42*s12^3*s13 + 56*s12^2*s13^2 + 22*s12*s13^3 + s13^4 + 
         18*s12^3*s23 + 60*s12^2*s13*s23 - 46*s12*s13^2*s23 + 
         12*s12^2*s23^2 + 26*s12*s13*s23^2 - 6*s13^2*s23^2 - 2*s12*s23^3 + 
         8*s13*s23^3 - 3*s23^4) + 4*(-7*s12^4 - 22*s12^3*s13 - 
         20*s12^2*s13^2 - 10*s12*s13^3 - 5*s13^4 - 22*s12^3*s23 - 
         20*s12^2*s13*s23 + 10*s12*s13^2*s23 + 16*s13^3*s23 - 
         24*s12^2*s23^2 + 10*s12*s13*s23^2 - 18*s13^2*s23^2 - 10*s12*s23^3 + 
         8*s13*s23^3 - s23^4)))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 12, 3] = ((s12 + s13 - s23)^2*
      (4*(7*s12^4 + 42*s12^3*s13 + 56*s12^2*s13^2 + 22*s12*s13^3 + s13^4 + 
         18*s12^3*s23 + 60*s12^2*s13*s23 - 46*s12*s13^2*s23 + 
         12*s12^2*s23^2 + 26*s12*s13*s23^2 - 6*s13^2*s23^2 - 2*s12*s23^3 + 
         8*s13*s23^3 - 3*s23^4) + 8*(-7*s12^4 - 22*s12^3*s13 - 
         20*s12^2*s13^2 - 10*s12*s13^3 - 5*s13^4 - 22*s12^3*s23 - 
         20*s12^2*s13*s23 + 10*s12*s13^2*s23 + 16*s13^3*s23 - 
         24*s12^2*s23^2 + 10*s12*s13*s23^2 - 18*s13^2*s23^2 - 10*s12*s23^3 + 
         8*s13*s23^3 - s23^4)))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 12, 4] = ((s12 + s13 - s23)^2*
      (8*(7*s12^4 + 42*s12^3*s13 + 56*s12^2*s13^2 + 22*s12*s13^3 + s13^4 + 
         18*s12^3*s23 + 60*s12^2*s13*s23 - 46*s12*s13^2*s23 + 
         12*s12^2*s23^2 + 26*s12*s13*s23^2 - 6*s13^2*s23^2 - 2*s12*s23^3 + 
         8*s13*s23^3 - 3*s23^4) + 16*(-7*s12^4 - 22*s12^3*s13 - 
         20*s12^2*s13^2 - 10*s12*s13^3 - 5*s13^4 - 22*s12^3*s23 - 
         20*s12^2*s13*s23 + 10*s12*s13^2*s23 + 16*s13^3*s23 - 
         24*s12^2*s23^2 + 10*s12*s13*s23^2 - 18*s13^2*s23^2 - 10*s12*s23^3 + 
         8*s13*s23^3 - s23^4)))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 13, -1] = 0
 
B[3, 3, 13, 0] = ((s12 + s13 - s23)^2*(-7*s12^4 - 22*s12^3*s13 - 
       20*s12^2*s13^2 - 10*s12*s13^3 - 5*s13^4 - 22*s12^3*s23 - 
       20*s12^2*s13*s23 + 10*s12*s13^2*s23 + 16*s13^3*s23 - 24*s12^2*s23^2 + 
       10*s12*s13*s23^2 - 18*s13^2*s23^2 - 10*s12*s23^3 + 8*s13*s23^3 - 
       s23^4))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[3, 3, 13, 1] = ((s12 + s13 - s23)^2*(7*s12^4 + 42*s12^3*s13 + 
       56*s12^2*s13^2 + 22*s12*s13^3 + s13^4 + 18*s12^3*s23 + 
       60*s12^2*s13*s23 - 46*s12*s13^2*s23 + 12*s12^2*s23^2 + 
       26*s12*s13*s23^2 - 6*s13^2*s23^2 - 2*s12*s23^3 + 8*s13*s23^3 - 
       3*s23^4 + 2*(-7*s12^4 - 22*s12^3*s13 - 20*s12^2*s13^2 - 10*s12*s13^3 - 
         5*s13^4 - 22*s12^3*s23 - 20*s12^2*s13*s23 + 10*s12*s13^2*s23 + 
         16*s13^3*s23 - 24*s12^2*s23^2 + 10*s12*s13*s23^2 - 18*s13^2*s23^2 - 
         10*s12*s23^3 + 8*s13*s23^3 - s23^4)))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 13, 2] = ((s12 + s13 - s23)^2*
      (2*(7*s12^4 + 42*s12^3*s13 + 56*s12^2*s13^2 + 22*s12*s13^3 + s13^4 + 
         18*s12^3*s23 + 60*s12^2*s13*s23 - 46*s12*s13^2*s23 + 
         12*s12^2*s23^2 + 26*s12*s13*s23^2 - 6*s13^2*s23^2 - 2*s12*s23^3 + 
         8*s13*s23^3 - 3*s23^4) + 4*(-7*s12^4 - 22*s12^3*s13 - 
         20*s12^2*s13^2 - 10*s12*s13^3 - 5*s13^4 - 22*s12^3*s23 - 
         20*s12^2*s13*s23 + 10*s12*s13^2*s23 + 16*s13^3*s23 - 
         24*s12^2*s23^2 + 10*s12*s13*s23^2 - 18*s13^2*s23^2 - 10*s12*s23^3 + 
         8*s13*s23^3 - s23^4)))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 13, 3] = ((s12 + s13 - s23)^2*
      (4*(7*s12^4 + 42*s12^3*s13 + 56*s12^2*s13^2 + 22*s12*s13^3 + s13^4 + 
         18*s12^3*s23 + 60*s12^2*s13*s23 - 46*s12*s13^2*s23 + 
         12*s12^2*s23^2 + 26*s12*s13*s23^2 - 6*s13^2*s23^2 - 2*s12*s23^3 + 
         8*s13*s23^3 - 3*s23^4) + 8*(-7*s12^4 - 22*s12^3*s13 - 
         20*s12^2*s13^2 - 10*s12*s13^3 - 5*s13^4 - 22*s12^3*s23 - 
         20*s12^2*s13*s23 + 10*s12*s13^2*s23 + 16*s13^3*s23 - 
         24*s12^2*s23^2 + 10*s12*s13*s23^2 - 18*s13^2*s23^2 - 10*s12*s23^3 + 
         8*s13*s23^3 - s23^4)))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 13, 4] = ((s12 + s13 - s23)^2*
      (8*(7*s12^4 + 42*s12^3*s13 + 56*s12^2*s13^2 + 22*s12*s13^3 + s13^4 + 
         18*s12^3*s23 + 60*s12^2*s13*s23 - 46*s12*s13^2*s23 + 
         12*s12^2*s23^2 + 26*s12*s13*s23^2 - 6*s13^2*s23^2 - 2*s12*s23^3 + 
         8*s13*s23^3 - 3*s23^4) + 16*(-7*s12^4 - 22*s12^3*s13 - 
         20*s12^2*s13^2 - 10*s12*s13^3 - 5*s13^4 - 22*s12^3*s23 - 
         20*s12^2*s13*s23 + 10*s12*s13^2*s23 + 16*s13^3*s23 - 
         24*s12^2*s23^2 + 10*s12*s13*s23^2 - 18*s13^2*s23^2 - 10*s12*s23^3 + 
         8*s13*s23^3 - s23^4)))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 14, -1] = 0
 
B[3, 3, 14, 0] = ((s12 + s13 - s23)^2*(s12 + 2*s13 + 2*s23)*
      (s12^2 + 3*s12*s13 + 2*s13^2 + s12*s23 - 2*s23^2))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 14, 1] = ((s12 + s13 - s23)^2*(s12 + 2*s13 + 2*s23)*
      (2*s12^2 + 3*s12*s13 + s13^2 + 5*s12*s23 - 6*s13*s23 + 5*s23^2 + 
       2*(s12^2 + 3*s12*s13 + 2*s13^2 + s12*s23 - 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 14, 2] = ((s12 + s13 - s23)^2*(s12 + 2*s13 + 2*s23)*
      (4*(s12^2 + 3*s12*s13 + 2*s13^2 + s12*s23 - 2*s23^2) + 
       2*(2*s12^2 + 3*s12*s13 + s13^2 + 5*s12*s23 - 6*s13*s23 + 5*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 14, 3] = ((s12 + s13 - s23)^2*(s12 + 2*s13 + 2*s23)*
      (8*(s12^2 + 3*s12*s13 + 2*s13^2 + s12*s23 - 2*s23^2) + 
       4*(2*s12^2 + 3*s12*s13 + s13^2 + 5*s12*s23 - 6*s13*s23 + 5*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[3, 3, 15, -1] = 0
 
B[3, 3, 15, 0] = (5*s12^4*s13 + 17*s12^3*s13^2 + 11*s12^2*s13^3 - 
      5*s12*s13^4 + 4*s13^5 - s12^4*s23 + 22*s12^3*s13*s23 + 
      43*s12^2*s13^2*s23 - 4*s12*s13^3*s23 - 4*s13^4*s23 - 7*s12^3*s23^2 + 
      25*s12^2*s13*s23^2 + 10*s12*s13^2*s23^2 - 8*s13^3*s23^2 - 
      15*s12^2*s23^3 + 12*s12*s13*s23^3 + 8*s13^2*s23^3 - 13*s12*s23^4 + 
      4*s13*s23^4 - 4*s23^5)/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[3, 3, 15, 1] = (s12^5 - 7*s12^4*s13 - 33*s12^3*s13^2 - 29*s12^2*s13^3 + 
      4*s12*s13^4 + 7*s12^4*s23 - 38*s12^3*s13*s23 - 81*s12^2*s13^2*s23 + 
      8*s12*s13^3*s23 - 8*s13^4*s23 + 23*s12^3*s23^2 - 55*s12^2*s13*s23^2 + 
      16*s13^3*s23^2 + 37*s12^2*s23^3 - 40*s12*s13*s23^3 + 28*s12*s23^4 - 
      16*s13*s23^4 + 8*s23^5 + 2*(5*s12^4*s13 + 17*s12^3*s13^2 + 
        11*s12^2*s13^3 - 5*s12*s13^4 + 4*s13^5 - s12^4*s23 + 
        22*s12^3*s13*s23 + 43*s12^2*s13^2*s23 - 4*s12*s13^3*s23 - 
        4*s13^4*s23 - 7*s12^3*s23^2 + 25*s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 - 8*s13^3*s23^2 - 15*s12^2*s23^3 + 
        12*s12*s13*s23^3 + 8*s13^2*s23^3 - 13*s12*s23^4 + 4*s13*s23^4 - 
        4*s23^5))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[3, 3, 15, 2] = (2*s12^5 + 4*s12^4*s13 - 4*s12^3*s13^2 - 8*s12^2*s13^3 + 
      2*s12*s13^4 + 4*s13^5 + 12*s12^4*s23 + 8*s12^3*s13*s23 - 
      16*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 12*s13^4*s23 + 28*s12^3*s23^2 - 
      8*s12^2*s13*s23^2 - 4*s12*s13^2*s23^2 + 8*s13^3*s23^2 + 
      32*s12^2*s23^3 - 24*s12*s13*s23^3 + 8*s13^2*s23^3 + 18*s12*s23^4 - 
      12*s13*s23^4 + 4*s23^5 + 4*(5*s12^4*s13 + 17*s12^3*s13^2 + 
        11*s12^2*s13^3 - 5*s12*s13^4 + 4*s13^5 - s12^4*s23 + 
        22*s12^3*s13*s23 + 43*s12^2*s13^2*s23 - 4*s12*s13^3*s23 - 
        4*s13^4*s23 - 7*s12^3*s23^2 + 25*s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 - 8*s13^3*s23^2 - 15*s12^2*s23^3 + 
        12*s12*s13*s23^3 + 8*s13^2*s23^3 - 13*s12*s23^4 + 4*s13*s23^4 - 
        4*s23^5) + 2*(s12^5 - 7*s12^4*s13 - 33*s12^3*s13^2 - 29*s12^2*s13^3 + 
        4*s12*s13^4 + 7*s12^4*s23 - 38*s12^3*s13*s23 - 81*s12^2*s13^2*s23 + 
        8*s12*s13^3*s23 - 8*s13^4*s23 + 23*s12^3*s23^2 - 55*s12^2*s13*s23^2 + 
        16*s13^3*s23^2 + 37*s12^2*s23^3 - 40*s12*s13*s23^3 + 28*s12*s23^4 - 
        16*s13*s23^4 + 8*s23^5))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[3, 3, 15, 3] = (8*(5*s12^4*s13 + 17*s12^3*s13^2 + 11*s12^2*s13^3 - 
        5*s12*s13^4 + 4*s13^5 - s12^4*s23 + 22*s12^3*s13*s23 + 
        43*s12^2*s13^2*s23 - 4*s12*s13^3*s23 - 4*s13^4*s23 - 7*s12^3*s23^2 + 
        25*s12^2*s13*s23^2 + 10*s12*s13^2*s23^2 - 8*s13^3*s23^2 - 
        15*s12^2*s23^3 + 12*s12*s13*s23^3 + 8*s13^2*s23^3 - 13*s12*s23^4 + 
        4*s13*s23^4 - 4*s23^5) + 2*(2*s12^5 + 4*s12^4*s13 - 4*s12^3*s13^2 - 
        8*s12^2*s13^3 + 2*s12*s13^4 + 4*s13^5 + 12*s12^4*s23 + 
        8*s12^3*s13*s23 - 16*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 
        12*s13^4*s23 + 28*s12^3*s23^2 - 8*s12^2*s13*s23^2 - 
        4*s12*s13^2*s23^2 + 8*s13^3*s23^2 + 32*s12^2*s23^3 - 
        24*s12*s13*s23^3 + 8*s13^2*s23^3 + 18*s12*s23^4 - 12*s13*s23^4 + 
        4*s23^5) + 4*(s12^5 - 7*s12^4*s13 - 33*s12^3*s13^2 - 29*s12^2*s13^3 + 
        4*s12*s13^4 + 7*s12^4*s23 - 38*s12^3*s13*s23 - 81*s12^2*s13^2*s23 + 
        8*s12*s13^3*s23 - 8*s13^4*s23 + 23*s12^3*s23^2 - 55*s12^2*s13*s23^2 + 
        16*s13^3*s23^2 + 37*s12^2*s23^3 - 40*s12*s13*s23^3 + 28*s12*s23^4 - 
        16*s13*s23^4 + 8*s23^5))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[4, 1, 1, -1] = (-8*(-2*s12^5*s13 - 26*s12^4*s13^2 - 20*s12^3*s13^3 + 
        60*s12^2*s13^4 - 10*s12*s13^5 - 2*s13^6 + 2*s12^4*s13*s23 - 
        64*s12^3*s13^2*s23 - 28*s12^2*s13^3*s23 + 16*s12*s13^4*s23 + 
        10*s13^5*s23 + 20*s12^3*s13*s23^2 - 60*s12^2*s13^2*s23^2 + 
        12*s12*s13^3*s23^2 - 20*s13^4*s23^2 + 28*s12^2*s13*s23^3 - 
        32*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 14*s12*s13*s23^4 - 
        10*s13^2*s23^4 + 2*s13*s23^5))/(3*s13*(s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^3) + (24*(8*s12^6*s13 + 76*s12^5*s13^2 + 240*s12^4*s13^3 + 
        288*s12^3*s13^4 + 128*s12^2*s13^5 + 52*s12*s13^6 - 24*s13^7 + 
        36*s12^5*s13*s23 + 288*s12^4*s13^2*s23 + 640*s12^3*s13^3*s23 + 
        304*s12^2*s13^4*s23 - 52*s12*s13^5*s23 + 64*s13^6*s23 + 
        48*s12^4*s13*s23^2 + 352*s12^3*s13^2*s23^2 + 496*s12^2*s13^3*s23^2 - 
        120*s12*s13^4*s23^2 - 24*s13^5*s23^2 + 144*s12^2*s13^2*s23^3 + 
        152*s12*s13^3*s23^3 - 64*s13^4*s23^3 - 48*s12^2*s13*s23^4 + 
        4*s12*s13^2*s23^4 + 56*s13^3*s23^4 - 36*s12*s13*s23^5 - 8*s13*s23^6))/
      (s13*(s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 1, 1, 0] = (-8*(-s12^6 - 16*s12^5*s13 - 85*s12^4*s13^2 - 
        180*s12^3*s13^3 - 183*s12^2*s13^4 - 44*s12*s13^5 - 3*s13^6 - 
        6*s12^5*s23 - 60*s12^4*s13*s23 - 204*s12^3*s13^2*s23 - 
        108*s12^2*s13^3*s23 + 10*s12*s13^4*s23 + 16*s13^5*s23 - 
        15*s12^4*s23^2 - 76*s12^3*s13*s23^2 - 178*s12^2*s13^2*s23^2 + 
        112*s12*s13^3*s23^2 - 35*s13^4*s23^2 - 20*s12^3*s23^3 - 
        28*s12^2*s13*s23^3 - 84*s12*s13^2*s23^3 + 40*s13^3*s23^3 - 
        15*s12^2*s23^4 + 12*s12*s13*s23^4 - 25*s13^2*s23^4 - 6*s12*s23^5 + 
        8*s13*s23^5 - s23^6))/(3*s13*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (24*(-s12^7 - 42*s12^6*s13 - 237*s12^5*s13^2 - 554*s12^4*s13^3 - 
        663*s12^3*s13^4 - 482*s12^2*s13^5 - 267*s12*s13^6 - 58*s13^7 - 
        8*s12^6*s23 - 264*s12^5*s13*s23 - 1006*s12^4*s13^2*s23 - 
        1332*s12^3*s13^3*s23 - 604*s12^2*s13^4*s23 + 36*s12*s13^5*s23 + 
        138*s13^6*s23 - 27*s12^5*s23^2 - 662*s12^4*s13*s23^2 - 
        1450*s12^3*s13^2*s23^2 - 572*s12^2*s13^3*s23^2 + 
        209*s12*s13^4*s23^2 - 10*s13^5*s23^2 - 50*s12^4*s23^3 - 
        852*s12^3*s13*s23^3 - 784*s12^2*s13^2*s23^3 + 304*s12*s13^3*s23^3 - 
        182*s13^4*s23^3 - 55*s12^3*s23^4 - 594*s12^2*s13*s23^4 - 
        57*s12*s13^2*s23^4 + 98*s13^3*s23^4 - 36*s12^2*s23^5 - 
        212*s12*s13*s23^5 + 46*s13^2*s23^5 - 13*s12*s23^6 - 30*s13*s23^6 - 
        2*s23^7))/(s13*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[4, 1, 1, 1] = (-8*(s12^6 - 6*s12^5*s13 - 45*s12^4*s13^2 - 148*s12^3*s13^3 - 
        233*s12^2*s13^4 - 70*s12*s13^5 - 11*s13^6 + 6*s12^5*s23 - 
        42*s12^4*s13*s23 - 124*s12^3*s13^2*s23 - 92*s12^2*s13^3*s23 + 
        54*s12*s13^4*s23 + 38*s13^5*s23 + 15*s12^4*s23^2 - 
        100*s12^3*s13*s23^2 - 94*s12^2*s13^2*s23^2 + 60*s12*s13^3*s23^2 - 
        41*s13^4*s23^2 + 20*s12^3*s23^3 - 108*s12^2*s13*s23^3 + 
        4*s12*s13^2*s23^3 + 4*s13^3*s23^3 + 15*s12^2*s23^4 - 
        54*s12*s13*s23^4 + 19*s13^2*s23^4 + 6*s12*s23^5 - 10*s13*s23^5 + 
        s23^6 + 2*(-2*s12^5*s13 - 26*s12^4*s13^2 - 20*s12^3*s13^3 + 
          60*s12^2*s13^4 - 10*s12*s13^5 - 2*s13^6 + 2*s12^4*s13*s23 - 
          64*s12^3*s13^2*s23 - 28*s12^2*s13^3*s23 + 16*s12*s13^4*s23 + 
          10*s13^5*s23 + 20*s12^3*s13*s23^2 - 60*s12^2*s13^2*s23^2 + 
          12*s12*s13^3*s23^2 - 20*s13^4*s23^2 + 28*s12^2*s13*s23^3 - 
          32*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 14*s12*s13*s23^4 - 
          10*s13^2*s23^4 + 2*s13*s23^5)))/(3*s13*(s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^3) + (24*(s12^7 - 26*s12^6*s13 - 227*s12^5*s13^2 - 
        690*s12^4*s13^3 - 989*s12^3*s13^4 - 750*s12^2*s13^5 - 353*s12*s13^6 - 
        38*s13^7 + 8*s12^6*s23 - 168*s12^5*s13*s23 - 1002*s12^4*s13^2*s23 - 
        1808*s12^3*s13^3*s23 - 980*s12^2*s13^4*s23 + 120*s12*s13^5*s23 + 
        86*s13^6*s23 + 27*s12^5*s23^2 - 438*s12^4*s13*s23^2 - 
        1522*s12^3*s13^2*s23^2 - 1044*s12^2*s13^3*s23^2 + 
        375*s12*s13^4*s23^2 + 10*s13^5*s23^2 + 50*s12^4*s23^3 - 
        600*s12^3*s13*s23^3 - 896*s12^2*s13^2*s23^3 + 136*s12*s13^3*s23^3 - 
        138*s13^4*s23^3 + 55*s12^3*s23^4 - 462*s12^2*s13*s23^4 - 
        99*s12*s13^2*s23^4 + 62*s13^3*s23^4 + 36*s12^2*s23^5 - 
        192*s12*s13*s23^5 + 50*s13^2*s23^5 + 13*s12*s23^6 - 34*s13*s23^6 + 
        2*s23^7 + 2*(8*s12^6*s13 + 76*s12^5*s13^2 + 240*s12^4*s13^3 + 
          288*s12^3*s13^4 + 128*s12^2*s13^5 + 52*s12*s13^6 - 24*s13^7 + 
          36*s12^5*s13*s23 + 288*s12^4*s13^2*s23 + 640*s12^3*s13^3*s23 + 
          304*s12^2*s13^4*s23 - 52*s12*s13^5*s23 + 64*s13^6*s23 + 
          48*s12^4*s13*s23^2 + 352*s12^3*s13^2*s23^2 + 496*s12^2*s13^3*
           s23^2 - 120*s12*s13^4*s23^2 - 24*s13^5*s23^2 + 
          144*s12^2*s13^2*s23^3 + 152*s12*s13^3*s23^3 - 64*s13^4*s23^3 - 
          48*s12^2*s13*s23^4 + 4*s12*s13^2*s23^4 + 56*s13^3*s23^4 - 
          36*s12*s13*s23^5 - 8*s13*s23^6)))/(s13*(s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 1, 1, 2] = (-8*(2*s12^6 + 8*s12^5*s13 + 14*s12^4*s13^2 + 
        12*s12^3*s13^3 + 10*s12^2*s13^4 - 36*s12*s13^5 - 10*s13^6 + 
        12*s12^5*s23 + 20*s12^4*s13*s23 + 16*s12^3*s13^2*s23 - 
        12*s12^2*s13^3*s23 + 60*s12*s13^4*s23 + 32*s13^5*s23 + 
        30*s12^4*s23^2 - 4*s12^3*s13*s23^2 + 24*s12^2*s13^2*s23^2 - 
        40*s12*s13^3*s23^2 - 26*s13^4*s23^2 + 40*s12^3*s23^3 - 
        52*s12^2*s13*s23^3 + 56*s12*s13^2*s23^3 - 16*s13^3*s23^3 + 
        30*s12^2*s23^4 - 52*s12*s13*s23^4 + 34*s13^2*s23^4 + 12*s12*s23^5 - 
        16*s13*s23^5 + 2*s23^6 + 4*(-2*s12^5*s13 - 26*s12^4*s13^2 - 
          20*s12^3*s13^3 + 60*s12^2*s13^4 - 10*s12*s13^5 - 2*s13^6 + 
          2*s12^4*s13*s23 - 64*s12^3*s13^2*s23 - 28*s12^2*s13^3*s23 + 
          16*s12*s13^4*s23 + 10*s13^5*s23 + 20*s12^3*s13*s23^2 - 
          60*s12^2*s13^2*s23^2 + 12*s12*s13^3*s23^2 - 20*s13^4*s23^2 + 
          28*s12^2*s13*s23^3 - 32*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 
          14*s12*s13*s23^4 - 10*s13^2*s23^4 + 2*s13*s23^5) + 
        2*(-s12^6 - 14*s12^5*s13 - 59*s12^4*s13^2 - 160*s12^3*s13^3 - 
          243*s12^2*s13^4 - 34*s12*s13^5 - s13^6 - 6*s12^5*s23 - 
          62*s12^4*s13*s23 - 140*s12^3*s13^2*s23 - 80*s12^2*s13^3*s23 - 
          6*s12*s13^4*s23 + 6*s13^5*s23 - 15*s12^4*s23^2 - 
          96*s12^3*s13*s23^2 - 118*s12^2*s13^2*s23^2 + 100*s12*s13^3*s23^2 - 
          15*s13^4*s23^2 - 20*s12^3*s23^3 - 56*s12^2*s13*s23^3 - 
          52*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 15*s12^2*s23^4 - 
          2*s12*s13*s23^4 - 15*s13^2*s23^4 - 6*s12*s23^5 + 6*s13*s23^5 - 
          s23^6)))/(3*s13*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (24*(2*s12^7 + 24*s12^6*s13 + 86*s12^5*s13^2 + 104*s12^4*s13^3 - 
        38*s12^3*s13^4 - 140*s12^2*s13^5 - 34*s12*s13^6 - 4*s13^7 + 
        16*s12^6*s23 + 132*s12^5*s13*s23 + 292*s12^4*s13^2*s23 + 
        164*s12^3*s13^3*s23 - 72*s12^2*s13^4*s23 + 32*s12*s13^5*s23 + 
        12*s13^6*s23 + 54*s12^5*s23^2 + 272*s12^4*s13*s23^2 + 
        280*s12^3*s13^2*s23^2 + 24*s12^2*s13^3*s23^2 + 46*s12*s13^4*s23^2 - 
        4*s13^5*s23^2 + 100*s12^4*s23^3 + 252*s12^3*s13*s23^3 + 
        32*s12^2*s13^2*s23^3 - 16*s12*s13^3*s23^3 - 20*s13^4*s23^3 + 
        110*s12^3*s23^4 + 84*s12^2*s13*s23^4 - 38*s12*s13^2*s23^4 + 
        20*s13^3*s23^4 + 72*s12^2*s23^5 - 16*s12*s13*s23^5 + 4*s13^2*s23^5 + 
        26*s12*s23^6 - 12*s13*s23^6 + 4*s23^7 + 
        4*(8*s12^6*s13 + 76*s12^5*s13^2 + 240*s12^4*s13^3 + 288*s12^3*s13^4 + 
          128*s12^2*s13^5 + 52*s12*s13^6 - 24*s13^7 + 36*s12^5*s13*s23 + 
          288*s12^4*s13^2*s23 + 640*s12^3*s13^3*s23 + 304*s12^2*s13^4*s23 - 
          52*s12*s13^5*s23 + 64*s13^6*s23 + 48*s12^4*s13*s23^2 + 
          352*s12^3*s13^2*s23^2 + 496*s12^2*s13^3*s23^2 - 
          120*s12*s13^4*s23^2 - 24*s13^5*s23^2 + 144*s12^2*s13^2*s23^3 + 
          152*s12*s13^3*s23^3 - 64*s13^4*s23^3 - 48*s12^2*s13*s23^4 + 
          4*s12*s13^2*s23^4 + 56*s13^3*s23^4 - 36*s12*s13*s23^5 - 
          8*s13*s23^6) + 2*(-s12^7 - 50*s12^6*s13 - 313*s12^5*s13^2 - 
          794*s12^4*s13^3 - 951*s12^3*s13^4 - 610*s12^2*s13^5 - 
          319*s12*s13^6 - 34*s13^7 - 8*s12^6*s23 - 300*s12^5*s13*s23 - 
          1294*s12^4*s13^2*s23 - 1972*s12^3*s13^3*s23 - 908*s12^2*s13^4*s23 + 
          88*s12*s13^5*s23 + 74*s13^6*s23 - 27*s12^5*s23^2 - 
          710*s12^4*s13*s23^2 - 1802*s12^3*s13^2*s23^2 - 
          1068*s12^2*s13^3*s23^2 + 329*s12*s13^4*s23^2 + 14*s13^5*s23^2 - 
          50*s12^4*s23^3 - 852*s12^3*s13*s23^3 - 928*s12^2*s13^2*s23^3 + 
          152*s12*s13^3*s23^3 - 118*s13^4*s23^3 - 55*s12^3*s23^4 - 
          546*s12^2*s13*s23^4 - 61*s12*s13^2*s23^4 + 42*s13^3*s23^4 - 
          36*s12^2*s23^5 - 176*s12*s13*s23^5 + 46*s13^2*s23^5 - 
          13*s12*s23^6 - 22*s13*s23^6 - 2*s23^7)))/(s13*(s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 1, 1, 3] = (-8*(8*(-2*s12^5*s13 - 26*s12^4*s13^2 - 20*s12^3*s13^3 + 
          60*s12^2*s13^4 - 10*s12*s13^5 - 2*s13^6 + 2*s12^4*s13*s23 - 
          64*s12^3*s13^2*s23 - 28*s12^2*s13^3*s23 + 16*s12*s13^4*s23 + 
          10*s13^5*s23 + 20*s12^3*s13*s23^2 - 60*s12^2*s13^2*s23^2 + 
          12*s12*s13^3*s23^2 - 20*s13^4*s23^2 + 28*s12^2*s13*s23^3 - 
          32*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 14*s12*s13*s23^4 - 
          10*s13^2*s23^4 + 2*s13*s23^5) + 4*(-s12^6 - 14*s12^5*s13 - 
          59*s12^4*s13^2 - 160*s12^3*s13^3 - 243*s12^2*s13^4 - 34*s12*s13^5 - 
          s13^6 - 6*s12^5*s23 - 62*s12^4*s13*s23 - 140*s12^3*s13^2*s23 - 
          80*s12^2*s13^3*s23 - 6*s12*s13^4*s23 + 6*s13^5*s23 - 
          15*s12^4*s23^2 - 96*s12^3*s13*s23^2 - 118*s12^2*s13^2*s23^2 + 
          100*s12*s13^3*s23^2 - 15*s13^4*s23^2 - 20*s12^3*s23^3 - 
          56*s12^2*s13*s23^3 - 52*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 
          15*s12^2*s23^4 - 2*s12*s13*s23^4 - 15*s13^2*s23^4 - 6*s12*s23^5 + 
          6*s13*s23^5 - s23^6) + 2*(2*s12^6 + 8*s12^5*s13 + 14*s12^4*s13^2 + 
          12*s12^3*s13^3 + 10*s12^2*s13^4 - 36*s12*s13^5 - 10*s13^6 + 
          12*s12^5*s23 + 20*s12^4*s13*s23 + 16*s12^3*s13^2*s23 - 
          12*s12^2*s13^3*s23 + 60*s12*s13^4*s23 + 32*s13^5*s23 + 
          30*s12^4*s23^2 - 4*s12^3*s13*s23^2 + 24*s12^2*s13^2*s23^2 - 
          40*s12*s13^3*s23^2 - 26*s13^4*s23^2 + 40*s12^3*s23^3 - 
          52*s12^2*s13*s23^3 + 56*s12*s13^2*s23^3 - 16*s13^3*s23^3 + 
          30*s12^2*s23^4 - 52*s12*s13*s23^4 + 34*s13^2*s23^4 + 12*s12*s23^5 - 
          16*s13*s23^5 + 2*s23^6)))/(3*s13*(s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^3) + (24*(8*(8*s12^6*s13 + 76*s12^5*s13^2 + 240*s12^4*s13^3 + 
          288*s12^3*s13^4 + 128*s12^2*s13^5 + 52*s12*s13^6 - 24*s13^7 + 
          36*s12^5*s13*s23 + 288*s12^4*s13^2*s23 + 640*s12^3*s13^3*s23 + 
          304*s12^2*s13^4*s23 - 52*s12*s13^5*s23 + 64*s13^6*s23 + 
          48*s12^4*s13*s23^2 + 352*s12^3*s13^2*s23^2 + 496*s12^2*s13^3*
           s23^2 - 120*s12*s13^4*s23^2 - 24*s13^5*s23^2 + 
          144*s12^2*s13^2*s23^3 + 152*s12*s13^3*s23^3 - 64*s13^4*s23^3 - 
          48*s12^2*s13*s23^4 + 4*s12*s13^2*s23^4 + 56*s13^3*s23^4 - 
          36*s12*s13*s23^5 - 8*s13*s23^6) + 4*(-s12^7 - 50*s12^6*s13 - 
          313*s12^5*s13^2 - 794*s12^4*s13^3 - 951*s12^3*s13^4 - 
          610*s12^2*s13^5 - 319*s12*s13^6 - 34*s13^7 - 8*s12^6*s23 - 
          300*s12^5*s13*s23 - 1294*s12^4*s13^2*s23 - 1972*s12^3*s13^3*s23 - 
          908*s12^2*s13^4*s23 + 88*s12*s13^5*s23 + 74*s13^6*s23 - 
          27*s12^5*s23^2 - 710*s12^4*s13*s23^2 - 1802*s12^3*s13^2*s23^2 - 
          1068*s12^2*s13^3*s23^2 + 329*s12*s13^4*s23^2 + 14*s13^5*s23^2 - 
          50*s12^4*s23^3 - 852*s12^3*s13*s23^3 - 928*s12^2*s13^2*s23^3 + 
          152*s12*s13^3*s23^3 - 118*s13^4*s23^3 - 55*s12^3*s23^4 - 
          546*s12^2*s13*s23^4 - 61*s12*s13^2*s23^4 + 42*s13^3*s23^4 - 
          36*s12^2*s23^5 - 176*s12*s13*s23^5 + 46*s13^2*s23^5 - 
          13*s12*s23^6 - 22*s13*s23^6 - 2*s23^7) + 
        2*(2*s12^7 + 24*s12^6*s13 + 86*s12^5*s13^2 + 104*s12^4*s13^3 - 
          38*s12^3*s13^4 - 140*s12^2*s13^5 - 34*s12*s13^6 - 4*s13^7 + 
          16*s12^6*s23 + 132*s12^5*s13*s23 + 292*s12^4*s13^2*s23 + 
          164*s12^3*s13^3*s23 - 72*s12^2*s13^4*s23 + 32*s12*s13^5*s23 + 
          12*s13^6*s23 + 54*s12^5*s23^2 + 272*s12^4*s13*s23^2 + 
          280*s12^3*s13^2*s23^2 + 24*s12^2*s13^3*s23^2 + 46*s12*s13^4*s23^2 - 
          4*s13^5*s23^2 + 100*s12^4*s23^3 + 252*s12^3*s13*s23^3 + 
          32*s12^2*s13^2*s23^3 - 16*s12*s13^3*s23^3 - 20*s13^4*s23^3 + 
          110*s12^3*s23^4 + 84*s12^2*s13*s23^4 - 38*s12*s13^2*s23^4 + 
          20*s13^3*s23^4 + 72*s12^2*s23^5 - 16*s12*s13*s23^5 + 
          4*s13^2*s23^5 + 26*s12*s23^6 - 12*s13*s23^6 + 4*s23^7)))/
      (s13*(s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 1, 2, -1] = (24*(4*s12^5 + 26*s12^4*s13 + 42*s12^3*s13^2 + 
       18*s12^2*s13^3 + 10*s12*s13^4 - 4*s13^5 + 14*s12^4*s23 + 
       76*s12^3*s13*s23 + 50*s12^2*s13^2*s23 - 16*s12*s13^3*s23 + 
       12*s13^4*s23 + 10*s12^3*s23^2 + 70*s12^2*s13*s23^2 - 
       12*s12*s13^2*s23^2 - 8*s13^3*s23^2 - 10*s12^2*s23^3 + 
       32*s12*s13*s23^3 - 8*s13^2*s23^3 - 14*s12*s23^4 + 12*s13*s23^4 - 
       4*s23^5))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 1, 2, 0] = (24*(-s12^5 - 14*s12^4*s13 - 18*s12^3*s13^2 + 
       10*s12^2*s13^3 - s12*s13^4 + 8*s13^5 + 6*s12^4*s23 - 
       36*s12^3*s13*s23 - 22*s12^2*s13^2*s23 + 28*s12*s13^3*s23 - 
       24*s13^4*s23 + 38*s12^3*s23^2 - 50*s12^2*s13*s23^2 - 
       14*s12*s13^2*s23^2 + 16*s13^3*s23^2 + 62*s12^2*s23^3 - 
       52*s12*s13*s23^3 + 16*s13^2*s23^3 + 39*s12*s23^4 - 24*s13*s23^4 + 
       8*s23^5))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 1, 2, 1] = (24*(2*s12^4*s13 - 6*s12^2*s13^3 + 4*s12*s13^4 - 
       2*s12^4*s23 + 8*s12^3*s13*s23 + 2*s12^2*s13^2*s23 - 8*s12*s13^3*s23 - 
       8*s12^3*s23^2 + 14*s12^2*s13*s23^2 - 10*s12^2*s23^3 + 
       8*s12*s13*s23^3 - 4*s12*s23^4))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 1, 2, 2] = 0
 
B[4, 1, 2, 3] = 0
 
B[4, 1, 3, -1] = 0
 
B[4, 1, 3, 0] = 0
 
B[4, 1, 3, 1] = 0
 
B[4, 1, 3, 2] = 0
 
B[4, 1, 3, 3] = 0
 
B[4, 1, 4, -1] = (-12*(32*s12^4*s13^2 + 144*s12^3*s13^3 + 48*s12^2*s13^4 + 
       48*s12*s13^5 - 16*s13^6 + 48*s12^3*s13^2*s23 + 224*s12^2*s13^3*s23 - 
       144*s12*s13^4*s23 + 64*s13^5*s23 - 16*s12^2*s13^2*s23^2 + 
       144*s12*s13^3*s23^2 - 96*s13^4*s23^2 - 48*s12*s13^2*s23^3 + 
       64*s13^3*s23^3 - 16*s13^2*s23^4))/(s13*(s12 - s13 + s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 1, 4, 0] = (4*(-s12^4 - 8*s12^3*s13 - 46*s12^2*s13^2 - 72*s12*s13^3 - 
        s13^4 - 4*s12^3*s23 - 12*s12^2*s13*s23 - 52*s12*s13^2*s23 + 
        4*s13^3*s23 - 6*s12^2*s23^2 - 6*s13^2*s23^2 - 4*s12*s23^3 + 
        4*s13*s23^3 - s23^4))/(3*s13*(s12 - s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (12*(-s12^6 - 18*s12^5*s13 - 151*s12^4*s13^2 - 396*s12^3*s13^3 - 
        239*s12^2*s13^4 - 194*s12*s13^5 - 25*s13^6 - 6*s12^5*s23 - 
        74*s12^4*s13*s23 - 364*s12^3*s13^2*s23 - 404*s12^2*s13^3*s23 + 
        242*s12*s13^4*s23 + 94*s13^5*s23 - 15*s12^4*s23^2 - 
        116*s12^3*s13*s23^2 - 282*s12^2*s13^2*s23^2 + 60*s12*s13^3*s23^2 - 
        127*s13^4*s23^2 - 20*s12^3*s23^3 - 84*s12^2*s13*s23^3 - 
        76*s12*s13^2*s23^3 + 68*s13^3*s23^3 - 15*s12^2*s23^4 - 
        26*s12*s13*s23^4 - 7*s13^2*s23^4 - 6*s12*s23^5 - 2*s13*s23^5 - 
        s23^6))/(s13*(s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 1, 4, 1] = (4*(s12^4 + 2*s12^2*s13^2 + 8*s12*s13^3 - 11*s13^4 + 
        4*s12^3*s23 - 8*s12^2*s13*s23 + 4*s12*s13^2*s23 + 16*s13^3*s23 + 
        6*s12^2*s23^2 - 16*s12*s13*s23^2 + 2*s13^2*s23^2 + 4*s12*s23^3 - 
        8*s13*s23^3 + s23^4))/(3*s13*(s12 - s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (12*(s12^6 + 10*s12^5*s13 + 43*s12^4*s13^2 + 44*s12^3*s13^3 - 
        73*s12^2*s13^4 - 22*s12*s13^5 - 3*s13^6 + 6*s12^5*s23 + 
        38*s12^4*s13*s23 + 76*s12^3*s13^2*s23 + 12*s12^2*s13^3*s23 + 
        46*s12*s13^4*s23 + 14*s13^5*s23 + 15*s12^4*s23^2 + 
        52*s12^3*s13*s23^2 + 18*s12^2*s13^2*s23^2 - 12*s12*s13^3*s23^2 - 
        25*s13^4*s23^2 + 20*s12^3*s23^3 + 28*s12^2*s13*s23^3 - 
        20*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 15*s12^2*s23^4 + 
        2*s12*s13*s23^4 - 5*s13^2*s23^4 + 6*s12*s23^5 - 2*s13*s23^5 + s23^6))/
      (s13*(s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[4, 1, 4, 2] = 0
 
B[4, 1, 4, 3] = 0
 
B[4, 1, 5, -1] = (-8*(s12^4 + 14*s12^3*s13 + 24*s12^2*s13^2 - 6*s12*s13^3 - 
       s13^4 - 2*s12^3*s23 + 16*s12^2*s13*s23 + 6*s12*s13^2*s23 + 
       4*s13^3*s23 - 8*s12^2*s23^2 + 6*s12*s13*s23^2 - 6*s13^2*s23^2 - 
       6*s12*s23^3 + 4*s13*s23^3 - s23^4))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 1, 5, 0] = (-8*(2*s12^4 - 6*s12^2*s13^2 + 20*s12*s13^3 + 12*s12^3*s23 + 
       4*s12^2*s13*s23 - 32*s12*s13^2*s23 + 18*s12^2*s23^2 + 
       4*s12*s13*s23^2 + 8*s12*s23^3))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 1, 5, 1] = (-8*(2*s12^2*s13^2 - 4*s12*s13^3 + 2*s13^4 - 
       4*s12^2*s13*s23 + 12*s12*s13^2*s23 - 8*s13^3*s23 + 2*s12^2*s23^2 - 
       12*s12*s13*s23^2 + 12*s13^2*s23^2 + 4*s12*s23^3 - 8*s13*s23^3 + 
       2*s23^4))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3)
 
B[4, 1, 5, 2] = 0
 
B[4, 1, 5, 3] = 0
 
B[4, 1, 6, -1] = 0
 
B[4, 1, 6, 0] = (-24*s12*(-3*s12^5 - 5*s12^4*s13 + 24*s12^3*s13^2 + 
       56*s12^2*s13^3 + 35*s12*s13^4 + 21*s13^5 - 25*s12^4*s23 - 
       48*s12^3*s13*s23 + 36*s12^2*s13^2*s23 + 28*s12*s13^3*s23 - 
       31*s13^4*s23 - 72*s12^3*s23^2 - 96*s12^2*s13*s23^2 + 
       42*s12*s13^2*s23^2 - 22*s13^3*s23^2 - 92*s12^2*s23^3 - 
       52*s12*s13*s23^3 + 42*s13^2*s23^3 - 53*s12*s23^4 + s13*s23^4 - 
       11*s23^5))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 1, 6, 1] = (-24*s12*(8*s12^5 + 26*s12^4*s13 + 6*s12^3*s13^2 - 
       28*s12^2*s13^3 - 10*s12*s13^4 - 18*s13^5 + 54*s12^4*s23 + 
       116*s12^3*s13*s23 - 16*s12^2*s13^2*s23 - 32*s12*s13^3*s23 + 
       22*s13^4*s23 + 134*s12^3*s23^2 + 148*s12^2*s13*s23^2 - 
       84*s12*s13^2*s23^2 + 28*s13^3*s23^2 + 152*s12^2*s23^3 + 
       48*s12*s13*s23^3 - 36*s13^2*s23^3 + 78*s12*s23^4 - 10*s13*s23^4 + 
       14*s23^5 - 2*(3*s12^5 + 5*s12^4*s13 - 24*s12^3*s13^2 - 
         56*s12^2*s13^3 - 35*s12*s13^4 - 21*s13^5 + 25*s12^4*s23 + 
         48*s12^3*s13*s23 - 36*s12^2*s13^2*s23 - 28*s12*s13^3*s23 + 
         31*s13^4*s23 + 72*s12^3*s23^2 + 96*s12^2*s13*s23^2 - 
         42*s12*s13^2*s23^2 + 22*s13^3*s23^2 + 92*s12^2*s23^3 + 
         52*s12*s13*s23^3 - 42*s13^2*s23^3 + 53*s12*s23^4 - s13*s23^4 + 
         11*s23^5)))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 1, 6, 2] = (-24*s12*(-2*s12^5 - 4*s12^4*s13 + 6*s12^3*s13^2 + 
       8*s12^2*s13^3 - 8*s12*s13^4 - 12*s12^4*s23 - 12*s12^3*s13*s23 + 
       24*s12^2*s13^2*s23 - 26*s12^3*s23^2 - 8*s12^2*s13*s23^2 + 
       16*s12*s13^2*s23^2 - 24*s12^2*s23^3 - 8*s12*s23^4 - 
       2*(-8*s12^5 - 26*s12^4*s13 - 6*s12^3*s13^2 + 28*s12^2*s13^3 + 
         10*s12*s13^4 + 18*s13^5 - 54*s12^4*s23 - 116*s12^3*s13*s23 + 
         16*s12^2*s13^2*s23 + 32*s12*s13^3*s23 - 22*s13^4*s23 - 
         134*s12^3*s23^2 - 148*s12^2*s13*s23^2 + 84*s12*s13^2*s23^2 - 
         28*s13^3*s23^2 - 152*s12^2*s23^3 - 48*s12*s13*s23^3 + 
         36*s13^2*s23^3 - 78*s12*s23^4 + 10*s13*s23^4 - 14*s23^5) - 
       4*(3*s12^5 + 5*s12^4*s13 - 24*s12^3*s13^2 - 56*s12^2*s13^3 - 
         35*s12*s13^4 - 21*s13^5 + 25*s12^4*s23 + 48*s12^3*s13*s23 - 
         36*s12^2*s13^2*s23 - 28*s12*s13^3*s23 + 31*s13^4*s23 + 
         72*s12^3*s23^2 + 96*s12^2*s13*s23^2 - 42*s12*s13^2*s23^2 + 
         22*s13^3*s23^2 + 92*s12^2*s23^3 + 52*s12*s13*s23^3 - 
         42*s13^2*s23^3 + 53*s12*s23^4 - s13*s23^4 + 11*s23^5)))/
     ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3)
 
B[4, 1, 7, -1] = 0
 
B[4, 1, 7, 0] = 0
 
B[4, 1, 7, 1] = 0
 
B[4, 1, 7, 2] = 0
 
B[4, 1, 8, -1] = 0
 
B[4, 1, 8, 0] = (-8*(s12 - s13 + s23)*(-3*s12^4 - 10*s12^3*s13 + 
       8*s12^2*s13^2 + 34*s12*s13^3 + 3*s13^4 - 14*s12^3*s23 - 
       36*s12^2*s13*s23 + 2*s12*s13^2*s23 - 8*s13^3*s23 - 20*s12^2*s23^2 - 
       26*s12*s13*s23^2 + 6*s13^2*s23^2 - 10*s12*s23^3 - s23^4))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 1, 8, 1] = (-8*(s12 - s13 + s23)*(5*s12^4 + 22*s12^3*s13 + 
       10*s12^2*s13^2 - 26*s12*s13^3 + 5*s13^4 + 18*s12^3*s23 + 
       52*s12^2*s13*s23 - 10*s12*s13^2*s23 - 12*s13^3*s23 + 18*s12^2*s23^2 + 
       34*s12*s13*s23^2 + 6*s13^2*s23^2 + 2*s12*s23^3 + 4*s13*s23^3 - 
       3*s23^4 - 2*(3*s12^4 + 10*s12^3*s13 - 8*s12^2*s13^2 - 34*s12*s13^3 - 
         3*s13^4 + 14*s12^3*s23 + 36*s12^2*s13*s23 - 2*s12*s13^2*s23 + 
         8*s13^3*s23 + 20*s12^2*s23^2 + 26*s12*s13*s23^2 - 6*s13^2*s23^2 + 
         10*s12*s23^3 + s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3)
 
B[4, 1, 8, 2] = (-8*(s12 - s13 + s23)*(-2*s12^3*s13 + 6*s12*s13^3 - 4*s13^4 + 
       2*s12^3*s23 - 8*s12^2*s13*s23 - 2*s12*s13^2*s23 + 8*s13^3*s23 + 
       8*s12^2*s23^2 - 14*s12*s13*s23^2 + 10*s12*s23^3 - 8*s13*s23^3 + 
       4*s23^4 - 4*(3*s12^4 + 10*s12^3*s13 - 8*s12^2*s13^2 - 34*s12*s13^3 - 
         3*s13^4 + 14*s12^3*s23 + 36*s12^2*s13*s23 - 2*s12*s13^2*s23 + 
         8*s13^3*s23 + 20*s12^2*s23^2 + 26*s12*s13*s23^2 - 6*s13^2*s23^2 + 
         10*s12*s23^3 + s23^4) - 2*(-5*s12^4 - 22*s12^3*s13 - 
         10*s12^2*s13^2 + 26*s12*s13^3 - 5*s13^4 - 18*s12^3*s23 - 
         52*s12^2*s13*s23 + 10*s12*s13^2*s23 + 12*s13^3*s23 - 
         18*s12^2*s23^2 - 34*s12*s13*s23^2 - 6*s13^2*s23^2 - 2*s12*s23^3 - 
         4*s13*s23^3 + 3*s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3)
 
B[4, 1, 9, -1] = 0
 
B[4, 1, 9, 0] = (8*s12*(-3*s12^4 - 10*s12^3*s13 + 8*s12^2*s13^2 + 
       34*s12*s13^3 + 3*s13^4 - 14*s12^3*s23 - 36*s12^2*s13*s23 + 
       2*s12*s13^2*s23 - 8*s13^3*s23 - 20*s12^2*s23^2 - 26*s12*s13*s23^2 + 
       6*s13^2*s23^2 - 10*s12*s23^3 - s23^4))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 1, 9, 1] = (8*s12*(5*s12^4 + 22*s12^3*s13 + 10*s12^2*s13^2 - 
       26*s12*s13^3 + 5*s13^4 + 18*s12^3*s23 + 52*s12^2*s13*s23 - 
       10*s12*s13^2*s23 - 12*s13^3*s23 + 18*s12^2*s23^2 + 34*s12*s13*s23^2 + 
       6*s13^2*s23^2 + 2*s12*s23^3 + 4*s13*s23^3 - 3*s23^4 - 
       2*(3*s12^4 + 10*s12^3*s13 - 8*s12^2*s13^2 - 34*s12*s13^3 - 3*s13^4 + 
         14*s12^3*s23 + 36*s12^2*s13*s23 - 2*s12*s13^2*s23 + 8*s13^3*s23 + 
         20*s12^2*s23^2 + 26*s12*s13*s23^2 - 6*s13^2*s23^2 + 10*s12*s23^3 + 
         s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3)
 
B[4, 1, 9, 2] = (8*s12*(-2*s12^3*s13 + 6*s12*s13^3 - 4*s13^4 + 2*s12^3*s23 - 
       8*s12^2*s13*s23 - 2*s12*s13^2*s23 + 8*s13^3*s23 + 8*s12^2*s23^2 - 
       14*s12*s13*s23^2 + 10*s12*s23^3 - 8*s13*s23^3 + 4*s23^4 - 
       4*(3*s12^4 + 10*s12^3*s13 - 8*s12^2*s13^2 - 34*s12*s13^3 - 3*s13^4 + 
         14*s12^3*s23 + 36*s12^2*s13*s23 - 2*s12*s13^2*s23 + 8*s13^3*s23 + 
         20*s12^2*s23^2 + 26*s12*s13*s23^2 - 6*s13^2*s23^2 + 10*s12*s23^3 + 
         s23^4) - 2*(-5*s12^4 - 22*s12^3*s13 - 10*s12^2*s13^2 + 
         26*s12*s13^3 - 5*s13^4 - 18*s12^3*s23 - 52*s12^2*s13*s23 + 
         10*s12*s13^2*s23 + 12*s13^3*s23 - 18*s12^2*s23^2 - 
         34*s12*s13*s23^2 - 6*s13^2*s23^2 - 2*s12*s23^3 - 4*s13*s23^3 + 
         3*s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3)
 
B[4, 1, 10, -1] = 0
 
B[4, 1, 10, 0] = 0
 
B[4, 1, 10, 1] = 0
 
B[4, 1, 10, 2] = 0
 
B[4, 1, 10, 3] = 0
 
B[4, 1, 10, 4] = 0
 
B[4, 1, 11, -1] = 0
 
B[4, 1, 11, 0] = (-24*s12*(s12 - s13 + s23)*(-2*s12^4 - 9*s12^3*s13 - 
       3*s12^2*s13^2 - 3*s12*s13^3 + s13^4 - 3*s12^3*s23 - 14*s12^2*s13*s23 + 
       9*s12*s13^2*s23 - 4*s13^3*s23 + s12^2*s23^2 - 9*s12*s13*s23^2 + 
       6*s13^2*s23^2 + 3*s12*s23^3 - 4*s13*s23^3 + s23^4))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[4, 1, 11, 1] = (-24*s12*(s12 - s13 + s23)*(4*s12^4 + 15*s12^3*s13 + 
       6*s12^2*s13^2 + 7*s12*s13^3 + 9*s12^3*s23 + 20*s12^2*s13*s23 - 
       13*s12*s13^2*s23 + 6*s12^2*s23^2 + 5*s12*s13*s23^2 + s12*s23^3 - 
       2*(2*s12^4 + 9*s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 - s13^4 + 
         3*s12^3*s23 + 14*s12^2*s13*s23 - 9*s12*s13^2*s23 + 4*s13^3*s23 - 
         s12^2*s23^2 + 9*s12*s13*s23^2 - 6*s13^2*s23^2 - 3*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 1, 11, 2] = (-24*s12*(s12 - s13 + s23)*(-s12^4 - 2*s12^3*s13 + 
       3*s12^2*s13^2 - 2*s12^3*s23 - 2*s12^2*s13*s23 - s12^2*s23^2 - 
       2*(-4*s12^4 - 15*s12^3*s13 - 6*s12^2*s13^2 - 7*s12*s13^3 - 
         9*s12^3*s23 - 20*s12^2*s13*s23 + 13*s12*s13^2*s23 - 6*s12^2*s23^2 - 
         5*s12*s13*s23^2 - s12*s23^3) - 4*(2*s12^4 + 9*s12^3*s13 + 
         3*s12^2*s13^2 + 3*s12*s13^3 - s13^4 + 3*s12^3*s23 + 
         14*s12^2*s13*s23 - 9*s12*s13^2*s23 + 4*s13^3*s23 - s12^2*s23^2 + 
         9*s12*s13*s23^2 - 6*s13^2*s23^2 - 3*s12*s23^3 + 4*s13*s23^3 - 
         s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
      3
 
B[4, 1, 11, 3] = (-24*s12*(s12 - s13 + s23)*
      (-2*(s12^4 + 2*s12^3*s13 - 3*s12^2*s13^2 + 2*s12^3*s23 + 
         2*s12^2*s13*s23 + s12^2*s23^2) - 4*(-4*s12^4 - 15*s12^3*s13 - 
         6*s12^2*s13^2 - 7*s12*s13^3 - 9*s12^3*s23 - 20*s12^2*s13*s23 + 
         13*s12*s13^2*s23 - 6*s12^2*s23^2 - 5*s12*s13*s23^2 - s12*s23^3) - 
       8*(2*s12^4 + 9*s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 - s13^4 + 
         3*s12^3*s23 + 14*s12^2*s13*s23 - 9*s12*s13^2*s23 + 4*s13^3*s23 - 
         s12^2*s23^2 + 9*s12*s13*s23^2 - 6*s13^2*s23^2 - 3*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 1, 11, 4] = (-24*s12*(s12 - s13 + s23)*
      (-4*(s12^4 + 2*s12^3*s13 - 3*s12^2*s13^2 + 2*s12^3*s23 + 
         2*s12^2*s13*s23 + s12^2*s23^2) - 8*(-4*s12^4 - 15*s12^3*s13 - 
         6*s12^2*s13^2 - 7*s12*s13^3 - 9*s12^3*s23 - 20*s12^2*s13*s23 + 
         13*s12*s13^2*s23 - 6*s12^2*s23^2 - 5*s12*s13*s23^2 - s12*s23^3) - 
       16*(2*s12^4 + 9*s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 - s13^4 + 
         3*s12^3*s23 + 14*s12^2*s13*s23 - 9*s12*s13^2*s23 + 4*s13^3*s23 - 
         s12^2*s23^2 + 9*s12*s13*s23^2 - 6*s13^2*s23^2 - 3*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 1, 12, -1] = 0
 
B[4, 1, 12, 0] = 0
 
B[4, 1, 12, 1] = 0
 
B[4, 1, 12, 2] = 0
 
B[4, 1, 12, 3] = 0
 
B[4, 1, 12, 4] = 0
 
B[4, 1, 13, -1] = 0
 
B[4, 1, 13, 0] = 0
 
B[4, 1, 13, 1] = 0
 
B[4, 1, 13, 2] = 0
 
B[4, 1, 13, 3] = 0
 
B[4, 1, 13, 4] = 0
 
B[4, 1, 14, -1] = 0
 
B[4, 1, 14, 0] = 0
 
B[4, 1, 14, 1] = 0
 
B[4, 1, 14, 2] = 0
 
B[4, 1, 14, 3] = 0
 
B[4, 1, 15, -1] = 0
 
B[4, 1, 15, 0] = (-4*(s12 - s13 + s23)*(s12 + 2*s13 + 2*s23)*
      (-s12^4 - 14*s12^3*s13 - 24*s12^2*s13^2 + 6*s12*s13^3 + s13^4 + 
       2*s12^3*s23 - 16*s12^2*s13*s23 - 6*s12*s13^2*s23 - 4*s13^3*s23 + 
       8*s12^2*s23^2 - 6*s12*s13*s23^2 + 6*s13^2*s23^2 + 6*s12*s23^3 - 
       4*s13*s23^3 + s23^4))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3)
 
B[4, 1, 15, 1] = (-4*(s12 - s13 + s23)*(s12 + 2*s13 + 2*s23)*
      (3*s12^4 + 24*s12^3*s13 + 40*s12^2*s13^2 - 4*s12*s13^3 + s13^4 + 
       4*s12^3*s23 + 24*s12^2*s13*s23 + 8*s12*s13^2*s23 - 4*s13^3*s23 - 
       4*s12*s13*s23^2 + 6*s13^2*s23^2 - 4*s13*s23^3 + s23^4 - 
       2*(s12^4 + 14*s12^3*s13 + 24*s12^2*s13^2 - 6*s12*s13^3 - s13^4 - 
         2*s12^3*s23 + 16*s12^2*s13*s23 + 6*s12*s13^2*s23 + 4*s13^3*s23 - 
         8*s12^2*s23^2 + 6*s12*s13*s23^2 - 6*s13^2*s23^2 - 6*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3)
 
B[4, 1, 15, 2] = (-4*(s12 - s13 + s23)*(s12 + 2*s13 + 2*s23)*
      (-2*s12^3*s13 - 4*s12^2*s13^2 + 6*s12*s13^3 + 2*s12^3*s23 - 
       10*s12*s13^2*s23 + 4*s12^2*s23^2 + 2*s12*s13*s23^2 + 2*s12*s23^3 - 
       2*(-3*s12^4 - 24*s12^3*s13 - 40*s12^2*s13^2 + 4*s12*s13^3 - s13^4 - 
         4*s12^3*s23 - 24*s12^2*s13*s23 - 8*s12*s13^2*s23 + 4*s13^3*s23 + 
         4*s12*s13*s23^2 - 6*s13^2*s23^2 + 4*s13*s23^3 - s23^4) - 
       4*(s12^4 + 14*s12^3*s13 + 24*s12^2*s13^2 - 6*s12*s13^3 - s13^4 - 
         2*s12^3*s23 + 16*s12^2*s13*s23 + 6*s12*s13^2*s23 + 4*s13^3*s23 - 
         8*s12^2*s23^2 + 6*s12*s13*s23^2 - 6*s13^2*s23^2 - 6*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3)
 
B[4, 1, 15, 3] = (-4*(s12 - s13 + s23)*(s12 + 2*s13 + 2*s23)*
      (-2*(2*s12^3*s13 + 4*s12^2*s13^2 - 6*s12*s13^3 - 2*s12^3*s23 + 
         10*s12*s13^2*s23 - 4*s12^2*s23^2 - 2*s12*s13*s23^2 - 2*s12*s23^3) - 
       4*(-3*s12^4 - 24*s12^3*s13 - 40*s12^2*s13^2 + 4*s12*s13^3 - s13^4 - 
         4*s12^3*s23 - 24*s12^2*s13*s23 - 8*s12*s13^2*s23 + 4*s13^3*s23 + 
         4*s12*s13*s23^2 - 6*s13^2*s23^2 + 4*s13*s23^3 - s23^4) - 
       8*(s12^4 + 14*s12^3*s13 + 24*s12^2*s13^2 - 6*s12*s13^3 - s13^4 - 
         2*s12^3*s23 + 16*s12^2*s13*s23 + 6*s12*s13^2*s23 + 4*s13^3*s23 - 
         8*s12^2*s23^2 + 6*s12*s13*s23^2 - 6*s13^2*s23^2 - 6*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3)
 
B[4, 2, 1, -1] = (8*(-2*s12^5*s23 + 2*s12^4*s13*s23 + 20*s12^3*s13^2*s23 + 
        28*s12^2*s13^3*s23 + 14*s12*s13^4*s23 + 2*s13^5*s23 - 
        26*s12^4*s23^2 - 64*s12^3*s13*s23^2 - 60*s12^2*s13^2*s23^2 - 
        32*s12*s13^3*s23^2 - 10*s13^4*s23^2 - 20*s12^3*s23^3 - 
        28*s12^2*s13*s23^3 + 12*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 
        60*s12^2*s23^4 + 16*s12*s13*s23^4 - 20*s13^2*s23^4 - 10*s12*s23^5 + 
        10*s13*s23^5 - 2*s23^6))/(3*(s12 + s13 - s23)*s23*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) - 
     (24*(8*s12^6*s23 + 36*s12^5*s13*s23 + 48*s12^4*s13^2*s23 - 
        48*s12^2*s13^4*s23 - 36*s12*s13^5*s23 - 8*s13^6*s23 + 
        76*s12^5*s23^2 + 288*s12^4*s13*s23^2 + 352*s12^3*s13^2*s23^2 + 
        144*s12^2*s13^3*s23^2 + 4*s12*s13^4*s23^2 + 240*s12^4*s23^3 + 
        640*s12^3*s13*s23^3 + 496*s12^2*s13^2*s23^3 + 152*s12*s13^3*s23^3 + 
        56*s13^4*s23^3 + 288*s12^3*s23^4 + 304*s12^2*s13*s23^4 - 
        120*s12*s13^2*s23^4 - 64*s13^3*s23^4 + 128*s12^2*s23^5 - 
        52*s12*s13*s23^5 - 24*s13^2*s23^5 + 52*s12*s23^6 + 64*s13*s23^6 - 
        24*s23^7))/((s12 + s13 - s23)*s23*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[4, 2, 1, 0] = (8*(-s12^6 - 6*s12^5*s13 - 15*s12^4*s13^2 - 20*s12^3*s13^3 - 
        15*s12^2*s13^4 - 6*s12*s13^5 - s13^6 - 16*s12^5*s23 - 
        60*s12^4*s13*s23 - 76*s12^3*s13^2*s23 - 28*s12^2*s13^3*s23 + 
        12*s12*s13^4*s23 + 8*s13^5*s23 - 85*s12^4*s23^2 - 
        204*s12^3*s13*s23^2 - 178*s12^2*s13^2*s23^2 - 84*s12*s13^3*s23^2 - 
        25*s13^4*s23^2 - 180*s12^3*s23^3 - 108*s12^2*s13*s23^3 + 
        112*s12*s13^2*s23^3 + 40*s13^3*s23^3 - 183*s12^2*s23^4 + 
        10*s12*s13*s23^4 - 35*s13^2*s23^4 - 44*s12*s23^5 + 16*s13*s23^5 - 
        3*s23^6))/(3*(s12 + s13 - s23)*s23*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) - 
     (24*(-s12^7 - 8*s12^6*s13 - 27*s12^5*s13^2 - 50*s12^4*s13^3 - 
        55*s12^3*s13^4 - 36*s12^2*s13^5 - 13*s12*s13^6 - 2*s13^7 - 
        42*s12^6*s23 - 264*s12^5*s13*s23 - 662*s12^4*s13^2*s23 - 
        852*s12^3*s13^3*s23 - 594*s12^2*s13^4*s23 - 212*s12*s13^5*s23 - 
        30*s13^6*s23 - 237*s12^5*s23^2 - 1006*s12^4*s13*s23^2 - 
        1450*s12^3*s13^2*s23^2 - 784*s12^2*s13^3*s23^2 - 57*s12*s13^4*s23^2 + 
        46*s13^5*s23^2 - 554*s12^4*s23^3 - 1332*s12^3*s13*s23^3 - 
        572*s12^2*s13^2*s23^3 + 304*s12*s13^3*s23^3 + 98*s13^4*s23^3 - 
        663*s12^3*s23^4 - 604*s12^2*s13*s23^4 + 209*s12*s13^2*s23^4 - 
        182*s13^3*s23^4 - 482*s12^2*s23^5 + 36*s12*s13*s23^5 - 
        10*s13^2*s23^5 - 267*s12*s23^6 + 138*s13*s23^6 - 58*s23^7))/
      ((s12 + s13 - s23)*s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 2, 1, 1] = (8*(s12^6 + 6*s12^5*s13 + 15*s12^4*s13^2 + 20*s12^3*s13^3 + 
        15*s12^2*s13^4 + 6*s12*s13^5 + s13^6 - 6*s12^5*s23 - 
        42*s12^4*s13*s23 - 100*s12^3*s13^2*s23 - 108*s12^2*s13^3*s23 - 
        54*s12*s13^4*s23 - 10*s13^5*s23 - 45*s12^4*s23^2 - 
        124*s12^3*s13*s23^2 - 94*s12^2*s13^2*s23^2 + 4*s12*s13^3*s23^2 + 
        19*s13^4*s23^2 - 148*s12^3*s23^3 - 92*s12^2*s13*s23^3 + 
        60*s12*s13^2*s23^3 + 4*s13^3*s23^3 - 233*s12^2*s23^4 + 
        54*s12*s13*s23^4 - 41*s13^2*s23^4 - 70*s12*s23^5 + 38*s13*s23^5 - 
        11*s23^6 + 2*(-2*s12^5*s23 + 2*s12^4*s13*s23 + 20*s12^3*s13^2*s23 + 
          28*s12^2*s13^3*s23 + 14*s12*s13^4*s23 + 2*s13^5*s23 - 
          26*s12^4*s23^2 - 64*s12^3*s13*s23^2 - 60*s12^2*s13^2*s23^2 - 
          32*s12*s13^3*s23^2 - 10*s13^4*s23^2 - 20*s12^3*s23^3 - 
          28*s12^2*s13*s23^3 + 12*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 
          60*s12^2*s23^4 + 16*s12*s13*s23^4 - 20*s13^2*s23^4 - 10*s12*s23^5 + 
          10*s13*s23^5 - 2*s23^6)))/(3*(s12 + s13 - s23)*s23*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^3) - (24*(s12^7 + 8*s12^6*s13 + 27*s12^5*s13^2 + 
        50*s12^4*s13^3 + 55*s12^3*s13^4 + 36*s12^2*s13^5 + 13*s12*s13^6 + 
        2*s13^7 - 26*s12^6*s23 - 168*s12^5*s13*s23 - 438*s12^4*s13^2*s23 - 
        600*s12^3*s13^3*s23 - 462*s12^2*s13^4*s23 - 192*s12*s13^5*s23 - 
        34*s13^6*s23 - 227*s12^5*s23^2 - 1002*s12^4*s13*s23^2 - 
        1522*s12^3*s13^2*s23^2 - 896*s12^2*s13^3*s23^2 - 99*s12*s13^4*s23^2 + 
        50*s13^5*s23^2 - 690*s12^4*s23^3 - 1808*s12^3*s13*s23^3 - 
        1044*s12^2*s13^2*s23^3 + 136*s12*s13^3*s23^3 + 62*s13^4*s23^3 - 
        989*s12^3*s23^4 - 980*s12^2*s13*s23^4 + 375*s12*s13^2*s23^4 - 
        138*s13^3*s23^4 - 750*s12^2*s23^5 + 120*s12*s13*s23^5 + 
        10*s13^2*s23^5 - 353*s12*s23^6 + 86*s13*s23^6 - 38*s23^7 + 
        2*(8*s12^6*s23 + 36*s12^5*s13*s23 + 48*s12^4*s13^2*s23 - 
          48*s12^2*s13^4*s23 - 36*s12*s13^5*s23 - 8*s13^6*s23 + 
          76*s12^5*s23^2 + 288*s12^4*s13*s23^2 + 352*s12^3*s13^2*s23^2 + 
          144*s12^2*s13^3*s23^2 + 4*s12*s13^4*s23^2 + 240*s12^4*s23^3 + 
          640*s12^3*s13*s23^3 + 496*s12^2*s13^2*s23^3 + 152*s12*s13^3*s23^3 + 
          56*s13^4*s23^3 + 288*s12^3*s23^4 + 304*s12^2*s13*s23^4 - 
          120*s12*s13^2*s23^4 - 64*s13^3*s23^4 + 128*s12^2*s23^5 - 
          52*s12*s13*s23^5 - 24*s13^2*s23^5 + 52*s12*s23^6 + 64*s13*s23^6 - 
          24*s23^7)))/((s12 + s13 - s23)*s23*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[4, 2, 1, 2] = (8*(2*s12^6 + 12*s12^5*s13 + 30*s12^4*s13^2 + 
        40*s12^3*s13^3 + 30*s12^2*s13^4 + 12*s12*s13^5 + 2*s13^6 + 
        8*s12^5*s23 + 20*s12^4*s13*s23 - 4*s12^3*s13^2*s23 - 
        52*s12^2*s13^3*s23 - 52*s12*s13^4*s23 - 16*s13^5*s23 + 
        14*s12^4*s23^2 + 16*s12^3*s13*s23^2 + 24*s12^2*s13^2*s23^2 + 
        56*s12*s13^3*s23^2 + 34*s13^4*s23^2 + 12*s12^3*s23^3 - 
        12*s12^2*s13*s23^3 - 40*s12*s13^2*s23^3 - 16*s13^3*s23^3 + 
        10*s12^2*s23^4 + 60*s12*s13*s23^4 - 26*s13^2*s23^4 - 36*s12*s23^5 + 
        32*s13*s23^5 - 10*s23^6 + 4*(-2*s12^5*s23 + 2*s12^4*s13*s23 + 
          20*s12^3*s13^2*s23 + 28*s12^2*s13^3*s23 + 14*s12*s13^4*s23 + 
          2*s13^5*s23 - 26*s12^4*s23^2 - 64*s12^3*s13*s23^2 - 
          60*s12^2*s13^2*s23^2 - 32*s12*s13^3*s23^2 - 10*s13^4*s23^2 - 
          20*s12^3*s23^3 - 28*s12^2*s13*s23^3 + 12*s12*s13^2*s23^3 + 
          20*s13^3*s23^3 + 60*s12^2*s23^4 + 16*s12*s13*s23^4 - 
          20*s13^2*s23^4 - 10*s12*s23^5 + 10*s13*s23^5 - 2*s23^6) + 
        2*(-s12^6 - 6*s12^5*s13 - 15*s12^4*s13^2 - 20*s12^3*s13^3 - 
          15*s12^2*s13^4 - 6*s12*s13^5 - s13^6 - 14*s12^5*s23 - 
          62*s12^4*s13*s23 - 96*s12^3*s13^2*s23 - 56*s12^2*s13^3*s23 - 
          2*s12*s13^4*s23 + 6*s13^5*s23 - 59*s12^4*s23^2 - 
          140*s12^3*s13*s23^2 - 118*s12^2*s13^2*s23^2 - 52*s12*s13^3*s23^2 - 
          15*s13^4*s23^2 - 160*s12^3*s23^3 - 80*s12^2*s13*s23^3 + 
          100*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 243*s12^2*s23^4 - 
          6*s12*s13*s23^4 - 15*s13^2*s23^4 - 34*s12*s23^5 + 6*s13*s23^5 - 
          s23^6)))/(3*(s12 + s13 - s23)*s23*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) - 
     (24*(2*s12^7 + 16*s12^6*s13 + 54*s12^5*s13^2 + 100*s12^4*s13^3 + 
        110*s12^3*s13^4 + 72*s12^2*s13^5 + 26*s12*s13^6 + 4*s13^7 + 
        24*s12^6*s23 + 132*s12^5*s13*s23 + 272*s12^4*s13^2*s23 + 
        252*s12^3*s13^3*s23 + 84*s12^2*s13^4*s23 - 16*s12*s13^5*s23 - 
        12*s13^6*s23 + 86*s12^5*s23^2 + 292*s12^4*s13*s23^2 + 
        280*s12^3*s13^2*s23^2 + 32*s12^2*s13^3*s23^2 - 38*s12*s13^4*s23^2 + 
        4*s13^5*s23^2 + 104*s12^4*s23^3 + 164*s12^3*s13*s23^3 + 
        24*s12^2*s13^2*s23^3 - 16*s12*s13^3*s23^3 + 20*s13^4*s23^3 - 
        38*s12^3*s23^4 - 72*s12^2*s13*s23^4 + 46*s12*s13^2*s23^4 - 
        20*s13^3*s23^4 - 140*s12^2*s23^5 + 32*s12*s13*s23^5 - 4*s13^2*s23^5 - 
        34*s12*s23^6 + 12*s13*s23^6 - 4*s23^7 + 
        2*(-s12^7 - 8*s12^6*s13 - 27*s12^5*s13^2 - 50*s12^4*s13^3 - 
          55*s12^3*s13^4 - 36*s12^2*s13^5 - 13*s12*s13^6 - 2*s13^7 - 
          50*s12^6*s23 - 300*s12^5*s13*s23 - 710*s12^4*s13^2*s23 - 
          852*s12^3*s13^3*s23 - 546*s12^2*s13^4*s23 - 176*s12*s13^5*s23 - 
          22*s13^6*s23 - 313*s12^5*s23^2 - 1294*s12^4*s13*s23^2 - 
          1802*s12^3*s13^2*s23^2 - 928*s12^2*s13^3*s23^2 - 
          61*s12*s13^4*s23^2 + 46*s13^5*s23^2 - 794*s12^4*s23^3 - 
          1972*s12^3*s13*s23^3 - 1068*s12^2*s13^2*s23^3 + 
          152*s12*s13^3*s23^3 + 42*s13^4*s23^3 - 951*s12^3*s23^4 - 
          908*s12^2*s13*s23^4 + 329*s12*s13^2*s23^4 - 118*s13^3*s23^4 - 
          610*s12^2*s23^5 + 88*s12*s13*s23^5 + 14*s13^2*s23^5 - 
          319*s12*s23^6 + 74*s13*s23^6 - 34*s23^7) + 
        4*(8*s12^6*s23 + 36*s12^5*s13*s23 + 48*s12^4*s13^2*s23 - 
          48*s12^2*s13^4*s23 - 36*s12*s13^5*s23 - 8*s13^6*s23 + 
          76*s12^5*s23^2 + 288*s12^4*s13*s23^2 + 352*s12^3*s13^2*s23^2 + 
          144*s12^2*s13^3*s23^2 + 4*s12*s13^4*s23^2 + 240*s12^4*s23^3 + 
          640*s12^3*s13*s23^3 + 496*s12^2*s13^2*s23^3 + 152*s12*s13^3*s23^3 + 
          56*s13^4*s23^3 + 288*s12^3*s23^4 + 304*s12^2*s13*s23^4 - 
          120*s12*s13^2*s23^4 - 64*s13^3*s23^4 + 128*s12^2*s23^5 - 
          52*s12*s13*s23^5 - 24*s13^2*s23^5 + 52*s12*s23^6 + 64*s13*s23^6 - 
          24*s23^7)))/((s12 + s13 - s23)*s23*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[4, 2, 1, 3] = (8*(2*(2*s12^6 + 12*s12^5*s13 + 30*s12^4*s13^2 + 
          40*s12^3*s13^3 + 30*s12^2*s13^4 + 12*s12*s13^5 + 2*s13^6 + 
          8*s12^5*s23 + 20*s12^4*s13*s23 - 4*s12^3*s13^2*s23 - 
          52*s12^2*s13^3*s23 - 52*s12*s13^4*s23 - 16*s13^5*s23 + 
          14*s12^4*s23^2 + 16*s12^3*s13*s23^2 + 24*s12^2*s13^2*s23^2 + 
          56*s12*s13^3*s23^2 + 34*s13^4*s23^2 + 12*s12^3*s23^3 - 
          12*s12^2*s13*s23^3 - 40*s12*s13^2*s23^3 - 16*s13^3*s23^3 + 
          10*s12^2*s23^4 + 60*s12*s13*s23^4 - 26*s13^2*s23^4 - 36*s12*s23^5 + 
          32*s13*s23^5 - 10*s23^6) + 8*(-2*s12^5*s23 + 2*s12^4*s13*s23 + 
          20*s12^3*s13^2*s23 + 28*s12^2*s13^3*s23 + 14*s12*s13^4*s23 + 
          2*s13^5*s23 - 26*s12^4*s23^2 - 64*s12^3*s13*s23^2 - 
          60*s12^2*s13^2*s23^2 - 32*s12*s13^3*s23^2 - 10*s13^4*s23^2 - 
          20*s12^3*s23^3 - 28*s12^2*s13*s23^3 + 12*s12*s13^2*s23^3 + 
          20*s13^3*s23^3 + 60*s12^2*s23^4 + 16*s12*s13*s23^4 - 
          20*s13^2*s23^4 - 10*s12*s23^5 + 10*s13*s23^5 - 2*s23^6) + 
        4*(-s12^6 - 6*s12^5*s13 - 15*s12^4*s13^2 - 20*s12^3*s13^3 - 
          15*s12^2*s13^4 - 6*s12*s13^5 - s13^6 - 14*s12^5*s23 - 
          62*s12^4*s13*s23 - 96*s12^3*s13^2*s23 - 56*s12^2*s13^3*s23 - 
          2*s12*s13^4*s23 + 6*s13^5*s23 - 59*s12^4*s23^2 - 
          140*s12^3*s13*s23^2 - 118*s12^2*s13^2*s23^2 - 52*s12*s13^3*s23^2 - 
          15*s13^4*s23^2 - 160*s12^3*s23^3 - 80*s12^2*s13*s23^3 + 
          100*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 243*s12^2*s23^4 - 
          6*s12*s13*s23^4 - 15*s13^2*s23^4 - 34*s12*s23^5 + 6*s13*s23^5 - 
          s23^6)))/(3*(s12 + s13 - s23)*s23*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) - 
     (24*(4*(-s12^7 - 8*s12^6*s13 - 27*s12^5*s13^2 - 50*s12^4*s13^3 - 
          55*s12^3*s13^4 - 36*s12^2*s13^5 - 13*s12*s13^6 - 2*s13^7 - 
          50*s12^6*s23 - 300*s12^5*s13*s23 - 710*s12^4*s13^2*s23 - 
          852*s12^3*s13^3*s23 - 546*s12^2*s13^4*s23 - 176*s12*s13^5*s23 - 
          22*s13^6*s23 - 313*s12^5*s23^2 - 1294*s12^4*s13*s23^2 - 
          1802*s12^3*s13^2*s23^2 - 928*s12^2*s13^3*s23^2 - 
          61*s12*s13^4*s23^2 + 46*s13^5*s23^2 - 794*s12^4*s23^3 - 
          1972*s12^3*s13*s23^3 - 1068*s12^2*s13^2*s23^3 + 
          152*s12*s13^3*s23^3 + 42*s13^4*s23^3 - 951*s12^3*s23^4 - 
          908*s12^2*s13*s23^4 + 329*s12*s13^2*s23^4 - 118*s13^3*s23^4 - 
          610*s12^2*s23^5 + 88*s12*s13*s23^5 + 14*s13^2*s23^5 - 
          319*s12*s23^6 + 74*s13*s23^6 - 34*s23^7) + 
        8*(8*s12^6*s23 + 36*s12^5*s13*s23 + 48*s12^4*s13^2*s23 - 
          48*s12^2*s13^4*s23 - 36*s12*s13^5*s23 - 8*s13^6*s23 + 
          76*s12^5*s23^2 + 288*s12^4*s13*s23^2 + 352*s12^3*s13^2*s23^2 + 
          144*s12^2*s13^3*s23^2 + 4*s12*s13^4*s23^2 + 240*s12^4*s23^3 + 
          640*s12^3*s13*s23^3 + 496*s12^2*s13^2*s23^3 + 152*s12*s13^3*s23^3 + 
          56*s13^4*s23^3 + 288*s12^3*s23^4 + 304*s12^2*s13*s23^4 - 
          120*s12*s13^2*s23^4 - 64*s13^3*s23^4 + 128*s12^2*s23^5 - 
          52*s12*s13*s23^5 - 24*s13^2*s23^5 + 52*s12*s23^6 + 64*s13*s23^6 - 
          24*s23^7) + 2*(2*s12^7 + 16*s12^6*s13 + 54*s12^5*s13^2 + 
          100*s12^4*s13^3 + 110*s12^3*s13^4 + 72*s12^2*s13^5 + 26*s12*s13^6 + 
          4*s13^7 + 24*s12^6*s23 + 132*s12^5*s13*s23 + 272*s12^4*s13^2*s23 + 
          252*s12^3*s13^3*s23 + 84*s12^2*s13^4*s23 - 16*s12*s13^5*s23 - 
          12*s13^6*s23 + 86*s12^5*s23^2 + 292*s12^4*s13*s23^2 + 
          280*s12^3*s13^2*s23^2 + 32*s12^2*s13^3*s23^2 - 38*s12*s13^4*s23^2 + 
          4*s13^5*s23^2 + 104*s12^4*s23^3 + 164*s12^3*s13*s23^3 + 
          24*s12^2*s13^2*s23^3 - 16*s12*s13^3*s23^3 + 20*s13^4*s23^3 - 
          38*s12^3*s23^4 - 72*s12^2*s13*s23^4 + 46*s12*s13^2*s23^4 - 
          20*s13^3*s23^4 - 140*s12^2*s23^5 + 32*s12*s13*s23^5 - 
          4*s13^2*s23^5 - 34*s12*s23^6 + 12*s13*s23^6 - 4*s23^7)))/
      ((s12 + s13 - s23)*s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 2, 2, -1] = (24*(-4*s12^5 - 14*s12^4*s13 - 10*s12^3*s13^2 + 
       10*s12^2*s13^3 + 14*s12*s13^4 + 4*s13^5 - 26*s12^4*s23 - 
       76*s12^3*s13*s23 - 70*s12^2*s13^2*s23 - 32*s12*s13^3*s23 - 
       12*s13^4*s23 - 42*s12^3*s23^2 - 50*s12^2*s13*s23^2 + 
       12*s12*s13^2*s23^2 + 8*s13^3*s23^2 - 18*s12^2*s23^3 + 
       16*s12*s13*s23^3 + 8*s13^2*s23^3 - 10*s12*s23^4 - 12*s13*s23^4 + 
       4*s23^5))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 2, 2, 0] = (24*(s12^5 - 6*s12^4*s13 - 38*s12^3*s13^2 - 62*s12^2*s13^3 - 
       39*s12*s13^4 - 8*s13^5 + 14*s12^4*s23 + 36*s12^3*s13*s23 + 
       50*s12^2*s13^2*s23 + 52*s12*s13^3*s23 + 24*s13^4*s23 + 
       18*s12^3*s23^2 + 22*s12^2*s13*s23^2 + 14*s12*s13^2*s23^2 - 
       16*s13^3*s23^2 - 10*s12^2*s23^3 - 28*s12*s13*s23^3 - 16*s13^2*s23^3 + 
       s12*s23^4 + 24*s13*s23^4 - 8*s23^5))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 2, 2, 1] = (24*(2*s12^4*s13 + 8*s12^3*s13^2 + 10*s12^2*s13^3 + 
       4*s12*s13^4 - 2*s12^4*s23 - 8*s12^3*s13*s23 - 14*s12^2*s13^2*s23 - 
       8*s12*s13^3*s23 - 2*s12^2*s13*s23^2 + 6*s12^2*s23^3 + 
       8*s12*s13*s23^3 - 4*s12*s23^4))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 2, 2, 2] = 0
 
B[4, 2, 2, 3] = 0
 
B[4, 2, 3, -1] = (12*(32*s12^4*s23^2 + 48*s12^3*s13*s23^2 - 
       16*s12^2*s13^2*s23^2 - 48*s12*s13^3*s23^2 - 16*s13^4*s23^2 + 
       144*s12^3*s23^3 + 224*s12^2*s13*s23^3 + 144*s12*s13^2*s23^3 + 
       64*s13^3*s23^3 + 48*s12^2*s23^4 - 144*s12*s13*s23^4 - 96*s13^2*s23^4 + 
       48*s12*s23^5 + 64*s13*s23^5 - 16*s23^6))/((s12 + s13 - s23)*s23*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 2, 3, 0] = (-4*(-s12^4 - 4*s12^3*s13 - 6*s12^2*s13^2 - 4*s12*s13^3 - 
        s13^4 - 8*s12^3*s23 - 12*s12^2*s13*s23 + 4*s13^3*s23 - 
        46*s12^2*s23^2 - 52*s12*s13*s23^2 - 6*s13^2*s23^2 - 72*s12*s23^3 + 
        4*s13*s23^3 - s23^4))/(3*(s12 + s13 - s23)*s23*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (12*(-s12^6 - 6*s12^5*s13 - 15*s12^4*s13^2 - 20*s12^3*s13^3 - 
        15*s12^2*s13^4 - 6*s12*s13^5 - s13^6 - 18*s12^5*s23 - 
        74*s12^4*s13*s23 - 116*s12^3*s13^2*s23 - 84*s12^2*s13^3*s23 - 
        26*s12*s13^4*s23 - 2*s13^5*s23 - 151*s12^4*s23^2 - 
        364*s12^3*s13*s23^2 - 282*s12^2*s13^2*s23^2 - 76*s12*s13^3*s23^2 - 
        7*s13^4*s23^2 - 396*s12^3*s23^3 - 404*s12^2*s13*s23^3 + 
        60*s12*s13^2*s23^3 + 68*s13^3*s23^3 - 239*s12^2*s23^4 + 
        242*s12*s13*s23^4 - 127*s13^2*s23^4 - 194*s12*s23^5 + 94*s13*s23^5 - 
        25*s23^6))/((s12 + s13 - s23)*s23*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 2, 3, 1] = (-4*(s12^4 + 4*s12^3*s13 + 6*s12^2*s13^2 + 4*s12*s13^3 + 
        s13^4 - 8*s12^2*s13*s23 - 16*s12*s13^2*s23 - 8*s13^3*s23 + 
        2*s12^2*s23^2 + 4*s12*s13*s23^2 + 2*s13^2*s23^2 + 8*s12*s23^3 + 
        16*s13*s23^3 - 11*s23^4))/(3*(s12 + s13 - s23)*s23*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (12*(s12^6 + 6*s12^5*s13 + 15*s12^4*s13^2 + 20*s12^3*s13^3 + 
        15*s12^2*s13^4 + 6*s12*s13^5 + s13^6 + 10*s12^5*s23 + 
        38*s12^4*s13*s23 + 52*s12^3*s13^2*s23 + 28*s12^2*s13^3*s23 + 
        2*s12*s13^4*s23 - 2*s13^5*s23 + 43*s12^4*s23^2 + 76*s12^3*s13*s23^2 + 
        18*s12^2*s13^2*s23^2 - 20*s12*s13^3*s23^2 - 5*s13^4*s23^2 + 
        44*s12^3*s23^3 + 12*s12^2*s13*s23^3 - 12*s12*s13^2*s23^3 + 
        20*s13^3*s23^3 - 73*s12^2*s23^4 + 46*s12*s13*s23^4 - 25*s13^2*s23^4 - 
        22*s12*s23^5 + 14*s13*s23^5 - 3*s23^6))/((s12 + s13 - s23)*s23*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 2, 3, 2] = 0
 
B[4, 2, 3, 3] = 0
 
B[4, 2, 4, -1] = 0
 
B[4, 2, 4, 0] = 0
 
B[4, 2, 4, 1] = 0
 
B[4, 2, 4, 2] = 0
 
B[4, 2, 4, 3] = 0
 
B[4, 2, 5, -1] = (8*(s12^4 - 2*s12^3*s13 - 8*s12^2*s13^2 - 6*s12*s13^3 - 
       s13^4 + 14*s12^3*s23 + 16*s12^2*s13*s23 + 6*s12*s13^2*s23 + 
       4*s13^3*s23 + 24*s12^2*s23^2 + 6*s12*s13*s23^2 - 6*s13^2*s23^2 - 
       6*s12*s23^3 + 4*s13*s23^3 - s23^4))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 2, 5, 0] = (8*(2*s12^4 + 12*s12^3*s13 + 18*s12^2*s13^2 + 8*s12*s13^3 + 
       4*s12^2*s13*s23 + 4*s12*s13^2*s23 - 6*s12^2*s23^2 - 32*s12*s13*s23^2 + 
       20*s12*s23^3))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3)
 
B[4, 2, 5, 1] = (8*(2*s12^2*s13^2 + 4*s12*s13^3 + 2*s13^4 - 4*s12^2*s13*s23 - 
       12*s12*s13^2*s23 - 8*s13^3*s23 + 2*s12^2*s23^2 + 12*s12*s13*s23^2 + 
       12*s13^2*s23^2 - 4*s12*s23^3 - 8*s13*s23^3 + 2*s23^4))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 2, 5, 2] = 0
 
B[4, 2, 5, 3] = 0
 
B[4, 2, 6, -1] = 0
 
B[4, 2, 6, 0] = (24*s12*(-3*s12^5 - 25*s12^4*s13 - 72*s12^3*s13^2 - 
       92*s12^2*s13^3 - 53*s12*s13^4 - 11*s13^5 - 5*s12^4*s23 - 
       48*s12^3*s13*s23 - 96*s12^2*s13^2*s23 - 52*s12*s13^3*s23 + s13^4*s23 + 
       24*s12^3*s23^2 + 36*s12^2*s13*s23^2 + 42*s12*s13^2*s23^2 + 
       42*s13^3*s23^2 + 56*s12^2*s23^3 + 28*s12*s13*s23^3 - 22*s13^2*s23^3 + 
       35*s12*s23^4 - 31*s13*s23^4 + 21*s23^5))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 2, 6, 1] = (24*s12*(8*s12^5 + 54*s12^4*s13 + 134*s12^3*s13^2 + 
       152*s12^2*s13^3 + 78*s12*s13^4 + 14*s13^5 + 26*s12^4*s23 + 
       116*s12^3*s13*s23 + 148*s12^2*s13^2*s23 + 48*s12*s13^3*s23 - 
       10*s13^4*s23 + 6*s12^3*s23^2 - 16*s12^2*s13*s23^2 - 
       84*s12*s13^2*s23^2 - 36*s13^3*s23^2 - 28*s12^2*s23^3 - 
       32*s12*s13*s23^3 + 28*s13^2*s23^3 - 10*s12*s23^4 + 22*s13*s23^4 - 
       18*s23^5 - 2*(3*s12^5 + 25*s12^4*s13 + 72*s12^3*s13^2 + 
         92*s12^2*s13^3 + 53*s12*s13^4 + 11*s13^5 + 5*s12^4*s23 + 
         48*s12^3*s13*s23 + 96*s12^2*s13^2*s23 + 52*s12*s13^3*s23 - 
         s13^4*s23 - 24*s12^3*s23^2 - 36*s12^2*s13*s23^2 - 
         42*s12*s13^2*s23^2 - 42*s13^3*s23^2 - 56*s12^2*s23^3 - 
         28*s12*s13*s23^3 + 22*s13^2*s23^3 - 35*s12*s23^4 + 31*s13*s23^4 - 
         21*s23^5)))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 2, 6, 2] = (24*s12*(-2*s12^5 - 12*s12^4*s13 - 26*s12^3*s13^2 - 
       24*s12^2*s13^3 - 8*s12*s13^4 - 4*s12^4*s23 - 12*s12^3*s13*s23 - 
       8*s12^2*s13^2*s23 + 6*s12^3*s23^2 + 24*s12^2*s13*s23^2 + 
       16*s12*s13^2*s23^2 + 8*s12^2*s23^3 - 8*s12*s23^4 - 
       4*(3*s12^5 + 25*s12^4*s13 + 72*s12^3*s13^2 + 92*s12^2*s13^3 + 
         53*s12*s13^4 + 11*s13^5 + 5*s12^4*s23 + 48*s12^3*s13*s23 + 
         96*s12^2*s13^2*s23 + 52*s12*s13^3*s23 - s13^4*s23 - 24*s12^3*s23^2 - 
         36*s12^2*s13*s23^2 - 42*s12*s13^2*s23^2 - 42*s13^3*s23^2 - 
         56*s12^2*s23^3 - 28*s12*s13*s23^3 + 22*s13^2*s23^3 - 35*s12*s23^4 + 
         31*s13*s23^4 - 21*s23^5) - 2*(-8*s12^5 - 54*s12^4*s13 - 
         134*s12^3*s13^2 - 152*s12^2*s13^3 - 78*s12*s13^4 - 14*s13^5 - 
         26*s12^4*s23 - 116*s12^3*s13*s23 - 148*s12^2*s13^2*s23 - 
         48*s12*s13^3*s23 + 10*s13^4*s23 - 6*s12^3*s23^2 + 
         16*s12^2*s13*s23^2 + 84*s12*s13^2*s23^2 + 36*s13^3*s23^2 + 
         28*s12^2*s23^3 + 32*s12*s13*s23^3 - 28*s13^2*s23^3 + 10*s12*s23^4 - 
         22*s13*s23^4 + 18*s23^5)))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 2, 7, -1] = 0
 
B[4, 2, 7, 0] = (-8*(s12 + s13 - s23)*(3*s12^4 + 14*s12^3*s13 + 
       20*s12^2*s13^2 + 10*s12*s13^3 + s13^4 + 10*s12^3*s23 + 
       36*s12^2*s13*s23 + 26*s12*s13^2*s23 - 8*s12^2*s23^2 - 
       2*s12*s13*s23^2 - 6*s13^2*s23^2 - 34*s12*s23^3 + 8*s13*s23^3 - 
       3*s23^4))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3)
 
B[4, 2, 7, 1] = (-8*(s12 + s13 - s23)*(-5*s12^4 - 18*s12^3*s13 - 
       18*s12^2*s13^2 - 2*s12*s13^3 + 3*s13^4 - 22*s12^3*s23 - 
       52*s12^2*s13*s23 - 34*s12*s13^2*s23 - 4*s13^3*s23 - 10*s12^2*s23^2 + 
       10*s12*s13*s23^2 - 6*s13^2*s23^2 + 26*s12*s23^3 + 12*s13*s23^3 - 
       5*s23^4 - 2*(-3*s12^4 - 14*s12^3*s13 - 20*s12^2*s13^2 - 10*s12*s13^3 - 
         s13^4 - 10*s12^3*s23 - 36*s12^2*s13*s23 - 26*s12*s13^2*s23 + 
         8*s12^2*s23^2 + 2*s12*s13*s23^2 + 6*s13^2*s23^2 + 34*s12*s23^3 - 
         8*s13*s23^3 + 3*s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3)
 
B[4, 2, 7, 2] = (-8*(s12 + s13 - s23)*(-2*s12^3*s13 - 8*s12^2*s13^2 - 
       10*s12*s13^3 - 4*s13^4 + 2*s12^3*s23 + 8*s12^2*s13*s23 + 
       14*s12*s13^2*s23 + 8*s13^3*s23 + 2*s12*s13*s23^2 - 6*s12*s23^3 - 
       8*s13*s23^3 + 4*s23^4 - 4*(-3*s12^4 - 14*s12^3*s13 - 20*s12^2*s13^2 - 
         10*s12*s13^3 - s13^4 - 10*s12^3*s23 - 36*s12^2*s13*s23 - 
         26*s12*s13^2*s23 + 8*s12^2*s23^2 + 2*s12*s13*s23^2 + 6*s13^2*s23^2 + 
         34*s12*s23^3 - 8*s13*s23^3 + 3*s23^4) - 
       2*(5*s12^4 + 18*s12^3*s13 + 18*s12^2*s13^2 + 2*s12*s13^3 - 3*s13^4 + 
         22*s12^3*s23 + 52*s12^2*s13*s23 + 34*s12*s13^2*s23 + 4*s13^3*s23 + 
         10*s12^2*s23^2 - 10*s12*s13*s23^2 + 6*s13^2*s23^2 - 26*s12*s23^3 - 
         12*s13*s23^3 + 5*s23^4)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 2, 8, -1] = 0
 
B[4, 2, 8, 0] = 0
 
B[4, 2, 8, 1] = 0
 
B[4, 2, 8, 2] = 0
 
B[4, 2, 9, -1] = 0
 
B[4, 2, 9, 0] = (8*s12*(3*s12^4 + 14*s12^3*s13 + 20*s12^2*s13^2 + 
       10*s12*s13^3 + s13^4 + 10*s12^3*s23 + 36*s12^2*s13*s23 + 
       26*s12*s13^2*s23 - 8*s12^2*s23^2 - 2*s12*s13*s23^2 - 6*s13^2*s23^2 - 
       34*s12*s23^3 + 8*s13*s23^3 - 3*s23^4))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 2, 9, 1] = (8*s12*(-5*s12^4 - 18*s12^3*s13 - 18*s12^2*s13^2 - 
       2*s12*s13^3 + 3*s13^4 - 22*s12^3*s23 - 52*s12^2*s13*s23 - 
       34*s12*s13^2*s23 - 4*s13^3*s23 - 10*s12^2*s23^2 + 10*s12*s13*s23^2 - 
       6*s13^2*s23^2 + 26*s12*s23^3 + 12*s13*s23^3 - 5*s23^4 - 
       2*(-3*s12^4 - 14*s12^3*s13 - 20*s12^2*s13^2 - 10*s12*s13^3 - s13^4 - 
         10*s12^3*s23 - 36*s12^2*s13*s23 - 26*s12*s13^2*s23 + 8*s12^2*s23^2 + 
         2*s12*s13*s23^2 + 6*s13^2*s23^2 + 34*s12*s23^3 - 8*s13*s23^3 + 
         3*s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3)
 
B[4, 2, 9, 2] = (8*s12*(-2*s12^3*s13 - 8*s12^2*s13^2 - 10*s12*s13^3 - 
       4*s13^4 + 2*s12^3*s23 + 8*s12^2*s13*s23 + 14*s12*s13^2*s23 + 
       8*s13^3*s23 + 2*s12*s13*s23^2 - 6*s12*s23^3 - 8*s13*s23^3 + 4*s23^4 - 
       4*(-3*s12^4 - 14*s12^3*s13 - 20*s12^2*s13^2 - 10*s12*s13^3 - s13^4 - 
         10*s12^3*s23 - 36*s12^2*s13*s23 - 26*s12*s13^2*s23 + 8*s12^2*s23^2 + 
         2*s12*s13*s23^2 + 6*s13^2*s23^2 + 34*s12*s23^3 - 8*s13*s23^3 + 
         3*s23^4) - 2*(5*s12^4 + 18*s12^3*s13 + 18*s12^2*s13^2 + 
         2*s12*s13^3 - 3*s13^4 + 22*s12^3*s23 + 52*s12^2*s13*s23 + 
         34*s12*s13^2*s23 + 4*s13^3*s23 + 10*s12^2*s23^2 - 10*s12*s13*s23^2 + 
         6*s13^2*s23^2 - 26*s12*s23^3 - 12*s13*s23^3 + 5*s23^4)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 2, 10, -1] = 0
 
B[4, 2, 10, 0] = (24*s12*(s12 + s13 - s23)*(-2*s12^4 - 3*s12^3*s13 + 
       s12^2*s13^2 + 3*s12*s13^3 + s13^4 - 9*s12^3*s23 - 14*s12^2*s13*s23 - 
       9*s12*s13^2*s23 - 4*s13^3*s23 - 3*s12^2*s23^2 + 9*s12*s13*s23^2 + 
       6*s13^2*s23^2 - 3*s12*s23^3 - 4*s13*s23^3 + s23^4))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[4, 2, 10, 1] = (24*s12*(s12 + s13 - s23)*(4*s12^4 + 9*s12^3*s13 + 
       6*s12^2*s13^2 + s12*s13^3 + 15*s12^3*s23 + 20*s12^2*s13*s23 + 
       5*s12*s13^2*s23 + 6*s12^2*s23^2 - 13*s12*s13*s23^2 + 7*s12*s23^3 - 
       2*(2*s12^4 + 3*s12^3*s13 - s12^2*s13^2 - 3*s12*s13^3 - s13^4 + 
         9*s12^3*s23 + 14*s12^2*s13*s23 + 9*s12*s13^2*s23 + 4*s13^3*s23 + 
         3*s12^2*s23^2 - 9*s12*s13*s23^2 - 6*s13^2*s23^2 + 3*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 2, 10, 2] = (24*s12*(s12 + s13 - s23)*(-s12^4 - 2*s12^3*s13 - 
       s12^2*s13^2 - 2*s12^3*s23 - 2*s12^2*s13*s23 + 3*s12^2*s23^2 - 
       2*(-4*s12^4 - 9*s12^3*s13 - 6*s12^2*s13^2 - s12*s13^3 - 15*s12^3*s23 - 
         20*s12^2*s13*s23 - 5*s12*s13^2*s23 - 6*s12^2*s23^2 + 
         13*s12*s13*s23^2 - 7*s12*s23^3) - 4*(2*s12^4 + 3*s12^3*s13 - 
         s12^2*s13^2 - 3*s12*s13^3 - s13^4 + 9*s12^3*s23 + 14*s12^2*s13*s23 + 
         9*s12*s13^2*s23 + 4*s13^3*s23 + 3*s12^2*s23^2 - 9*s12*s13*s23^2 - 
         6*s13^2*s23^2 + 3*s12*s23^3 + 4*s13*s23^3 - s23^4)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[4, 2, 10, 3] = (24*s12*(s12 + s13 - s23)*
      (-2*(s12^4 + 2*s12^3*s13 + s12^2*s13^2 + 2*s12^3*s23 + 
         2*s12^2*s13*s23 - 3*s12^2*s23^2) - 4*(-4*s12^4 - 9*s12^3*s13 - 
         6*s12^2*s13^2 - s12*s13^3 - 15*s12^3*s23 - 20*s12^2*s13*s23 - 
         5*s12*s13^2*s23 - 6*s12^2*s23^2 + 13*s12*s13*s23^2 - 7*s12*s23^3) - 
       8*(2*s12^4 + 3*s12^3*s13 - s12^2*s13^2 - 3*s12*s13^3 - s13^4 + 
         9*s12^3*s23 + 14*s12^2*s13*s23 + 9*s12*s13^2*s23 + 4*s13^3*s23 + 
         3*s12^2*s23^2 - 9*s12*s13*s23^2 - 6*s13^2*s23^2 + 3*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 2, 10, 4] = (24*s12*(s12 + s13 - s23)*
      (-4*(s12^4 + 2*s12^3*s13 + s12^2*s13^2 + 2*s12^3*s23 + 
         2*s12^2*s13*s23 - 3*s12^2*s23^2) - 8*(-4*s12^4 - 9*s12^3*s13 - 
         6*s12^2*s13^2 - s12*s13^3 - 15*s12^3*s23 - 20*s12^2*s13*s23 - 
         5*s12*s13^2*s23 - 6*s12^2*s23^2 + 13*s12*s13*s23^2 - 7*s12*s23^3) - 
       16*(2*s12^4 + 3*s12^3*s13 - s12^2*s13^2 - 3*s12*s13^3 - s13^4 + 
         9*s12^3*s23 + 14*s12^2*s13*s23 + 9*s12*s13^2*s23 + 4*s13^3*s23 + 
         3*s12^2*s23^2 - 9*s12*s13*s23^2 - 6*s13^2*s23^2 + 3*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 2, 11, -1] = 0
 
B[4, 2, 11, 0] = 0
 
B[4, 2, 11, 1] = 0
 
B[4, 2, 11, 2] = 0
 
B[4, 2, 11, 3] = 0
 
B[4, 2, 11, 4] = 0
 
B[4, 2, 12, -1] = 0
 
B[4, 2, 12, 0] = 0
 
B[4, 2, 12, 1] = 0
 
B[4, 2, 12, 2] = 0
 
B[4, 2, 12, 3] = 0
 
B[4, 2, 12, 4] = 0
 
B[4, 2, 13, -1] = 0
 
B[4, 2, 13, 0] = 0
 
B[4, 2, 13, 1] = 0
 
B[4, 2, 13, 2] = 0
 
B[4, 2, 13, 3] = 0
 
B[4, 2, 13, 4] = 0
 
B[4, 2, 14, -1] = 0
 
B[4, 2, 14, 0] = (-4*(s12 + s13 - s23)*(s12 + 2*s13 + 2*s23)*
      (s12^4 - 2*s12^3*s13 - 8*s12^2*s13^2 - 6*s12*s13^3 - s13^4 + 
       14*s12^3*s23 + 16*s12^2*s13*s23 + 6*s12*s13^2*s23 + 4*s13^3*s23 + 
       24*s12^2*s23^2 + 6*s12*s13*s23^2 - 6*s13^2*s23^2 - 6*s12*s23^3 + 
       4*s13*s23^3 - s23^4))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3)
 
B[4, 2, 14, 1] = (-4*(s12 + s13 - s23)*(s12 + 2*s13 + 2*s23)*
      (-3*s12^4 - 4*s12^3*s13 - s13^4 - 24*s12^3*s23 - 24*s12^2*s13*s23 + 
       4*s12*s13^2*s23 + 4*s13^3*s23 - 40*s12^2*s23^2 - 8*s12*s13*s23^2 - 
       6*s13^2*s23^2 + 4*s12*s23^3 + 4*s13*s23^3 - s23^4 - 
       2*(-s12^4 + 2*s12^3*s13 + 8*s12^2*s13^2 + 6*s12*s13^3 + s13^4 - 
         14*s12^3*s23 - 16*s12^2*s13*s23 - 6*s12*s13^2*s23 - 4*s13^3*s23 - 
         24*s12^2*s23^2 - 6*s12*s13*s23^2 + 6*s13^2*s23^2 + 6*s12*s23^3 - 
         4*s13*s23^3 + s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3)
 
B[4, 2, 14, 2] = (-4*(s12 + s13 - s23)*(s12 + 2*s13 + 2*s23)*
      (-2*s12^3*s13 - 4*s12^2*s13^2 - 2*s12*s13^3 + 2*s12^3*s23 - 
       2*s12*s13^2*s23 + 4*s12^2*s23^2 + 10*s12*s13*s23^2 - 6*s12*s23^3 - 
       2*(3*s12^4 + 4*s12^3*s13 + s13^4 + 24*s12^3*s23 + 24*s12^2*s13*s23 - 
         4*s12*s13^2*s23 - 4*s13^3*s23 + 40*s12^2*s23^2 + 8*s12*s13*s23^2 + 
         6*s13^2*s23^2 - 4*s12*s23^3 - 4*s13*s23^3 + s23^4) - 
       4*(-s12^4 + 2*s12^3*s13 + 8*s12^2*s13^2 + 6*s12*s13^3 + s13^4 - 
         14*s12^3*s23 - 16*s12^2*s13*s23 - 6*s12*s13^2*s23 - 4*s13^3*s23 - 
         24*s12^2*s23^2 - 6*s12*s13*s23^2 + 6*s13^2*s23^2 + 6*s12*s23^3 - 
         4*s13*s23^3 + s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3)
 
B[4, 2, 14, 3] = (-4*(s12 + s13 - s23)*(s12 + 2*s13 + 2*s23)*
      (-2*(2*s12^3*s13 + 4*s12^2*s13^2 + 2*s12*s13^3 - 2*s12^3*s23 + 
         2*s12*s13^2*s23 - 4*s12^2*s23^2 - 10*s12*s13*s23^2 + 6*s12*s23^3) - 
       4*(3*s12^4 + 4*s12^3*s13 + s13^4 + 24*s12^3*s23 + 24*s12^2*s13*s23 - 
         4*s12*s13^2*s23 - 4*s13^3*s23 + 40*s12^2*s23^2 + 8*s12*s13*s23^2 + 
         6*s13^2*s23^2 - 4*s12*s23^3 - 4*s13*s23^3 + s23^4) - 
       8*(-s12^4 + 2*s12^3*s13 + 8*s12^2*s13^2 + 6*s12*s13^3 + s13^4 - 
         14*s12^3*s23 - 16*s12^2*s13*s23 - 6*s12*s13^2*s23 - 4*s13^3*s23 - 
         24*s12^2*s23^2 - 6*s12*s13*s23^2 + 6*s13^2*s23^2 + 6*s12*s23^3 - 
         4*s13*s23^3 + s23^4)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3)
 
B[4, 2, 15, -1] = 0
 
B[4, 2, 15, 0] = 0
 
B[4, 2, 15, 1] = 0
 
B[4, 2, 15, 2] = 0
 
B[4, 2, 15, 3] = 0
 
B[4, 3, 1, -1] = (8*(s13 - s23)*(-12*s12^4*s13*s23 - 28*s12^3*s13^2*s23 - 
        20*s12^2*s13^3*s23 - 4*s12*s13^4*s23 - 28*s12^3*s13*s23^2 - 
        24*s12^2*s13^2*s23^2 + 4*s12*s13^3*s23^2 - 20*s12^2*s13*s23^3 + 
        4*s12*s13^2*s23^3 - 4*s12*s13*s23^4))/(s12*s13*(s12 + s13 - s23)*s23*
       (s12 - s13 + s23)*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*(-2*s12^5*s13 - 26*s12^4*s13^2 - 20*s12^3*s13^3 + 60*s12^2*s13^4 - 
        10*s12*s13^5 - 2*s13^6 + 2*s12^4*s13*s23 - 64*s12^3*s13^2*s23 - 
        28*s12^2*s13^3*s23 + 16*s12*s13^4*s23 + 10*s13^5*s23 + 
        20*s12^3*s13*s23^2 - 60*s12^2*s13^2*s23^2 + 12*s12*s13^3*s23^2 - 
        20*s13^4*s23^2 + 28*s12^2*s13*s23^3 - 32*s12*s13^2*s23^3 + 
        20*s13^3*s23^3 + 14*s12*s13*s23^4 - 10*s13^2*s23^4 + 2*s13*s23^5))/
      (s13*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) - 
     (4*(-2*s12^5*s23 + 2*s12^4*s13*s23 + 20*s12^3*s13^2*s23 + 
        28*s12^2*s13^3*s23 + 14*s12*s13^4*s23 + 2*s13^5*s23 - 
        26*s12^4*s23^2 - 64*s12^3*s13*s23^2 - 60*s12^2*s13^2*s23^2 - 
        32*s12*s13^3*s23^2 - 10*s13^4*s23^2 - 20*s12^3*s23^3 - 
        28*s12^2*s13*s23^3 + 12*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 
        60*s12^2*s23^4 + 16*s12*s13*s23^4 - 20*s13^2*s23^4 - 10*s12*s23^5 + 
        10*s13*s23^5 - 2*s23^6))/((s12 + s13 - s23)*s23*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(8*s12^6*s13 + 76*s12^5*s13^2 + 240*s12^4*s13^3 + 288*s12^3*s13^4 + 
        128*s12^2*s13^5 + 52*s12*s13^6 - 24*s13^7 + 36*s12^5*s13*s23 + 
        288*s12^4*s13^2*s23 + 640*s12^3*s13^3*s23 + 304*s12^2*s13^4*s23 - 
        52*s12*s13^5*s23 + 64*s13^6*s23 + 48*s12^4*s13*s23^2 + 
        352*s12^3*s13^2*s23^2 + 496*s12^2*s13^3*s23^2 - 120*s12*s13^4*s23^2 - 
        24*s13^5*s23^2 + 144*s12^2*s13^2*s23^3 + 152*s12*s13^3*s23^3 - 
        64*s13^4*s23^3 - 48*s12^2*s13*s23^4 + 4*s12*s13^2*s23^4 + 
        56*s13^3*s23^4 - 36*s12*s13*s23^5 - 8*s13*s23^6))/
      (s13*(s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) - 
     (4*(8*s12^6*s23 + 36*s12^5*s13*s23 + 48*s12^4*s13^2*s23 - 
        48*s12^2*s13^4*s23 - 36*s12*s13^5*s23 - 8*s13^6*s23 + 
        76*s12^5*s23^2 + 288*s12^4*s13*s23^2 + 352*s12^3*s13^2*s23^2 + 
        144*s12^2*s13^3*s23^2 + 4*s12*s13^4*s23^2 + 240*s12^4*s23^3 + 
        640*s12^3*s13*s23^3 + 496*s12^2*s13^2*s23^3 + 152*s12*s13^3*s23^3 + 
        56*s13^4*s23^3 + 288*s12^3*s23^4 + 304*s12^2*s13*s23^4 - 
        120*s12*s13^2*s23^4 - 64*s13^3*s23^4 + 128*s12^2*s23^5 - 
        52*s12*s13*s23^5 - 24*s13^2*s23^5 + 52*s12*s23^6 + 64*s13*s23^6 - 
        24*s23^7))/((s12 + s13 - s23)*s23*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[4, 3, 1, 0] = (8*(s13 - s23)*(-s12^6 - 3*s12^5*s13 - 2*s12^4*s13^2 + 
        2*s12^3*s13^3 + 3*s12^2*s13^4 + s12*s13^5 - 3*s12^5*s23 + 
        51*s12^4*s13*s23 + 130*s12^3*s13^2*s23 + 98*s12^2*s13^3*s23 + 
        25*s12*s13^4*s23 + 3*s13^5*s23 - 2*s12^4*s23^2 + 
        130*s12^3*s13*s23^2 + 118*s12^2*s13^2*s23^2 - 26*s12*s13^3*s23^2 - 
        12*s13^4*s23^2 + 2*s12^3*s23^3 + 98*s12^2*s13*s23^3 - 
        26*s12*s13^2*s23^3 + 18*s13^3*s23^3 + 3*s12^2*s23^4 + 
        25*s12*s13*s23^4 - 12*s13^2*s23^4 + s12*s23^5 + 3*s13*s23^5))/
      (s12*s13*(s12 + s13 - s23)*s23*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*(-s12^6 - 6*s12^5*s13 - 15*s12^4*s13^2 - 20*s12^3*s13^3 - 
        15*s12^2*s13^4 - 6*s12*s13^5 - s13^6 - 16*s12^5*s23 - 
        60*s12^4*s13*s23 - 76*s12^3*s13^2*s23 - 28*s12^2*s13^3*s23 + 
        12*s12*s13^4*s23 + 8*s13^5*s23 - 85*s12^4*s23^2 - 
        204*s12^3*s13*s23^2 - 178*s12^2*s13^2*s23^2 - 84*s12*s13^3*s23^2 - 
        25*s13^4*s23^2 - 180*s12^3*s23^3 - 108*s12^2*s13*s23^3 + 
        112*s12*s13^2*s23^3 + 40*s13^3*s23^3 - 183*s12^2*s23^4 + 
        10*s12*s13*s23^4 - 35*s13^2*s23^4 - 44*s12*s23^5 + 16*s13*s23^5 - 
        3*s23^6))/((s12 + s13 - s23)*s23*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(-s12^6 - 16*s12^5*s13 - 85*s12^4*s13^2 - 180*s12^3*s13^3 - 
        183*s12^2*s13^4 - 44*s12*s13^5 - 3*s13^6 - 6*s12^5*s23 - 
        60*s12^4*s13*s23 - 204*s12^3*s13^2*s23 - 108*s12^2*s13^3*s23 + 
        10*s12*s13^4*s23 + 16*s13^5*s23 - 15*s12^4*s23^2 - 
        76*s12^3*s13*s23^2 - 178*s12^2*s13^2*s23^2 + 112*s12*s13^3*s23^2 - 
        35*s13^4*s23^2 - 20*s12^3*s23^3 - 28*s12^2*s13*s23^3 - 
        84*s12*s13^2*s23^3 + 40*s13^3*s23^3 - 15*s12^2*s23^4 + 
        12*s12*s13*s23^4 - 25*s13^2*s23^4 - 6*s12*s23^5 + 8*s13*s23^5 - 
        s23^6))/(s13*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) - 
     (4*(-s12^7 - 8*s12^6*s13 - 27*s12^5*s13^2 - 50*s12^4*s13^3 - 
        55*s12^3*s13^4 - 36*s12^2*s13^5 - 13*s12*s13^6 - 2*s13^7 - 
        42*s12^6*s23 - 264*s12^5*s13*s23 - 662*s12^4*s13^2*s23 - 
        852*s12^3*s13^3*s23 - 594*s12^2*s13^4*s23 - 212*s12*s13^5*s23 - 
        30*s13^6*s23 - 237*s12^5*s23^2 - 1006*s12^4*s13*s23^2 - 
        1450*s12^3*s13^2*s23^2 - 784*s12^2*s13^3*s23^2 - 57*s12*s13^4*s23^2 + 
        46*s13^5*s23^2 - 554*s12^4*s23^3 - 1332*s12^3*s13*s23^3 - 
        572*s12^2*s13^2*s23^3 + 304*s12*s13^3*s23^3 + 98*s13^4*s23^3 - 
        663*s12^3*s23^4 - 604*s12^2*s13*s23^4 + 209*s12*s13^2*s23^4 - 
        182*s13^3*s23^4 - 482*s12^2*s23^5 + 36*s12*s13*s23^5 - 
        10*s13^2*s23^5 - 267*s12*s23^6 + 138*s13*s23^6 - 58*s23^7))/
      ((s12 + s13 - s23)*s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(-s12^7 - 42*s12^6*s13 - 237*s12^5*s13^2 - 554*s12^4*s13^3 - 
        663*s12^3*s13^4 - 482*s12^2*s13^5 - 267*s12*s13^6 - 58*s13^7 - 
        8*s12^6*s23 - 264*s12^5*s13*s23 - 1006*s12^4*s13^2*s23 - 
        1332*s12^3*s13^3*s23 - 604*s12^2*s13^4*s23 + 36*s12*s13^5*s23 + 
        138*s13^6*s23 - 27*s12^5*s23^2 - 662*s12^4*s13*s23^2 - 
        1450*s12^3*s13^2*s23^2 - 572*s12^2*s13^3*s23^2 + 
        209*s12*s13^4*s23^2 - 10*s13^5*s23^2 - 50*s12^4*s23^3 - 
        852*s12^3*s13*s23^3 - 784*s12^2*s13^2*s23^3 + 304*s12*s13^3*s23^3 - 
        182*s13^4*s23^3 - 55*s12^3*s23^4 - 594*s12^2*s13*s23^4 - 
        57*s12*s13^2*s23^4 + 98*s13^3*s23^4 - 36*s12^2*s23^5 - 
        212*s12*s13*s23^5 + 46*s13^2*s23^5 - 13*s12*s23^6 - 30*s13*s23^6 - 
        2*s23^7))/(s13*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[4, 3, 1, 1] = (8*(s13 - s23)*(s12^6 + 3*s12^5*s13 + 2*s12^4*s13^2 - 
        2*s12^3*s13^3 - 3*s12^2*s13^4 - s12*s13^5 + 3*s12^5*s23 + 
        60*s12^4*s13*s23 + 150*s12^3*s13^2*s23 + 136*s12^2*s13^3*s23 + 
        47*s12*s13^4*s23 + 4*s13^5*s23 + 2*s12^4*s23^2 + 
        150*s12^3*s13*s23^2 + 118*s12^2*s13^2*s23^2 - 46*s12*s13^3*s23^2 - 
        16*s13^4*s23^2 - 2*s12^3*s23^3 + 136*s12^2*s13*s23^3 - 
        46*s12*s13^2*s23^3 + 24*s13^3*s23^3 - 3*s12^2*s23^4 + 
        47*s12*s13*s23^4 - 16*s13^2*s23^4 - s12*s23^5 + 4*s13*s23^5 + 
        2*(-12*s12^4*s13*s23 - 28*s12^3*s13^2*s23 - 20*s12^2*s13^3*s23 - 
          4*s12*s13^4*s23 - 28*s12^3*s13*s23^2 - 24*s12^2*s13^2*s23^2 + 
          4*s12*s13^3*s23^2 - 20*s12^2*s13*s23^3 + 4*s12*s13^2*s23^3 - 
          4*s12*s13*s23^4)))/(s12*s13*(s12 + s13 - s23)*s23*(s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (4*(s12^6 - 6*s12^5*s13 - 45*s12^4*s13^2 - 
        148*s12^3*s13^3 - 233*s12^2*s13^4 - 70*s12*s13^5 - 11*s13^6 + 
        6*s12^5*s23 - 42*s12^4*s13*s23 - 124*s12^3*s13^2*s23 - 
        92*s12^2*s13^3*s23 + 54*s12*s13^4*s23 + 38*s13^5*s23 + 
        15*s12^4*s23^2 - 100*s12^3*s13*s23^2 - 94*s12^2*s13^2*s23^2 + 
        60*s12*s13^3*s23^2 - 41*s13^4*s23^2 + 20*s12^3*s23^3 - 
        108*s12^2*s13*s23^3 + 4*s12*s13^2*s23^3 + 4*s13^3*s23^3 + 
        15*s12^2*s23^4 - 54*s12*s13*s23^4 + 19*s13^2*s23^4 + 6*s12*s23^5 - 
        10*s13*s23^5 + s23^6 + 2*(-2*s12^5*s13 - 26*s12^4*s13^2 - 
          20*s12^3*s13^3 + 60*s12^2*s13^4 - 10*s12*s13^5 - 2*s13^6 + 
          2*s12^4*s13*s23 - 64*s12^3*s13^2*s23 - 28*s12^2*s13^3*s23 + 
          16*s12*s13^4*s23 + 10*s13^5*s23 + 20*s12^3*s13*s23^2 - 
          60*s12^2*s13^2*s23^2 + 12*s12*s13^3*s23^2 - 20*s13^4*s23^2 + 
          28*s12^2*s13*s23^3 - 32*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 
          14*s12*s13*s23^4 - 10*s13^2*s23^4 + 2*s13*s23^5)))/
      (s13*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) - 
     (4*(s12^6 + 6*s12^5*s13 + 15*s12^4*s13^2 + 20*s12^3*s13^3 + 
        15*s12^2*s13^4 + 6*s12*s13^5 + s13^6 - 6*s12^5*s23 - 
        42*s12^4*s13*s23 - 100*s12^3*s13^2*s23 - 108*s12^2*s13^3*s23 - 
        54*s12*s13^4*s23 - 10*s13^5*s23 - 45*s12^4*s23^2 - 
        124*s12^3*s13*s23^2 - 94*s12^2*s13^2*s23^2 + 4*s12*s13^3*s23^2 + 
        19*s13^4*s23^2 - 148*s12^3*s23^3 - 92*s12^2*s13*s23^3 + 
        60*s12*s13^2*s23^3 + 4*s13^3*s23^3 - 233*s12^2*s23^4 + 
        54*s12*s13*s23^4 - 41*s13^2*s23^4 - 70*s12*s23^5 + 38*s13*s23^5 - 
        11*s23^6 + 2*(-2*s12^5*s23 + 2*s12^4*s13*s23 + 20*s12^3*s13^2*s23 + 
          28*s12^2*s13^3*s23 + 14*s12*s13^4*s23 + 2*s13^5*s23 - 
          26*s12^4*s23^2 - 64*s12^3*s13*s23^2 - 60*s12^2*s13^2*s23^2 - 
          32*s12*s13^3*s23^2 - 10*s13^4*s23^2 - 20*s12^3*s23^3 - 
          28*s12^2*s13*s23^3 + 12*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 
          60*s12^2*s23^4 + 16*s12*s13*s23^4 - 20*s13^2*s23^4 - 10*s12*s23^5 + 
          10*s13*s23^5 - 2*s23^6)))/((s12 + s13 - s23)*s23*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(s12^7 - 26*s12^6*s13 - 227*s12^5*s13^2 - 690*s12^4*s13^3 - 
        989*s12^3*s13^4 - 750*s12^2*s13^5 - 353*s12*s13^6 - 38*s13^7 + 
        8*s12^6*s23 - 168*s12^5*s13*s23 - 1002*s12^4*s13^2*s23 - 
        1808*s12^3*s13^3*s23 - 980*s12^2*s13^4*s23 + 120*s12*s13^5*s23 + 
        86*s13^6*s23 + 27*s12^5*s23^2 - 438*s12^4*s13*s23^2 - 
        1522*s12^3*s13^2*s23^2 - 1044*s12^2*s13^3*s23^2 + 
        375*s12*s13^4*s23^2 + 10*s13^5*s23^2 + 50*s12^4*s23^3 - 
        600*s12^3*s13*s23^3 - 896*s12^2*s13^2*s23^3 + 136*s12*s13^3*s23^3 - 
        138*s13^4*s23^3 + 55*s12^3*s23^4 - 462*s12^2*s13*s23^4 - 
        99*s12*s13^2*s23^4 + 62*s13^3*s23^4 + 36*s12^2*s23^5 - 
        192*s12*s13*s23^5 + 50*s13^2*s23^5 + 13*s12*s23^6 - 34*s13*s23^6 + 
        2*s23^7 + 2*(8*s12^6*s13 + 76*s12^5*s13^2 + 240*s12^4*s13^3 + 
          288*s12^3*s13^4 + 128*s12^2*s13^5 + 52*s12*s13^6 - 24*s13^7 + 
          36*s12^5*s13*s23 + 288*s12^4*s13^2*s23 + 640*s12^3*s13^3*s23 + 
          304*s12^2*s13^4*s23 - 52*s12*s13^5*s23 + 64*s13^6*s23 + 
          48*s12^4*s13*s23^2 + 352*s12^3*s13^2*s23^2 + 496*s12^2*s13^3*
           s23^2 - 120*s12*s13^4*s23^2 - 24*s13^5*s23^2 + 
          144*s12^2*s13^2*s23^3 + 152*s12*s13^3*s23^3 - 64*s13^4*s23^3 - 
          48*s12^2*s13*s23^4 + 4*s12*s13^2*s23^4 + 56*s13^3*s23^4 - 
          36*s12*s13*s23^5 - 8*s13*s23^6)))/(s13*(s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) - 
     (4*(s12^7 + 8*s12^6*s13 + 27*s12^5*s13^2 + 50*s12^4*s13^3 + 
        55*s12^3*s13^4 + 36*s12^2*s13^5 + 13*s12*s13^6 + 2*s13^7 - 
        26*s12^6*s23 - 168*s12^5*s13*s23 - 438*s12^4*s13^2*s23 - 
        600*s12^3*s13^3*s23 - 462*s12^2*s13^4*s23 - 192*s12*s13^5*s23 - 
        34*s13^6*s23 - 227*s12^5*s23^2 - 1002*s12^4*s13*s23^2 - 
        1522*s12^3*s13^2*s23^2 - 896*s12^2*s13^3*s23^2 - 99*s12*s13^4*s23^2 + 
        50*s13^5*s23^2 - 690*s12^4*s23^3 - 1808*s12^3*s13*s23^3 - 
        1044*s12^2*s13^2*s23^3 + 136*s12*s13^3*s23^3 + 62*s13^4*s23^3 - 
        989*s12^3*s23^4 - 980*s12^2*s13*s23^4 + 375*s12*s13^2*s23^4 - 
        138*s13^3*s23^4 - 750*s12^2*s23^5 + 120*s12*s13*s23^5 + 
        10*s13^2*s23^5 - 353*s12*s23^6 + 86*s13*s23^6 - 38*s23^7 + 
        2*(8*s12^6*s23 + 36*s12^5*s13*s23 + 48*s12^4*s13^2*s23 - 
          48*s12^2*s13^4*s23 - 36*s12*s13^5*s23 - 8*s13^6*s23 + 
          76*s12^5*s23^2 + 288*s12^4*s13*s23^2 + 352*s12^3*s13^2*s23^2 + 
          144*s12^2*s13^3*s23^2 + 4*s12*s13^4*s23^2 + 240*s12^4*s23^3 + 
          640*s12^3*s13*s23^3 + 496*s12^2*s13^2*s23^3 + 152*s12*s13^3*s23^3 + 
          56*s13^4*s23^3 + 288*s12^3*s23^4 + 304*s12^2*s13*s23^4 - 
          120*s12*s13^2*s23^4 - 64*s13^3*s23^4 + 128*s12^2*s23^5 - 
          52*s12*s13*s23^5 - 24*s13^2*s23^5 + 52*s12*s23^6 + 64*s13*s23^6 - 
          24*s23^7)))/((s12 + s13 - s23)*s23*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[4, 3, 1, 2] = (8*(s13 - s23)*(2*s12^6 + 6*s12^5*s13 + 4*s12^4*s13^2 - 
        4*s12^3*s13^3 - 6*s12^2*s13^4 - 2*s12*s13^5 + 6*s12^5*s23 - 
        3*s12^4*s13*s23 - 8*s12^3*s13^2*s23 + 18*s12^2*s13^3*s23 + 
        18*s12*s13^4*s23 + s13^5*s23 + 4*s12^4*s23^2 - 8*s12^3*s13*s23^2 - 
        24*s12^2*s13^2*s23^2 - 16*s12*s13^3*s23^2 - 4*s13^4*s23^2 - 
        4*s12^3*s23^3 + 18*s12^2*s13*s23^3 - 16*s12*s13^2*s23^3 + 
        6*s13^3*s23^3 - 6*s12^2*s23^4 + 18*s12*s13*s23^4 - 4*s13^2*s23^4 - 
        2*s12*s23^5 + s13*s23^5 + 4*(-12*s12^4*s13*s23 - 28*s12^3*s13^2*s23 - 
          20*s12^2*s13^3*s23 - 4*s12*s13^4*s23 - 28*s12^3*s13*s23^2 - 
          24*s12^2*s13^2*s23^2 + 4*s12*s13^3*s23^2 - 20*s12^2*s13*s23^3 + 
          4*s12*s13^2*s23^3 - 4*s12*s13*s23^4) + 
        2*(-s12^6 - 3*s12^5*s13 - 2*s12^4*s13^2 + 2*s12^3*s13^3 + 
          3*s12^2*s13^4 + s12*s13^5 - 3*s12^5*s23 + 63*s12^4*s13*s23 + 
          158*s12^3*s13^2*s23 + 118*s12^2*s13^3*s23 + 29*s12*s13^4*s23 + 
          3*s13^5*s23 - 2*s12^4*s23^2 + 158*s12^3*s13*s23^2 + 
          142*s12^2*s13^2*s23^2 - 30*s12*s13^3*s23^2 - 12*s13^4*s23^2 + 
          2*s12^3*s23^3 + 118*s12^2*s13*s23^3 - 30*s12*s13^2*s23^3 + 
          18*s13^3*s23^3 + 3*s12^2*s23^4 + 29*s12*s13*s23^4 - 
          12*s13^2*s23^4 + s12*s23^5 + 3*s13*s23^5)))/
      (s12*s13*(s12 + s13 - s23)*s23*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*(2*s12^6 + 12*s12^5*s13 + 30*s12^4*s13^2 + 40*s12^3*s13^3 + 
        30*s12^2*s13^4 + 12*s12*s13^5 + 2*s13^6 + 8*s12^5*s23 + 
        20*s12^4*s13*s23 - 4*s12^3*s13^2*s23 - 52*s12^2*s13^3*s23 - 
        52*s12*s13^4*s23 - 16*s13^5*s23 + 14*s12^4*s23^2 + 
        16*s12^3*s13*s23^2 + 24*s12^2*s13^2*s23^2 + 56*s12*s13^3*s23^2 + 
        34*s13^4*s23^2 + 12*s12^3*s23^3 - 12*s12^2*s13*s23^3 - 
        40*s12*s13^2*s23^3 - 16*s13^3*s23^3 + 10*s12^2*s23^4 + 
        60*s12*s13*s23^4 - 26*s13^2*s23^4 - 36*s12*s23^5 + 32*s13*s23^5 - 
        10*s23^6 + 4*(-2*s12^5*s23 + 2*s12^4*s13*s23 + 20*s12^3*s13^2*s23 + 
          28*s12^2*s13^3*s23 + 14*s12*s13^4*s23 + 2*s13^5*s23 - 
          26*s12^4*s23^2 - 64*s12^3*s13*s23^2 - 60*s12^2*s13^2*s23^2 - 
          32*s12*s13^3*s23^2 - 10*s13^4*s23^2 - 20*s12^3*s23^3 - 
          28*s12^2*s13*s23^3 + 12*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 
          60*s12^2*s23^4 + 16*s12*s13*s23^4 - 20*s13^2*s23^4 - 10*s12*s23^5 + 
          10*s13*s23^5 - 2*s23^6) + 2*(-s12^6 - 6*s12^5*s13 - 
          15*s12^4*s13^2 - 20*s12^3*s13^3 - 15*s12^2*s13^4 - 6*s12*s13^5 - 
          s13^6 - 14*s12^5*s23 - 62*s12^4*s13*s23 - 96*s12^3*s13^2*s23 - 
          56*s12^2*s13^3*s23 - 2*s12*s13^4*s23 + 6*s13^5*s23 - 
          59*s12^4*s23^2 - 140*s12^3*s13*s23^2 - 118*s12^2*s13^2*s23^2 - 
          52*s12*s13^3*s23^2 - 15*s13^4*s23^2 - 160*s12^3*s23^3 - 
          80*s12^2*s13*s23^3 + 100*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 
          243*s12^2*s23^4 - 6*s12*s13*s23^4 - 15*s13^2*s23^4 - 34*s12*s23^5 + 
          6*s13*s23^5 - s23^6)))/((s12 + s13 - s23)*s23*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(2*s12^6 + 8*s12^5*s13 + 14*s12^4*s13^2 + 12*s12^3*s13^3 + 
        10*s12^2*s13^4 - 36*s12*s13^5 - 10*s13^6 + 12*s12^5*s23 + 
        20*s12^4*s13*s23 + 16*s12^3*s13^2*s23 - 12*s12^2*s13^3*s23 + 
        60*s12*s13^4*s23 + 32*s13^5*s23 + 30*s12^4*s23^2 - 
        4*s12^3*s13*s23^2 + 24*s12^2*s13^2*s23^2 - 40*s12*s13^3*s23^2 - 
        26*s13^4*s23^2 + 40*s12^3*s23^3 - 52*s12^2*s13*s23^3 + 
        56*s12*s13^2*s23^3 - 16*s13^3*s23^3 + 30*s12^2*s23^4 - 
        52*s12*s13*s23^4 + 34*s13^2*s23^4 + 12*s12*s23^5 - 16*s13*s23^5 + 
        2*s23^6 + 4*(-2*s12^5*s13 - 26*s12^4*s13^2 - 20*s12^3*s13^3 + 
          60*s12^2*s13^4 - 10*s12*s13^5 - 2*s13^6 + 2*s12^4*s13*s23 - 
          64*s12^3*s13^2*s23 - 28*s12^2*s13^3*s23 + 16*s12*s13^4*s23 + 
          10*s13^5*s23 + 20*s12^3*s13*s23^2 - 60*s12^2*s13^2*s23^2 + 
          12*s12*s13^3*s23^2 - 20*s13^4*s23^2 + 28*s12^2*s13*s23^3 - 
          32*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 14*s12*s13*s23^4 - 
          10*s13^2*s23^4 + 2*s13*s23^5) + 2*(-s12^6 - 14*s12^5*s13 - 
          59*s12^4*s13^2 - 160*s12^3*s13^3 - 243*s12^2*s13^4 - 34*s12*s13^5 - 
          s13^6 - 6*s12^5*s23 - 62*s12^4*s13*s23 - 140*s12^3*s13^2*s23 - 
          80*s12^2*s13^3*s23 - 6*s12*s13^4*s23 + 6*s13^5*s23 - 
          15*s12^4*s23^2 - 96*s12^3*s13*s23^2 - 118*s12^2*s13^2*s23^2 + 
          100*s12*s13^3*s23^2 - 15*s13^4*s23^2 - 20*s12^3*s23^3 - 
          56*s12^2*s13*s23^3 - 52*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 
          15*s12^2*s23^4 - 2*s12*s13*s23^4 - 15*s13^2*s23^4 - 6*s12*s23^5 + 
          6*s13*s23^5 - s23^6)))/(s13*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) - 
     (4*(2*s12^7 + 16*s12^6*s13 + 54*s12^5*s13^2 + 100*s12^4*s13^3 + 
        110*s12^3*s13^4 + 72*s12^2*s13^5 + 26*s12*s13^6 + 4*s13^7 + 
        24*s12^6*s23 + 132*s12^5*s13*s23 + 272*s12^4*s13^2*s23 + 
        252*s12^3*s13^3*s23 + 84*s12^2*s13^4*s23 - 16*s12*s13^5*s23 - 
        12*s13^6*s23 + 86*s12^5*s23^2 + 292*s12^4*s13*s23^2 + 
        280*s12^3*s13^2*s23^2 + 32*s12^2*s13^3*s23^2 - 38*s12*s13^4*s23^2 + 
        4*s13^5*s23^2 + 104*s12^4*s23^3 + 164*s12^3*s13*s23^3 + 
        24*s12^2*s13^2*s23^3 - 16*s12*s13^3*s23^3 + 20*s13^4*s23^3 - 
        38*s12^3*s23^4 - 72*s12^2*s13*s23^4 + 46*s12*s13^2*s23^4 - 
        20*s13^3*s23^4 - 140*s12^2*s23^5 + 32*s12*s13*s23^5 - 4*s13^2*s23^5 - 
        34*s12*s23^6 + 12*s13*s23^6 - 4*s23^7 + 
        2*(-s12^7 - 8*s12^6*s13 - 27*s12^5*s13^2 - 50*s12^4*s13^3 - 
          55*s12^3*s13^4 - 36*s12^2*s13^5 - 13*s12*s13^6 - 2*s13^7 - 
          50*s12^6*s23 - 300*s12^5*s13*s23 - 710*s12^4*s13^2*s23 - 
          852*s12^3*s13^3*s23 - 546*s12^2*s13^4*s23 - 176*s12*s13^5*s23 - 
          22*s13^6*s23 - 313*s12^5*s23^2 - 1294*s12^4*s13*s23^2 - 
          1802*s12^3*s13^2*s23^2 - 928*s12^2*s13^3*s23^2 - 
          61*s12*s13^4*s23^2 + 46*s13^5*s23^2 - 794*s12^4*s23^3 - 
          1972*s12^3*s13*s23^3 - 1068*s12^2*s13^2*s23^3 + 
          152*s12*s13^3*s23^3 + 42*s13^4*s23^3 - 951*s12^3*s23^4 - 
          908*s12^2*s13*s23^4 + 329*s12*s13^2*s23^4 - 118*s13^3*s23^4 - 
          610*s12^2*s23^5 + 88*s12*s13*s23^5 + 14*s13^2*s23^5 - 
          319*s12*s23^6 + 74*s13*s23^6 - 34*s23^7) + 
        4*(8*s12^6*s23 + 36*s12^5*s13*s23 + 48*s12^4*s13^2*s23 - 
          48*s12^2*s13^4*s23 - 36*s12*s13^5*s23 - 8*s13^6*s23 + 
          76*s12^5*s23^2 + 288*s12^4*s13*s23^2 + 352*s12^3*s13^2*s23^2 + 
          144*s12^2*s13^3*s23^2 + 4*s12*s13^4*s23^2 + 240*s12^4*s23^3 + 
          640*s12^3*s13*s23^3 + 496*s12^2*s13^2*s23^3 + 152*s12*s13^3*s23^3 + 
          56*s13^4*s23^3 + 288*s12^3*s23^4 + 304*s12^2*s13*s23^4 - 
          120*s12*s13^2*s23^4 - 64*s13^3*s23^4 + 128*s12^2*s23^5 - 
          52*s12*s13*s23^5 - 24*s13^2*s23^5 + 52*s12*s23^6 + 64*s13*s23^6 - 
          24*s23^7)))/((s12 + s13 - s23)*s23*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3) + 
     (4*(2*s12^7 + 24*s12^6*s13 + 86*s12^5*s13^2 + 104*s12^4*s13^3 - 
        38*s12^3*s13^4 - 140*s12^2*s13^5 - 34*s12*s13^6 - 4*s13^7 + 
        16*s12^6*s23 + 132*s12^5*s13*s23 + 292*s12^4*s13^2*s23 + 
        164*s12^3*s13^3*s23 - 72*s12^2*s13^4*s23 + 32*s12*s13^5*s23 + 
        12*s13^6*s23 + 54*s12^5*s23^2 + 272*s12^4*s13*s23^2 + 
        280*s12^3*s13^2*s23^2 + 24*s12^2*s13^3*s23^2 + 46*s12*s13^4*s23^2 - 
        4*s13^5*s23^2 + 100*s12^4*s23^3 + 252*s12^3*s13*s23^3 + 
        32*s12^2*s13^2*s23^3 - 16*s12*s13^3*s23^3 - 20*s13^4*s23^3 + 
        110*s12^3*s23^4 + 84*s12^2*s13*s23^4 - 38*s12*s13^2*s23^4 + 
        20*s13^3*s23^4 + 72*s12^2*s23^5 - 16*s12*s13*s23^5 + 4*s13^2*s23^5 + 
        26*s12*s23^6 - 12*s13*s23^6 + 4*s23^7 + 
        4*(8*s12^6*s13 + 76*s12^5*s13^2 + 240*s12^4*s13^3 + 288*s12^3*s13^4 + 
          128*s12^2*s13^5 + 52*s12*s13^6 - 24*s13^7 + 36*s12^5*s13*s23 + 
          288*s12^4*s13^2*s23 + 640*s12^3*s13^3*s23 + 304*s12^2*s13^4*s23 - 
          52*s12*s13^5*s23 + 64*s13^6*s23 + 48*s12^4*s13*s23^2 + 
          352*s12^3*s13^2*s23^2 + 496*s12^2*s13^3*s23^2 - 
          120*s12*s13^4*s23^2 - 24*s13^5*s23^2 + 144*s12^2*s13^2*s23^3 + 
          152*s12*s13^3*s23^3 - 64*s13^4*s23^3 - 48*s12^2*s13*s23^4 + 
          4*s12*s13^2*s23^4 + 56*s13^3*s23^4 - 36*s12*s13*s23^5 - 
          8*s13*s23^6) + 2*(-s12^7 - 50*s12^6*s13 - 313*s12^5*s13^2 - 
          794*s12^4*s13^3 - 951*s12^3*s13^4 - 610*s12^2*s13^5 - 
          319*s12*s13^6 - 34*s13^7 - 8*s12^6*s23 - 300*s12^5*s13*s23 - 
          1294*s12^4*s13^2*s23 - 1972*s12^3*s13^3*s23 - 908*s12^2*s13^4*s23 + 
          88*s12*s13^5*s23 + 74*s13^6*s23 - 27*s12^5*s23^2 - 
          710*s12^4*s13*s23^2 - 1802*s12^3*s13^2*s23^2 - 
          1068*s12^2*s13^3*s23^2 + 329*s12*s13^4*s23^2 + 14*s13^5*s23^2 - 
          50*s12^4*s23^3 - 852*s12^3*s13*s23^3 - 928*s12^2*s13^2*s23^3 + 
          152*s12*s13^3*s23^3 - 118*s13^4*s23^3 - 55*s12^3*s23^4 - 
          546*s12^2*s13*s23^4 - 61*s12*s13^2*s23^4 + 42*s13^3*s23^4 - 
          36*s12^2*s23^5 - 176*s12*s13*s23^5 + 46*s13^2*s23^5 - 
          13*s12*s23^6 - 22*s13*s23^6 - 2*s23^7)))/(s13*(s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 1, 3] = (8*(s13 - s23)*(8*(-12*s12^4*s13*s23 - 28*s12^3*s13^2*s23 - 
          20*s12^2*s13^3*s23 - 4*s12*s13^4*s23 - 28*s12^3*s13*s23^2 - 
          24*s12^2*s13^2*s23^2 + 4*s12*s13^3*s23^2 - 20*s12^2*s13*s23^3 + 
          4*s12*s13^2*s23^3 - 4*s12*s13*s23^4) + 
        2*(2*s12^6 + 6*s12^5*s13 + 4*s12^4*s13^2 - 4*s12^3*s13^3 - 
          6*s12^2*s13^4 - 2*s12*s13^5 + 6*s12^5*s23 - 3*s12^4*s13*s23 - 
          8*s12^3*s13^2*s23 + 18*s12^2*s13^3*s23 + 18*s12*s13^4*s23 + 
          s13^5*s23 + 4*s12^4*s23^2 - 8*s12^3*s13*s23^2 - 
          24*s12^2*s13^2*s23^2 - 16*s12*s13^3*s23^2 - 4*s13^4*s23^2 - 
          4*s12^3*s23^3 + 18*s12^2*s13*s23^3 - 16*s12*s13^2*s23^3 + 
          6*s13^3*s23^3 - 6*s12^2*s23^4 + 18*s12*s13*s23^4 - 4*s13^2*s23^4 - 
          2*s12*s23^5 + s13*s23^5) + 4*(-s12^6 - 3*s12^5*s13 - 
          2*s12^4*s13^2 + 2*s12^3*s13^3 + 3*s12^2*s13^4 + s12*s13^5 - 
          3*s12^5*s23 + 63*s12^4*s13*s23 + 158*s12^3*s13^2*s23 + 
          118*s12^2*s13^3*s23 + 29*s12*s13^4*s23 + 3*s13^5*s23 - 
          2*s12^4*s23^2 + 158*s12^3*s13*s23^2 + 142*s12^2*s13^2*s23^2 - 
          30*s12*s13^3*s23^2 - 12*s13^4*s23^2 + 2*s12^3*s23^3 + 
          118*s12^2*s13*s23^3 - 30*s12*s13^2*s23^3 + 18*s13^3*s23^3 + 
          3*s12^2*s23^4 + 29*s12*s13*s23^4 - 12*s13^2*s23^4 + s12*s23^5 + 
          3*s13*s23^5)))/(s12*s13*(s12 + s13 - s23)*s23*(s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) - (4*(2*(2*s12^6 + 12*s12^5*s13 + 30*s12^4*s13^2 + 
          40*s12^3*s13^3 + 30*s12^2*s13^4 + 12*s12*s13^5 + 2*s13^6 + 
          8*s12^5*s23 + 20*s12^4*s13*s23 - 4*s12^3*s13^2*s23 - 
          52*s12^2*s13^3*s23 - 52*s12*s13^4*s23 - 16*s13^5*s23 + 
          14*s12^4*s23^2 + 16*s12^3*s13*s23^2 + 24*s12^2*s13^2*s23^2 + 
          56*s12*s13^3*s23^2 + 34*s13^4*s23^2 + 12*s12^3*s23^3 - 
          12*s12^2*s13*s23^3 - 40*s12*s13^2*s23^3 - 16*s13^3*s23^3 + 
          10*s12^2*s23^4 + 60*s12*s13*s23^4 - 26*s13^2*s23^4 - 36*s12*s23^5 + 
          32*s13*s23^5 - 10*s23^6) + 8*(-2*s12^5*s23 + 2*s12^4*s13*s23 + 
          20*s12^3*s13^2*s23 + 28*s12^2*s13^3*s23 + 14*s12*s13^4*s23 + 
          2*s13^5*s23 - 26*s12^4*s23^2 - 64*s12^3*s13*s23^2 - 
          60*s12^2*s13^2*s23^2 - 32*s12*s13^3*s23^2 - 10*s13^4*s23^2 - 
          20*s12^3*s23^3 - 28*s12^2*s13*s23^3 + 12*s12*s13^2*s23^3 + 
          20*s13^3*s23^3 + 60*s12^2*s23^4 + 16*s12*s13*s23^4 - 
          20*s13^2*s23^4 - 10*s12*s23^5 + 10*s13*s23^5 - 2*s23^6) + 
        4*(-s12^6 - 6*s12^5*s13 - 15*s12^4*s13^2 - 20*s12^3*s13^3 - 
          15*s12^2*s13^4 - 6*s12*s13^5 - s13^6 - 14*s12^5*s23 - 
          62*s12^4*s13*s23 - 96*s12^3*s13^2*s23 - 56*s12^2*s13^3*s23 - 
          2*s12*s13^4*s23 + 6*s13^5*s23 - 59*s12^4*s23^2 - 
          140*s12^3*s13*s23^2 - 118*s12^2*s13^2*s23^2 - 52*s12*s13^3*s23^2 - 
          15*s13^4*s23^2 - 160*s12^3*s23^3 - 80*s12^2*s13*s23^3 + 
          100*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 243*s12^2*s23^4 - 
          6*s12*s13*s23^4 - 15*s13^2*s23^4 - 34*s12*s23^5 + 6*s13*s23^5 - 
          s23^6)))/((s12 + s13 - s23)*s23*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(8*(-2*s12^5*s13 - 26*s12^4*s13^2 - 20*s12^3*s13^3 + 60*s12^2*s13^4 - 
          10*s12*s13^5 - 2*s13^6 + 2*s12^4*s13*s23 - 64*s12^3*s13^2*s23 - 
          28*s12^2*s13^3*s23 + 16*s12*s13^4*s23 + 10*s13^5*s23 + 
          20*s12^3*s13*s23^2 - 60*s12^2*s13^2*s23^2 + 12*s12*s13^3*s23^2 - 
          20*s13^4*s23^2 + 28*s12^2*s13*s23^3 - 32*s12*s13^2*s23^3 + 
          20*s13^3*s23^3 + 14*s12*s13*s23^4 - 10*s13^2*s23^4 + 2*s13*s23^5) + 
        4*(-s12^6 - 14*s12^5*s13 - 59*s12^4*s13^2 - 160*s12^3*s13^3 - 
          243*s12^2*s13^4 - 34*s12*s13^5 - s13^6 - 6*s12^5*s23 - 
          62*s12^4*s13*s23 - 140*s12^3*s13^2*s23 - 80*s12^2*s13^3*s23 - 
          6*s12*s13^4*s23 + 6*s13^5*s23 - 15*s12^4*s23^2 - 
          96*s12^3*s13*s23^2 - 118*s12^2*s13^2*s23^2 + 100*s12*s13^3*s23^2 - 
          15*s13^4*s23^2 - 20*s12^3*s23^3 - 56*s12^2*s13*s23^3 - 
          52*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 15*s12^2*s23^4 - 
          2*s12*s13*s23^4 - 15*s13^2*s23^4 - 6*s12*s23^5 + 6*s13*s23^5 - 
          s23^6) + 2*(2*s12^6 + 8*s12^5*s13 + 14*s12^4*s13^2 + 
          12*s12^3*s13^3 + 10*s12^2*s13^4 - 36*s12*s13^5 - 10*s13^6 + 
          12*s12^5*s23 + 20*s12^4*s13*s23 + 16*s12^3*s13^2*s23 - 
          12*s12^2*s13^3*s23 + 60*s12*s13^4*s23 + 32*s13^5*s23 + 
          30*s12^4*s23^2 - 4*s12^3*s13*s23^2 + 24*s12^2*s13^2*s23^2 - 
          40*s12*s13^3*s23^2 - 26*s13^4*s23^2 + 40*s12^3*s23^3 - 
          52*s12^2*s13*s23^3 + 56*s12*s13^2*s23^3 - 16*s13^3*s23^3 + 
          30*s12^2*s23^4 - 52*s12*s13*s23^4 + 34*s13^2*s23^4 + 12*s12*s23^5 - 
          16*s13*s23^5 + 2*s23^6)))/(s13*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) - 
     (4*(4*(-s12^7 - 8*s12^6*s13 - 27*s12^5*s13^2 - 50*s12^4*s13^3 - 
          55*s12^3*s13^4 - 36*s12^2*s13^5 - 13*s12*s13^6 - 2*s13^7 - 
          50*s12^6*s23 - 300*s12^5*s13*s23 - 710*s12^4*s13^2*s23 - 
          852*s12^3*s13^3*s23 - 546*s12^2*s13^4*s23 - 176*s12*s13^5*s23 - 
          22*s13^6*s23 - 313*s12^5*s23^2 - 1294*s12^4*s13*s23^2 - 
          1802*s12^3*s13^2*s23^2 - 928*s12^2*s13^3*s23^2 - 
          61*s12*s13^4*s23^2 + 46*s13^5*s23^2 - 794*s12^4*s23^3 - 
          1972*s12^3*s13*s23^3 - 1068*s12^2*s13^2*s23^3 + 
          152*s12*s13^3*s23^3 + 42*s13^4*s23^3 - 951*s12^3*s23^4 - 
          908*s12^2*s13*s23^4 + 329*s12*s13^2*s23^4 - 118*s13^3*s23^4 - 
          610*s12^2*s23^5 + 88*s12*s13*s23^5 + 14*s13^2*s23^5 - 
          319*s12*s23^6 + 74*s13*s23^6 - 34*s23^7) + 
        8*(8*s12^6*s23 + 36*s12^5*s13*s23 + 48*s12^4*s13^2*s23 - 
          48*s12^2*s13^4*s23 - 36*s12*s13^5*s23 - 8*s13^6*s23 + 
          76*s12^5*s23^2 + 288*s12^4*s13*s23^2 + 352*s12^3*s13^2*s23^2 + 
          144*s12^2*s13^3*s23^2 + 4*s12*s13^4*s23^2 + 240*s12^4*s23^3 + 
          640*s12^3*s13*s23^3 + 496*s12^2*s13^2*s23^3 + 152*s12*s13^3*s23^3 + 
          56*s13^4*s23^3 + 288*s12^3*s23^4 + 304*s12^2*s13*s23^4 - 
          120*s12*s13^2*s23^4 - 64*s13^3*s23^4 + 128*s12^2*s23^5 - 
          52*s12*s13*s23^5 - 24*s13^2*s23^5 + 52*s12*s23^6 + 64*s13*s23^6 - 
          24*s23^7) + 2*(2*s12^7 + 16*s12^6*s13 + 54*s12^5*s13^2 + 
          100*s12^4*s13^3 + 110*s12^3*s13^4 + 72*s12^2*s13^5 + 26*s12*s13^6 + 
          4*s13^7 + 24*s12^6*s23 + 132*s12^5*s13*s23 + 272*s12^4*s13^2*s23 + 
          252*s12^3*s13^3*s23 + 84*s12^2*s13^4*s23 - 16*s12*s13^5*s23 - 
          12*s13^6*s23 + 86*s12^5*s23^2 + 292*s12^4*s13*s23^2 + 
          280*s12^3*s13^2*s23^2 + 32*s12^2*s13^3*s23^2 - 38*s12*s13^4*s23^2 + 
          4*s13^5*s23^2 + 104*s12^4*s23^3 + 164*s12^3*s13*s23^3 + 
          24*s12^2*s13^2*s23^3 - 16*s12*s13^3*s23^3 + 20*s13^4*s23^3 - 
          38*s12^3*s23^4 - 72*s12^2*s13*s23^4 + 46*s12*s13^2*s23^4 - 
          20*s13^3*s23^4 - 140*s12^2*s23^5 + 32*s12*s13*s23^5 - 
          4*s13^2*s23^5 - 34*s12*s23^6 + 12*s13*s23^6 - 4*s23^7)))/
      ((s12 + s13 - s23)*s23*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(8*(8*s12^6*s13 + 76*s12^5*s13^2 + 240*s12^4*s13^3 + 
          288*s12^3*s13^4 + 128*s12^2*s13^5 + 52*s12*s13^6 - 24*s13^7 + 
          36*s12^5*s13*s23 + 288*s12^4*s13^2*s23 + 640*s12^3*s13^3*s23 + 
          304*s12^2*s13^4*s23 - 52*s12*s13^5*s23 + 64*s13^6*s23 + 
          48*s12^4*s13*s23^2 + 352*s12^3*s13^2*s23^2 + 496*s12^2*s13^3*
           s23^2 - 120*s12*s13^4*s23^2 - 24*s13^5*s23^2 + 
          144*s12^2*s13^2*s23^3 + 152*s12*s13^3*s23^3 - 64*s13^4*s23^3 - 
          48*s12^2*s13*s23^4 + 4*s12*s13^2*s23^4 + 56*s13^3*s23^4 - 
          36*s12*s13*s23^5 - 8*s13*s23^6) + 4*(-s12^7 - 50*s12^6*s13 - 
          313*s12^5*s13^2 - 794*s12^4*s13^3 - 951*s12^3*s13^4 - 
          610*s12^2*s13^5 - 319*s12*s13^6 - 34*s13^7 - 8*s12^6*s23 - 
          300*s12^5*s13*s23 - 1294*s12^4*s13^2*s23 - 1972*s12^3*s13^3*s23 - 
          908*s12^2*s13^4*s23 + 88*s12*s13^5*s23 + 74*s13^6*s23 - 
          27*s12^5*s23^2 - 710*s12^4*s13*s23^2 - 1802*s12^3*s13^2*s23^2 - 
          1068*s12^2*s13^3*s23^2 + 329*s12*s13^4*s23^2 + 14*s13^5*s23^2 - 
          50*s12^4*s23^3 - 852*s12^3*s13*s23^3 - 928*s12^2*s13^2*s23^3 + 
          152*s12*s13^3*s23^3 - 118*s13^4*s23^3 - 55*s12^3*s23^4 - 
          546*s12^2*s13*s23^4 - 61*s12*s13^2*s23^4 + 42*s13^3*s23^4 - 
          36*s12^2*s23^5 - 176*s12*s13*s23^5 + 46*s13^2*s23^5 - 
          13*s12*s23^6 - 22*s13*s23^6 - 2*s23^7) + 
        2*(2*s12^7 + 24*s12^6*s13 + 86*s12^5*s13^2 + 104*s12^4*s13^3 - 
          38*s12^3*s13^4 - 140*s12^2*s13^5 - 34*s12*s13^6 - 4*s13^7 + 
          16*s12^6*s23 + 132*s12^5*s13*s23 + 292*s12^4*s13^2*s23 + 
          164*s12^3*s13^3*s23 - 72*s12^2*s13^4*s23 + 32*s12*s13^5*s23 + 
          12*s13^6*s23 + 54*s12^5*s23^2 + 272*s12^4*s13*s23^2 + 
          280*s12^3*s13^2*s23^2 + 24*s12^2*s13^3*s23^2 + 46*s12*s13^4*s23^2 - 
          4*s13^5*s23^2 + 100*s12^4*s23^3 + 252*s12^3*s13*s23^3 + 
          32*s12^2*s13^2*s23^3 - 16*s12*s13^3*s23^3 - 20*s13^4*s23^3 + 
          110*s12^3*s23^4 + 84*s12^2*s13*s23^4 - 38*s12*s13^2*s23^4 + 
          20*s13^3*s23^4 + 72*s12^2*s23^5 - 16*s12*s13*s23^5 + 
          4*s13^2*s23^5 + 26*s12*s23^6 - 12*s13*s23^6 + 4*s23^7)))/
      (s13*(s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 2, -1] = (4*(4*s12^5 + 26*s12^4*s13 + 42*s12^3*s13^2 + 
        18*s12^2*s13^3 + 10*s12*s13^4 - 4*s13^5 + 14*s12^4*s23 + 
        76*s12^3*s13*s23 + 50*s12^2*s13^2*s23 - 16*s12*s13^3*s23 + 
        12*s13^4*s23 + 10*s12^3*s23^2 + 70*s12^2*s13*s23^2 - 
        12*s12*s13^2*s23^2 - 8*s13^3*s23^2 - 10*s12^2*s23^3 + 
        32*s12*s13*s23^3 - 8*s13^2*s23^3 - 14*s12*s23^4 + 12*s13*s23^4 - 
        4*s23^5))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(-4*s12^5 - 14*s12^4*s13 - 10*s12^3*s13^2 + 10*s12^2*s13^3 + 
        14*s12*s13^4 + 4*s13^5 - 26*s12^4*s23 - 76*s12^3*s13*s23 - 
        70*s12^2*s13^2*s23 - 32*s12*s13^3*s23 - 12*s13^4*s23 - 
        42*s12^3*s23^2 - 50*s12^2*s13*s23^2 + 12*s12*s13^2*s23^2 + 
        8*s13^3*s23^2 - 18*s12^2*s23^3 + 16*s12*s13*s23^3 + 8*s13^2*s23^3 - 
        10*s12*s23^4 - 12*s13*s23^4 + 4*s23^5))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 2, 0] = (4*(s12^5 - 6*s12^4*s13 - 38*s12^3*s13^2 - 62*s12^2*s13^3 - 
        39*s12*s13^4 - 8*s13^5 + 14*s12^4*s23 + 36*s12^3*s13*s23 + 
        50*s12^2*s13^2*s23 + 52*s12*s13^3*s23 + 24*s13^4*s23 + 
        18*s12^3*s23^2 + 22*s12^2*s13*s23^2 + 14*s12*s13^2*s23^2 - 
        16*s13^3*s23^2 - 10*s12^2*s23^3 - 28*s12*s13*s23^3 - 16*s13^2*s23^3 + 
        s12*s23^4 + 24*s13*s23^4 - 8*s23^5))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(-s12^5 - 14*s12^4*s13 - 18*s12^3*s13^2 + 10*s12^2*s13^3 - 
        s12*s13^4 + 8*s13^5 + 6*s12^4*s23 - 36*s12^3*s13*s23 - 
        22*s12^2*s13^2*s23 + 28*s12*s13^3*s23 - 24*s13^4*s23 + 
        38*s12^3*s23^2 - 50*s12^2*s13*s23^2 - 14*s12*s13^2*s23^2 + 
        16*s13^3*s23^2 + 62*s12^2*s23^3 - 52*s12*s13*s23^3 + 16*s13^2*s23^3 + 
        39*s12*s23^4 - 24*s13*s23^4 + 8*s23^5))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 2, 1] = (4*(2*s12^4*s13 - 6*s12^2*s13^3 + 4*s12*s13^4 - 2*s12^4*s23 + 
        8*s12^3*s13*s23 + 2*s12^2*s13^2*s23 - 8*s12*s13^3*s23 - 
        8*s12^3*s23^2 + 14*s12^2*s13*s23^2 - 10*s12^2*s23^3 + 
        8*s12*s13*s23^3 - 4*s12*s23^4))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(2*s12^4*s13 + 8*s12^3*s13^2 + 10*s12^2*s13^3 + 4*s12*s13^4 - 
        2*s12^4*s23 - 8*s12^3*s13*s23 - 14*s12^2*s13^2*s23 - 
        8*s12*s13^3*s23 - 2*s12^2*s13*s23^2 + 6*s12^2*s23^3 + 
        8*s12*s13*s23^3 - 4*s12*s23^4))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 2, 2] = 0
 
B[4, 3, 2, 3] = 0
 
B[4, 3, 3, -1] = (2*(32*s12^4*s23^2 + 48*s12^3*s13*s23^2 - 
        16*s12^2*s13^2*s23^2 - 48*s12*s13^3*s23^2 - 16*s13^4*s23^2 + 
        144*s12^3*s23^3 + 224*s12^2*s13*s23^3 + 144*s12*s13^2*s23^3 + 
        64*s13^3*s23^3 + 48*s12^2*s23^4 - 144*s12*s13*s23^4 - 
        96*s13^2*s23^4 + 48*s12*s23^5 + 64*s13*s23^5 - 16*s23^6))/
      ((s12 + s13 - s23)*s23*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3) - 
     (4*(-24*s12^4*s13*s23^2 - 56*s12^3*s13^2*s23^2 - 40*s12^2*s13^3*s23^2 - 
        8*s12*s13^4*s23^2 + 24*s12^4*s23^3 - 8*s12^2*s13^2*s23^3 + 
        16*s12*s13^3*s23^3 + 56*s12^3*s23^4 + 8*s12^2*s13*s23^4 + 
        40*s12^2*s23^5 - 16*s12*s13*s23^5 + 8*s12*s23^6))/
      (s12*(s12 + s13 - s23)*s23*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[4, 3, 3, 0] = (2*(-s12^4 - 4*s12^3*s13 - 6*s12^2*s13^2 - 4*s12*s13^3 - 
        s13^4 - 8*s12^3*s23 - 12*s12^2*s13*s23 + 4*s13^3*s23 - 
        46*s12^2*s23^2 - 52*s12*s13*s23^2 - 6*s13^2*s23^2 - 72*s12*s23^3 + 
        4*s13*s23^3 - s23^4))/((s12 + s13 - s23)*s23*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(-s12^6 - 6*s12^5*s13 - 15*s12^4*s13^2 - 20*s12^3*s13^3 - 
        15*s12^2*s13^4 - 6*s12*s13^5 - s13^6 - 18*s12^5*s23 - 
        74*s12^4*s13*s23 - 116*s12^3*s13^2*s23 - 84*s12^2*s13^3*s23 - 
        26*s12*s13^4*s23 - 2*s13^5*s23 - 151*s12^4*s23^2 - 
        364*s12^3*s13*s23^2 - 282*s12^2*s13^2*s23^2 - 76*s12*s13^3*s23^2 - 
        7*s13^4*s23^2 - 396*s12^3*s23^3 - 404*s12^2*s13*s23^3 + 
        60*s12*s13^2*s23^3 + 68*s13^3*s23^3 - 239*s12^2*s23^4 + 
        242*s12*s13*s23^4 - 127*s13^2*s23^4 - 194*s12*s23^5 + 94*s13*s23^5 - 
        25*s23^6))/((s12 + s13 - s23)*s23*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^3) - 
     (4*(-s12^7 - 6*s12^6*s13 - 15*s12^5*s13^2 - 20*s12^4*s13^3 - 
        15*s12^3*s13^4 - 6*s12^2*s13^5 - s12*s13^6 - 14*s12^6*s23 - 
        54*s12^5*s13*s23 - 76*s12^4*s13^2*s23 - 44*s12^3*s13^3*s23 - 
        6*s12^2*s13^4*s23 + 2*s12*s13^5*s23 - 75*s12^5*s23^2 - 
        150*s12^4*s13*s23^2 - 66*s12^3*s13^2*s23^2 + 24*s12^2*s13^3*s23^2 + 
        21*s12*s13^4*s23^2 + 6*s13^5*s23^2 - 202*s12^4*s23^3 - 
        124*s12^3*s13*s23^3 + 88*s12^2*s13^2*s23^3 - 20*s12*s13^3*s23^3 - 
        30*s13^4*s23^3 - 263*s12^3*s23^4 + 62*s12^2*s13*s23^4 - 
        71*s12*s13^2*s23^4 + 60*s13^3*s23^4 - 162*s12^2*s23^5 + 
        114*s12*s13*s23^5 - 60*s13^2*s23^5 - 45*s12*s23^6 + 30*s13*s23^6 - 
        6*s23^7))/(s12*(s12 + s13 - s23)*s23*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 3, 1] = (2*(s12^4 + 4*s12^3*s13 + 6*s12^2*s13^2 + 4*s12*s13^3 + 
        s13^4 - 8*s12^2*s13*s23 - 16*s12*s13^2*s23 - 8*s13^3*s23 + 
        2*s12^2*s23^2 + 4*s12*s13*s23^2 + 2*s13^2*s23^2 + 8*s12*s23^3 + 
        16*s13*s23^3 - 11*s23^4))/((s12 + s13 - s23)*s23*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(s12^6 + 6*s12^5*s13 + 15*s12^4*s13^2 + 20*s12^3*s13^3 + 
        15*s12^2*s13^4 + 6*s12*s13^5 + s13^6 + 10*s12^5*s23 + 
        38*s12^4*s13*s23 + 52*s12^3*s13^2*s23 + 28*s12^2*s13^3*s23 + 
        2*s12*s13^4*s23 - 2*s13^5*s23 + 43*s12^4*s23^2 + 76*s12^3*s13*s23^2 + 
        18*s12^2*s13^2*s23^2 - 20*s12*s13^3*s23^2 - 5*s13^4*s23^2 + 
        44*s12^3*s23^3 + 12*s12^2*s13*s23^3 - 12*s12*s13^2*s23^3 + 
        20*s13^3*s23^3 - 73*s12^2*s23^4 + 46*s12*s13*s23^4 - 25*s13^2*s23^4 - 
        22*s12*s23^5 + 14*s13*s23^5 - 3*s23^6))/((s12 + s13 - s23)*s23*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) - 
     (4*(s12^7 + 6*s12^6*s13 + 15*s12^5*s13^2 + 20*s12^4*s13^3 + 
        15*s12^3*s13^4 + 6*s12^2*s13^5 + s12*s13^6 + 6*s12^6*s23 + 
        18*s12^5*s13*s23 + 12*s12^4*s13^2*s23 - 12*s12^3*s13^3*s23 - 
        18*s12^2*s13^4*s23 - 6*s12*s13^5*s23 + 15*s12^5*s23^2 + 
        14*s12^4*s13*s23^2 - 6*s12^3*s13^2*s23^2 + 8*s12^2*s13^3*s23^2 + 
        15*s12*s13^4*s23^2 + 2*s13^5*s23^2 + 18*s12^4*s23^3 + 
        4*s12^3*s13*s23^3 - 8*s12^2*s13^2*s23^3 - 4*s12*s13^3*s23^3 - 
        10*s13^4*s23^3 - s12^3*s23^4 + 34*s12^2*s13*s23^4 - 
        33*s12*s13^2*s23^4 + 20*s13^3*s23^4 - 22*s12^2*s23^5 + 
        42*s12*s13*s23^5 - 20*s13^2*s23^5 - 15*s12*s23^6 + 10*s13*s23^6 - 
        2*s23^7))/(s12*(s12 + s13 - s23)*s23*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 3, 2] = 0
 
B[4, 3, 3, 3] = 0
 
B[4, 3, 4, -1] = (-2*(32*s12^4*s13^2 + 144*s12^3*s13^3 + 48*s12^2*s13^4 + 
        48*s12*s13^5 - 16*s13^6 + 48*s12^3*s13^2*s23 + 224*s12^2*s13^3*s23 - 
        144*s12*s13^4*s23 + 64*s13^5*s23 - 16*s12^2*s13^2*s23^2 + 
        144*s12*s13^3*s23^2 - 96*s13^4*s23^2 - 48*s12*s13^2*s23^3 + 
        64*s13^3*s23^3 - 16*s13^2*s23^4))/(s13*(s12 - s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(24*s12^4*s13^3 + 56*s12^3*s13^4 + 40*s12^2*s13^5 + 8*s12*s13^6 - 
        24*s12^4*s13^2*s23 + 8*s12^2*s13^4*s23 - 16*s12*s13^5*s23 - 
        56*s12^3*s13^2*s23^2 - 8*s12^2*s13^3*s23^2 - 40*s12^2*s13^2*s23^3 + 
        16*s12*s13^3*s23^3 - 8*s12*s13^2*s23^4))/(s12*s13*(s12 - s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 4, 0] = (-2*(-s12^4 - 8*s12^3*s13 - 46*s12^2*s13^2 - 72*s12*s13^3 - 
        s13^4 - 4*s12^3*s23 - 12*s12^2*s13*s23 - 52*s12*s13^2*s23 + 
        4*s13^3*s23 - 6*s12^2*s23^2 - 6*s13^2*s23^2 - 4*s12*s23^3 + 
        4*s13*s23^3 - s23^4))/(s13*(s12 - s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (2*(-s12^6 - 18*s12^5*s13 - 151*s12^4*s13^2 - 396*s12^3*s13^3 - 
        239*s12^2*s13^4 - 194*s12*s13^5 - 25*s13^6 - 6*s12^5*s23 - 
        74*s12^4*s13*s23 - 364*s12^3*s13^2*s23 - 404*s12^2*s13^3*s23 + 
        242*s12*s13^4*s23 + 94*s13^5*s23 - 15*s12^4*s23^2 - 
        116*s12^3*s13*s23^2 - 282*s12^2*s13^2*s23^2 + 60*s12*s13^3*s23^2 - 
        127*s13^4*s23^2 - 20*s12^3*s23^3 - 84*s12^2*s13*s23^3 - 
        76*s12*s13^2*s23^3 + 68*s13^3*s23^3 - 15*s12^2*s23^4 - 
        26*s12*s13*s23^4 - 7*s13^2*s23^4 - 6*s12*s23^5 - 2*s13*s23^5 - 
        s23^6))/(s13*(s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(-s12^7 - 14*s12^6*s13 - 75*s12^5*s13^2 - 202*s12^4*s13^3 - 
        263*s12^3*s13^4 - 162*s12^2*s13^5 - 45*s12*s13^6 - 6*s13^7 - 
        6*s12^6*s23 - 54*s12^5*s13*s23 - 150*s12^4*s13^2*s23 - 
        124*s12^3*s13^3*s23 + 62*s12^2*s13^4*s23 + 114*s12*s13^5*s23 + 
        30*s13^6*s23 - 15*s12^5*s23^2 - 76*s12^4*s13*s23^2 - 
        66*s12^3*s13^2*s23^2 + 88*s12^2*s13^3*s23^2 - 71*s12*s13^4*s23^2 - 
        60*s13^5*s23^2 - 20*s12^4*s23^3 - 44*s12^3*s13*s23^3 + 
        24*s12^2*s13^2*s23^3 - 20*s12*s13^3*s23^3 + 60*s13^4*s23^3 - 
        15*s12^3*s23^4 - 6*s12^2*s13*s23^4 + 21*s12*s13^2*s23^4 - 
        30*s13^3*s23^4 - 6*s12^2*s23^5 + 2*s12*s13*s23^5 + 6*s13^2*s23^5 - 
        s12*s23^6))/(s12*s13*(s12 - s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 4, 1] = (-2*(s12^4 + 2*s12^2*s13^2 + 8*s12*s13^3 - 11*s13^4 + 
        4*s12^3*s23 - 8*s12^2*s13*s23 + 4*s12*s13^2*s23 + 16*s13^3*s23 + 
        6*s12^2*s23^2 - 16*s12*s13*s23^2 + 2*s13^2*s23^2 + 4*s12*s23^3 - 
        8*s13*s23^3 + s23^4))/(s13*(s12 - s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (2*(s12^6 + 10*s12^5*s13 + 43*s12^4*s13^2 + 44*s12^3*s13^3 - 
        73*s12^2*s13^4 - 22*s12*s13^5 - 3*s13^6 + 6*s12^5*s23 + 
        38*s12^4*s13*s23 + 76*s12^3*s13^2*s23 + 12*s12^2*s13^3*s23 + 
        46*s12*s13^4*s23 + 14*s13^5*s23 + 15*s12^4*s23^2 + 
        52*s12^3*s13*s23^2 + 18*s12^2*s13^2*s23^2 - 12*s12*s13^3*s23^2 - 
        25*s13^4*s23^2 + 20*s12^3*s23^3 + 28*s12^2*s13*s23^3 - 
        20*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 15*s12^2*s23^4 + 
        2*s12*s13*s23^4 - 5*s13^2*s23^4 + 6*s12*s23^5 - 2*s13*s23^5 + s23^6))/
      (s13*(s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3) + (4*(s12^7 + 6*s12^6*s13 + 15*s12^5*s13^2 + 
        18*s12^4*s13^3 - s12^3*s13^4 - 22*s12^2*s13^5 - 15*s12*s13^6 - 
        2*s13^7 + 6*s12^6*s23 + 18*s12^5*s13*s23 + 14*s12^4*s13^2*s23 + 
        4*s12^3*s13^3*s23 + 34*s12^2*s13^4*s23 + 42*s12*s13^5*s23 + 
        10*s13^6*s23 + 15*s12^5*s23^2 + 12*s12^4*s13*s23^2 - 
        6*s12^3*s13^2*s23^2 - 8*s12^2*s13^3*s23^2 - 33*s12*s13^4*s23^2 - 
        20*s13^5*s23^2 + 20*s12^4*s23^3 - 12*s12^3*s13*s23^3 + 
        8*s12^2*s13^2*s23^3 - 4*s12*s13^3*s23^3 + 20*s13^4*s23^3 + 
        15*s12^3*s23^4 - 18*s12^2*s13*s23^4 + 15*s12*s13^2*s23^4 - 
        10*s13^3*s23^4 + 6*s12^2*s23^5 - 6*s12*s13*s23^5 + 2*s13^2*s23^5 + 
        s12*s23^6))/(s12*s13*(s12 - s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 4, 2] = 0
 
B[4, 3, 4, 3] = 0
 
B[4, 3, 5, -1] = (4*(s12^4 + 14*s12^3*s13 + 24*s12^2*s13^2 - 6*s12*s13^3 - 
        s13^4 - 2*s12^3*s23 + 16*s12^2*s13*s23 + 6*s12*s13^2*s23 + 
        4*s13^3*s23 - 8*s12^2*s23^2 + 6*s12*s13*s23^2 - 6*s13^2*s23^2 - 
        6*s12*s23^3 + 4*s13*s23^3 - s23^4))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3 - 
     (4*(s12^4 - 2*s12^3*s13 - 8*s12^2*s13^2 - 6*s12*s13^3 - s13^4 + 
        14*s12^3*s23 + 16*s12^2*s13*s23 + 6*s12*s13^2*s23 + 4*s13^3*s23 + 
        24*s12^2*s23^2 + 6*s12*s13*s23^2 - 6*s13^2*s23^2 - 6*s12*s23^3 + 
        4*s13*s23^3 - s23^4))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3
 
B[4, 3, 5, 0] = (4*(2*s12^4 - 6*s12^2*s13^2 + 20*s12*s13^3 + 12*s12^3*s23 + 
        4*s12^2*s13*s23 - 32*s12*s13^2*s23 + 18*s12^2*s23^2 + 
        4*s12*s13*s23^2 + 8*s12*s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^3 - 
     (4*(2*s12^4 + 12*s12^3*s13 + 18*s12^2*s13^2 + 8*s12*s13^3 + 
        4*s12^2*s13*s23 + 4*s12*s13^2*s23 - 6*s12^2*s23^2 - 
        32*s12*s13*s23^2 + 20*s12*s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[4, 3, 5, 1] = (-4*(2*s12^2*s13^2 + 4*s12*s13^3 + 2*s13^4 - 
        4*s12^2*s13*s23 - 12*s12*s13^2*s23 - 8*s13^3*s23 + 2*s12^2*s23^2 + 
        12*s12*s13*s23^2 + 12*s13^2*s23^2 - 4*s12*s23^3 - 8*s13*s23^3 + 
        2*s23^4))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       3 + (4*(2*s12^2*s13^2 - 4*s12*s13^3 + 2*s13^4 - 4*s12^2*s13*s23 + 
        12*s12*s13^2*s23 - 8*s13^3*s23 + 2*s12^2*s23^2 - 12*s12*s13*s23^2 + 
        12*s13^2*s23^2 + 4*s12*s23^3 - 8*s13*s23^3 + 2*s23^4))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[4, 3, 5, 2] = 0
 
B[4, 3, 5, 3] = 0
 
B[4, 3, 6, -1] = 0
 
B[4, 3, 6, 0] = (-4*s12*(-3*s12^5 - 5*s12^4*s13 + 24*s12^3*s13^2 + 
        56*s12^2*s13^3 + 35*s12*s13^4 + 21*s13^5 - 25*s12^4*s23 - 
        48*s12^3*s13*s23 + 36*s12^2*s13^2*s23 + 28*s12*s13^3*s23 - 
        31*s13^4*s23 - 72*s12^3*s23^2 - 96*s12^2*s13*s23^2 + 
        42*s12*s13^2*s23^2 - 22*s13^3*s23^2 - 92*s12^2*s23^3 - 
        52*s12*s13*s23^3 + 42*s13^2*s23^3 - 53*s12*s23^4 + s13*s23^4 - 
        11*s23^5))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*s12*(-3*s12^5 - 25*s12^4*s13 - 72*s12^3*s13^2 - 92*s12^2*s13^3 - 
        53*s12*s13^4 - 11*s13^5 - 5*s12^4*s23 - 48*s12^3*s13*s23 - 
        96*s12^2*s13^2*s23 - 52*s12*s13^3*s23 + s13^4*s23 + 24*s12^3*s23^2 + 
        36*s12^2*s13*s23^2 + 42*s12*s13^2*s23^2 + 42*s13^3*s23^2 + 
        56*s12^2*s23^3 + 28*s12*s13*s23^3 - 22*s13^2*s23^3 + 35*s12*s23^4 - 
        31*s13*s23^4 + 21*s23^5))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 6, 1] = (4*s12*(8*s12^5 + 54*s12^4*s13 + 134*s12^3*s13^2 + 
        152*s12^2*s13^3 + 78*s12*s13^4 + 14*s13^5 + 26*s12^4*s23 + 
        116*s12^3*s13*s23 + 148*s12^2*s13^2*s23 + 48*s12*s13^3*s23 - 
        10*s13^4*s23 + 6*s12^3*s23^2 - 16*s12^2*s13*s23^2 - 
        84*s12*s13^2*s23^2 - 36*s13^3*s23^2 - 28*s12^2*s23^3 - 
        32*s12*s13*s23^3 + 28*s13^2*s23^3 - 10*s12*s23^4 + 22*s13*s23^4 - 
        18*s23^5 - 2*(3*s12^5 + 25*s12^4*s13 + 72*s12^3*s13^2 + 
          92*s12^2*s13^3 + 53*s12*s13^4 + 11*s13^5 + 5*s12^4*s23 + 
          48*s12^3*s13*s23 + 96*s12^2*s13^2*s23 + 52*s12*s13^3*s23 - 
          s13^4*s23 - 24*s12^3*s23^2 - 36*s12^2*s13*s23^2 - 
          42*s12*s13^2*s23^2 - 42*s13^3*s23^2 - 56*s12^2*s23^3 - 
          28*s12*s13*s23^3 + 22*s13^2*s23^3 - 35*s12*s23^4 + 31*s13*s23^4 - 
          21*s23^5)))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) - 
     (4*s12*(8*s12^5 + 26*s12^4*s13 + 6*s12^3*s13^2 - 28*s12^2*s13^3 - 
        10*s12*s13^4 - 18*s13^5 + 54*s12^4*s23 + 116*s12^3*s13*s23 - 
        16*s12^2*s13^2*s23 - 32*s12*s13^3*s23 + 22*s13^4*s23 + 
        134*s12^3*s23^2 + 148*s12^2*s13*s23^2 - 84*s12*s13^2*s23^2 + 
        28*s13^3*s23^2 + 152*s12^2*s23^3 + 48*s12*s13*s23^3 - 
        36*s13^2*s23^3 + 78*s12*s23^4 - 10*s13*s23^4 + 14*s23^5 - 
        2*(3*s12^5 + 5*s12^4*s13 - 24*s12^3*s13^2 - 56*s12^2*s13^3 - 
          35*s12*s13^4 - 21*s13^5 + 25*s12^4*s23 + 48*s12^3*s13*s23 - 
          36*s12^2*s13^2*s23 - 28*s12*s13^3*s23 + 31*s13^4*s23 + 
          72*s12^3*s23^2 + 96*s12^2*s13*s23^2 - 42*s12*s13^2*s23^2 + 
          22*s13^3*s23^2 + 92*s12^2*s23^3 + 52*s12*s13*s23^3 - 
          42*s13^2*s23^3 + 53*s12*s23^4 - s13*s23^4 + 11*s23^5)))/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3)
 
B[4, 3, 6, 2] = (-4*s12*(-2*s12^5 - 4*s12^4*s13 + 6*s12^3*s13^2 + 
        8*s12^2*s13^3 - 8*s12*s13^4 - 12*s12^4*s23 - 12*s12^3*s13*s23 + 
        24*s12^2*s13^2*s23 - 26*s12^3*s23^2 - 8*s12^2*s13*s23^2 + 
        16*s12*s13^2*s23^2 - 24*s12^2*s23^3 - 8*s12*s23^4 - 
        2*(-8*s12^5 - 26*s12^4*s13 - 6*s12^3*s13^2 + 28*s12^2*s13^3 + 
          10*s12*s13^4 + 18*s13^5 - 54*s12^4*s23 - 116*s12^3*s13*s23 + 
          16*s12^2*s13^2*s23 + 32*s12*s13^3*s23 - 22*s13^4*s23 - 
          134*s12^3*s23^2 - 148*s12^2*s13*s23^2 + 84*s12*s13^2*s23^2 - 
          28*s13^3*s23^2 - 152*s12^2*s23^3 - 48*s12*s13*s23^3 + 
          36*s13^2*s23^3 - 78*s12*s23^4 + 10*s13*s23^4 - 14*s23^5) - 
        4*(3*s12^5 + 5*s12^4*s13 - 24*s12^3*s13^2 - 56*s12^2*s13^3 - 
          35*s12*s13^4 - 21*s13^5 + 25*s12^4*s23 + 48*s12^3*s13*s23 - 
          36*s12^2*s13^2*s23 - 28*s12*s13^3*s23 + 31*s13^4*s23 + 
          72*s12^3*s23^2 + 96*s12^2*s13*s23^2 - 42*s12*s13^2*s23^2 + 
          22*s13^3*s23^2 + 92*s12^2*s23^3 + 52*s12*s13*s23^3 - 
          42*s13^2*s23^3 + 53*s12*s23^4 - s13*s23^4 + 11*s23^5)))/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^3) + (4*s12*(-2*s12^5 - 12*s12^4*s13 - 
        26*s12^3*s13^2 - 24*s12^2*s13^3 - 8*s12*s13^4 - 4*s12^4*s23 - 
        12*s12^3*s13*s23 - 8*s12^2*s13^2*s23 + 6*s12^3*s23^2 + 
        24*s12^2*s13*s23^2 + 16*s12*s13^2*s23^2 + 8*s12^2*s23^3 - 
        8*s12*s23^4 - 4*(3*s12^5 + 25*s12^4*s13 + 72*s12^3*s13^2 + 
          92*s12^2*s13^3 + 53*s12*s13^4 + 11*s13^5 + 5*s12^4*s23 + 
          48*s12^3*s13*s23 + 96*s12^2*s13^2*s23 + 52*s12*s13^3*s23 - 
          s13^4*s23 - 24*s12^3*s23^2 - 36*s12^2*s13*s23^2 - 
          42*s12*s13^2*s23^2 - 42*s13^3*s23^2 - 56*s12^2*s23^3 - 
          28*s12*s13*s23^3 + 22*s13^2*s23^3 - 35*s12*s23^4 + 31*s13*s23^4 - 
          21*s23^5) - 2*(-8*s12^5 - 54*s12^4*s13 - 134*s12^3*s13^2 - 
          152*s12^2*s13^3 - 78*s12*s13^4 - 14*s13^5 - 26*s12^4*s23 - 
          116*s12^3*s13*s23 - 148*s12^2*s13^2*s23 - 48*s12*s13^3*s23 + 
          10*s13^4*s23 - 6*s12^3*s23^2 + 16*s12^2*s13*s23^2 + 
          84*s12*s13^2*s23^2 + 36*s13^3*s23^2 + 28*s12^2*s23^3 + 
          32*s12*s13*s23^3 - 28*s13^2*s23^3 + 10*s12*s23^4 - 22*s13*s23^4 + 
          18*s23^5)))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 7, -1] = 0
 
B[4, 3, 7, 0] = (2*(s13 - s23)*(s12 + s13 - s23)*(-12*s12^4 - 28*s12^3*s13 - 
        20*s12^2*s13^2 - 4*s12*s13^3 - 28*s12^3*s23 - 24*s12^2*s13*s23 + 
        4*s12*s13^2*s23 - 20*s12^2*s23^2 + 4*s12*s13*s23^2 - 4*s12*s23^3))/
      (s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(s12 + s13 - s23)*(3*s12^4 + 14*s12^3*s13 + 20*s12^2*s13^2 + 
        10*s12*s13^3 + s13^4 + 10*s12^3*s23 + 36*s12^2*s13*s23 + 
        26*s12*s13^2*s23 - 8*s12^2*s23^2 - 2*s12*s13*s23^2 - 6*s13^2*s23^2 - 
        34*s12*s23^3 + 8*s13*s23^3 - 3*s23^4))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[4, 3, 7, 1] = (2*(s13 - s23)*(s12 + s13 - s23)*(5*s12^4 - 18*s12^2*s13^2 - 
        16*s12*s13^3 - 3*s13^4 + 4*s12^2*s13*s23 + 16*s12*s13^2*s23 + 
        12*s13^3*s23 - 18*s12^2*s23^2 + 16*s12*s13*s23^2 - 18*s13^2*s23^2 - 
        16*s12*s23^3 + 12*s13*s23^3 - 3*s23^4 - 
        2*(12*s12^4 + 28*s12^3*s13 + 20*s12^2*s13^2 + 4*s12*s13^3 + 
          28*s12^3*s23 + 24*s12^2*s13*s23 - 4*s12*s13^2*s23 + 
          20*s12^2*s23^2 - 4*s12*s13*s23^2 + 4*s12*s23^3)))/
      (s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(s12 + s13 - s23)*(-5*s12^4 - 18*s12^3*s13 - 18*s12^2*s13^2 - 
        2*s12*s13^3 + 3*s13^4 - 22*s12^3*s23 - 52*s12^2*s13*s23 - 
        34*s12*s13^2*s23 - 4*s13^3*s23 - 10*s12^2*s23^2 + 10*s12*s13*s23^2 - 
        6*s13^2*s23^2 + 26*s12*s23^3 + 12*s13*s23^3 - 5*s23^4 - 
        2*(-3*s12^4 - 14*s12^3*s13 - 20*s12^2*s13^2 - 10*s12*s13^3 - s13^4 - 
          10*s12^3*s23 - 36*s12^2*s13*s23 - 26*s12*s13^2*s23 + 
          8*s12^2*s23^2 + 2*s12*s13*s23^2 + 6*s13^2*s23^2 + 34*s12*s23^3 - 
          8*s13*s23^3 + 3*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3
 
B[4, 3, 7, 2] = (2*(s13 - s23)*(s12 + s13 - s23)*(-s12^4 + 2*s12^2*s13^2 - 
        s13^4 - 4*s12^2*s13*s23 + 4*s13^3*s23 + 2*s12^2*s23^2 - 
        6*s13^2*s23^2 + 4*s13*s23^3 - s23^4 - 4*(12*s12^4 + 28*s12^3*s13 + 
          20*s12^2*s13^2 + 4*s12*s13^3 + 28*s12^3*s23 + 24*s12^2*s13*s23 - 
          4*s12*s13^2*s23 + 20*s12^2*s23^2 - 4*s12*s13*s23^2 + 4*s12*s23^3) - 
        2*(-5*s12^4 + 18*s12^2*s13^2 + 16*s12*s13^3 + 3*s13^4 - 
          4*s12^2*s13*s23 - 16*s12*s13^2*s23 - 12*s13^3*s23 + 
          18*s12^2*s23^2 - 16*s12*s13*s23^2 + 18*s13^2*s23^2 + 16*s12*s23^3 - 
          12*s13*s23^3 + 3*s23^4)))/
      (s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(s12 + s13 - s23)*(-2*s12^3*s13 - 8*s12^2*s13^2 - 10*s12*s13^3 - 
        4*s13^4 + 2*s12^3*s23 + 8*s12^2*s13*s23 + 14*s12*s13^2*s23 + 
        8*s13^3*s23 + 2*s12*s13*s23^2 - 6*s12*s23^3 - 8*s13*s23^3 + 4*s23^4 - 
        4*(-3*s12^4 - 14*s12^3*s13 - 20*s12^2*s13^2 - 10*s12*s13^3 - s13^4 - 
          10*s12^3*s23 - 36*s12^2*s13*s23 - 26*s12*s13^2*s23 + 
          8*s12^2*s23^2 + 2*s12*s13*s23^2 + 6*s13^2*s23^2 + 34*s12*s23^3 - 
          8*s13*s23^3 + 3*s23^4) - 2*(5*s12^4 + 18*s12^3*s13 + 
          18*s12^2*s13^2 + 2*s12*s13^3 - 3*s13^4 + 22*s12^3*s23 + 
          52*s12^2*s13*s23 + 34*s12*s13^2*s23 + 4*s13^3*s23 + 
          10*s12^2*s23^2 - 10*s12*s13*s23^2 + 6*s13^2*s23^2 - 26*s12*s23^3 - 
          12*s13*s23^3 + 5*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3
 
B[4, 3, 8, -1] = 0
 
B[4, 3, 8, 0] = (2*(s13 - s23)*(s12 - s13 + s23)*(-12*s12^4 - 28*s12^3*s13 - 
        20*s12^2*s13^2 - 4*s12*s13^3 - 28*s12^3*s23 - 24*s12^2*s13*s23 + 
        4*s12*s13^2*s23 - 20*s12^2*s23^2 + 4*s12*s13*s23^2 - 4*s12*s23^3))/
      (s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(s12 - s13 + s23)*(-3*s12^4 - 10*s12^3*s13 + 8*s12^2*s13^2 + 
        34*s12*s13^3 + 3*s13^4 - 14*s12^3*s23 - 36*s12^2*s13*s23 + 
        2*s12*s13^2*s23 - 8*s13^3*s23 - 20*s12^2*s23^2 - 26*s12*s13*s23^2 + 
        6*s13^2*s23^2 - 10*s12*s23^3 - s23^4))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[4, 3, 8, 1] = (2*(s13 - s23)*(s12 - s13 + s23)*(5*s12^4 - 18*s12^2*s13^2 - 
        16*s12*s13^3 - 3*s13^4 + 4*s12^2*s13*s23 + 16*s12*s13^2*s23 + 
        12*s13^3*s23 - 18*s12^2*s23^2 + 16*s12*s13*s23^2 - 18*s13^2*s23^2 - 
        16*s12*s23^3 + 12*s13*s23^3 - 3*s23^4 - 
        2*(12*s12^4 + 28*s12^3*s13 + 20*s12^2*s13^2 + 4*s12*s13^3 + 
          28*s12^3*s23 + 24*s12^2*s13*s23 - 4*s12*s13^2*s23 + 
          20*s12^2*s23^2 - 4*s12*s13*s23^2 + 4*s12*s23^3)))/
      (s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(s12 - s13 + s23)*(5*s12^4 + 22*s12^3*s13 + 10*s12^2*s13^2 - 
        26*s12*s13^3 + 5*s13^4 + 18*s12^3*s23 + 52*s12^2*s13*s23 - 
        10*s12*s13^2*s23 - 12*s13^3*s23 + 18*s12^2*s23^2 + 34*s12*s13*s23^2 + 
        6*s13^2*s23^2 + 2*s12*s23^3 + 4*s13*s23^3 - 3*s23^4 - 
        2*(3*s12^4 + 10*s12^3*s13 - 8*s12^2*s13^2 - 34*s12*s13^3 - 3*s13^4 + 
          14*s12^3*s23 + 36*s12^2*s13*s23 - 2*s12*s13^2*s23 + 8*s13^3*s23 + 
          20*s12^2*s23^2 + 26*s12*s13*s23^2 - 6*s13^2*s23^2 + 10*s12*s23^3 + 
          s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3
 
B[4, 3, 8, 2] = (2*(s13 - s23)*(s12 - s13 + s23)*(-s12^4 + 2*s12^2*s13^2 - 
        s13^4 - 4*s12^2*s13*s23 + 4*s13^3*s23 + 2*s12^2*s23^2 - 
        6*s13^2*s23^2 + 4*s13*s23^3 - s23^4 - 4*(12*s12^4 + 28*s12^3*s13 + 
          20*s12^2*s13^2 + 4*s12*s13^3 + 28*s12^3*s23 + 24*s12^2*s13*s23 - 
          4*s12*s13^2*s23 + 20*s12^2*s23^2 - 4*s12*s13*s23^2 + 4*s12*s23^3) - 
        2*(-5*s12^4 + 18*s12^2*s13^2 + 16*s12*s13^3 + 3*s13^4 - 
          4*s12^2*s13*s23 - 16*s12*s13^2*s23 - 12*s13^3*s23 + 
          18*s12^2*s23^2 - 16*s12*s13*s23^2 + 18*s13^2*s23^2 + 16*s12*s23^3 - 
          12*s13*s23^3 + 3*s23^4)))/
      (s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3) + 
     (4*(s12 - s13 + s23)*(-2*s12^3*s13 + 6*s12*s13^3 - 4*s13^4 + 
        2*s12^3*s23 - 8*s12^2*s13*s23 - 2*s12*s13^2*s23 + 8*s13^3*s23 + 
        8*s12^2*s23^2 - 14*s12*s13*s23^2 + 10*s12*s23^3 - 8*s13*s23^3 + 
        4*s23^4 - 4*(3*s12^4 + 10*s12^3*s13 - 8*s12^2*s13^2 - 34*s12*s13^3 - 
          3*s13^4 + 14*s12^3*s23 + 36*s12^2*s13*s23 - 2*s12*s13^2*s23 + 
          8*s13^3*s23 + 20*s12^2*s23^2 + 26*s12*s13*s23^2 - 6*s13^2*s23^2 + 
          10*s12*s23^3 + s23^4) - 2*(-5*s12^4 - 22*s12^3*s13 - 
          10*s12^2*s13^2 + 26*s12*s13^3 - 5*s13^4 - 18*s12^3*s23 - 
          52*s12^2*s13*s23 + 10*s12*s13^2*s23 + 12*s13^3*s23 - 
          18*s12^2*s23^2 - 34*s12*s13*s23^2 - 6*s13^2*s23^2 - 2*s12*s23^3 - 
          4*s13*s23^3 + 3*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3
 
B[4, 3, 9, -1] = 0
 
B[4, 3, 9, 0] = (-4*s12*(3*s12^4 + 14*s12^3*s13 + 20*s12^2*s13^2 + 
        10*s12*s13^3 + s13^4 + 10*s12^3*s23 + 36*s12^2*s13*s23 + 
        26*s12*s13^2*s23 - 8*s12^2*s23^2 - 2*s12*s13*s23^2 - 6*s13^2*s23^2 - 
        34*s12*s23^3 + 8*s13*s23^3 - 3*s23^4))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3 - 
     (4*s12*(-3*s12^4 - 10*s12^3*s13 + 8*s12^2*s13^2 + 34*s12*s13^3 + 
        3*s13^4 - 14*s12^3*s23 - 36*s12^2*s13*s23 + 2*s12*s13^2*s23 - 
        8*s13^3*s23 - 20*s12^2*s23^2 - 26*s12*s13*s23^2 + 6*s13^2*s23^2 - 
        10*s12*s23^3 - s23^4))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3
 
B[4, 3, 9, 1] = (-4*s12*(5*s12^4 + 22*s12^3*s13 + 10*s12^2*s13^2 - 
        26*s12*s13^3 + 5*s13^4 + 18*s12^3*s23 + 52*s12^2*s13*s23 - 
        10*s12*s13^2*s23 - 12*s13^3*s23 + 18*s12^2*s23^2 + 34*s12*s13*s23^2 + 
        6*s13^2*s23^2 + 2*s12*s23^3 + 4*s13*s23^3 - 3*s23^4 - 
        2*(3*s12^4 + 10*s12^3*s13 - 8*s12^2*s13^2 - 34*s12*s13^3 - 3*s13^4 + 
          14*s12^3*s23 + 36*s12^2*s13*s23 - 2*s12*s13^2*s23 + 8*s13^3*s23 + 
          20*s12^2*s23^2 + 26*s12*s13*s23^2 - 6*s13^2*s23^2 + 10*s12*s23^3 + 
          s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3 - (4*s12*(-5*s12^4 - 18*s12^3*s13 - 18*s12^2*s13^2 - 
        2*s12*s13^3 + 3*s13^4 - 22*s12^3*s23 - 52*s12^2*s13*s23 - 
        34*s12*s13^2*s23 - 4*s13^3*s23 - 10*s12^2*s23^2 + 10*s12*s13*s23^2 - 
        6*s13^2*s23^2 + 26*s12*s23^3 + 12*s13*s23^3 - 5*s23^4 - 
        2*(-3*s12^4 - 14*s12^3*s13 - 20*s12^2*s13^2 - 10*s12*s13^3 - s13^4 - 
          10*s12^3*s23 - 36*s12^2*s13*s23 - 26*s12*s13^2*s23 + 
          8*s12^2*s23^2 + 2*s12*s13*s23^2 + 6*s13^2*s23^2 + 34*s12*s23^3 - 
          8*s13*s23^3 + 3*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3
 
B[4, 3, 9, 2] = (-4*s12*(-2*s12^3*s13 + 6*s12*s13^3 - 4*s13^4 + 2*s12^3*s23 - 
        8*s12^2*s13*s23 - 2*s12*s13^2*s23 + 8*s13^3*s23 + 8*s12^2*s23^2 - 
        14*s12*s13*s23^2 + 10*s12*s23^3 - 8*s13*s23^3 + 4*s23^4 - 
        4*(3*s12^4 + 10*s12^3*s13 - 8*s12^2*s13^2 - 34*s12*s13^3 - 3*s13^4 + 
          14*s12^3*s23 + 36*s12^2*s13*s23 - 2*s12*s13^2*s23 + 8*s13^3*s23 + 
          20*s12^2*s23^2 + 26*s12*s13*s23^2 - 6*s13^2*s23^2 + 10*s12*s23^3 + 
          s23^4) - 2*(-5*s12^4 - 22*s12^3*s13 - 10*s12^2*s13^2 + 
          26*s12*s13^3 - 5*s13^4 - 18*s12^3*s23 - 52*s12^2*s13*s23 + 
          10*s12*s13^2*s23 + 12*s13^3*s23 - 18*s12^2*s23^2 - 
          34*s12*s13*s23^2 - 6*s13^2*s23^2 - 2*s12*s23^3 - 4*s13*s23^3 + 
          3*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^3 - (4*s12*(-2*s12^3*s13 - 8*s12^2*s13^2 - 10*s12*s13^3 - 
        4*s13^4 + 2*s12^3*s23 + 8*s12^2*s13*s23 + 14*s12*s13^2*s23 + 
        8*s13^3*s23 + 2*s12*s13*s23^2 - 6*s12*s23^3 - 8*s13*s23^3 + 4*s23^4 - 
        4*(-3*s12^4 - 14*s12^3*s13 - 20*s12^2*s13^2 - 10*s12*s13^3 - s13^4 - 
          10*s12^3*s23 - 36*s12^2*s13*s23 - 26*s12*s13^2*s23 + 
          8*s12^2*s23^2 + 2*s12*s13*s23^2 + 6*s13^2*s23^2 + 34*s12*s23^3 - 
          8*s13*s23^3 + 3*s23^4) - 2*(5*s12^4 + 18*s12^3*s13 + 
          18*s12^2*s13^2 + 2*s12*s13^3 - 3*s13^4 + 22*s12^3*s23 + 
          52*s12^2*s13*s23 + 34*s12*s13^2*s23 + 4*s13^3*s23 + 
          10*s12^2*s23^2 - 10*s12*s13*s23^2 + 6*s13^2*s23^2 - 26*s12*s23^3 - 
          12*s13*s23^3 + 5*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^3
 
B[4, 3, 10, -1] = 0
 
B[4, 3, 10, 0] = (4*s12*(s12 + s13 - s23)*(-2*s12^4 - 3*s12^3*s13 + 
       s12^2*s13^2 + 3*s12*s13^3 + s13^4 - 9*s12^3*s23 - 14*s12^2*s13*s23 - 
       9*s12*s13^2*s23 - 4*s13^3*s23 - 3*s12^2*s23^2 + 9*s12*s13*s23^2 + 
       6*s13^2*s23^2 - 3*s12*s23^3 - 4*s13*s23^3 + s23^4))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[4, 3, 10, 1] = (4*s12*(s12 + s13 - s23)*(4*s12^4 + 9*s12^3*s13 + 
       6*s12^2*s13^2 + s12*s13^3 + 15*s12^3*s23 + 20*s12^2*s13*s23 + 
       5*s12*s13^2*s23 + 6*s12^2*s23^2 - 13*s12*s13*s23^2 + 7*s12*s23^3 - 
       2*(2*s12^4 + 3*s12^3*s13 - s12^2*s13^2 - 3*s12*s13^3 - s13^4 + 
         9*s12^3*s23 + 14*s12^2*s13*s23 + 9*s12*s13^2*s23 + 4*s13^3*s23 + 
         3*s12^2*s23^2 - 9*s12*s13*s23^2 - 6*s13^2*s23^2 + 3*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 3, 10, 2] = (4*s12*(s12 + s13 - s23)*(-s12^4 - 2*s12^3*s13 - 
       s12^2*s13^2 - 2*s12^3*s23 - 2*s12^2*s13*s23 + 3*s12^2*s23^2 - 
       2*(-4*s12^4 - 9*s12^3*s13 - 6*s12^2*s13^2 - s12*s13^3 - 15*s12^3*s23 - 
         20*s12^2*s13*s23 - 5*s12*s13^2*s23 - 6*s12^2*s23^2 + 
         13*s12*s13*s23^2 - 7*s12*s23^3) - 4*(2*s12^4 + 3*s12^3*s13 - 
         s12^2*s13^2 - 3*s12*s13^3 - s13^4 + 9*s12^3*s23 + 14*s12^2*s13*s23 + 
         9*s12*s13^2*s23 + 4*s13^3*s23 + 3*s12^2*s23^2 - 9*s12*s13*s23^2 - 
         6*s13^2*s23^2 + 3*s12*s23^3 + 4*s13*s23^3 - s23^4)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[4, 3, 10, 3] = (4*s12*(s12 + s13 - s23)*
      (-2*(s12^4 + 2*s12^3*s13 + s12^2*s13^2 + 2*s12^3*s23 + 
         2*s12^2*s13*s23 - 3*s12^2*s23^2) - 4*(-4*s12^4 - 9*s12^3*s13 - 
         6*s12^2*s13^2 - s12*s13^3 - 15*s12^3*s23 - 20*s12^2*s13*s23 - 
         5*s12*s13^2*s23 - 6*s12^2*s23^2 + 13*s12*s13*s23^2 - 7*s12*s23^3) - 
       8*(2*s12^4 + 3*s12^3*s13 - s12^2*s13^2 - 3*s12*s13^3 - s13^4 + 
         9*s12^3*s23 + 14*s12^2*s13*s23 + 9*s12*s13^2*s23 + 4*s13^3*s23 + 
         3*s12^2*s23^2 - 9*s12*s13*s23^2 - 6*s13^2*s23^2 + 3*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 3, 10, 4] = (4*s12*(s12 + s13 - s23)*
      (-4*(s12^4 + 2*s12^3*s13 + s12^2*s13^2 + 2*s12^3*s23 + 
         2*s12^2*s13*s23 - 3*s12^2*s23^2) - 8*(-4*s12^4 - 9*s12^3*s13 - 
         6*s12^2*s13^2 - s12*s13^3 - 15*s12^3*s23 - 20*s12^2*s13*s23 - 
         5*s12*s13^2*s23 - 6*s12^2*s23^2 + 13*s12*s13*s23^2 - 7*s12*s23^3) - 
       16*(2*s12^4 + 3*s12^3*s13 - s12^2*s13^2 - 3*s12*s13^3 - s13^4 + 
         9*s12^3*s23 + 14*s12^2*s13*s23 + 9*s12*s13^2*s23 + 4*s13^3*s23 + 
         3*s12^2*s23^2 - 9*s12*s13*s23^2 - 6*s13^2*s23^2 + 3*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 3, 11, -1] = 0
 
B[4, 3, 11, 0] = (-4*s12*(s12 - s13 + s23)*(-2*s12^4 - 9*s12^3*s13 - 
       3*s12^2*s13^2 - 3*s12*s13^3 + s13^4 - 3*s12^3*s23 - 14*s12^2*s13*s23 + 
       9*s12*s13^2*s23 - 4*s13^3*s23 + s12^2*s23^2 - 9*s12*s13*s23^2 + 
       6*s13^2*s23^2 + 3*s12*s23^3 - 4*s13*s23^3 + s23^4))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3
 
B[4, 3, 11, 1] = (-4*s12*(s12 - s13 + s23)*(4*s12^4 + 15*s12^3*s13 + 
       6*s12^2*s13^2 + 7*s12*s13^3 + 9*s12^3*s23 + 20*s12^2*s13*s23 - 
       13*s12*s13^2*s23 + 6*s12^2*s23^2 + 5*s12*s13*s23^2 + s12*s23^3 - 
       2*(2*s12^4 + 9*s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 - s13^4 + 
         3*s12^3*s23 + 14*s12^2*s13*s23 - 9*s12*s13^2*s23 + 4*s13^3*s23 - 
         s12^2*s23^2 + 9*s12*s13*s23^2 - 6*s13^2*s23^2 - 3*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 3, 11, 2] = (-4*s12*(s12 - s13 + s23)*(-s12^4 - 2*s12^3*s13 + 
       3*s12^2*s13^2 - 2*s12^3*s23 - 2*s12^2*s13*s23 - s12^2*s23^2 - 
       2*(-4*s12^4 - 15*s12^3*s13 - 6*s12^2*s13^2 - 7*s12*s13^3 - 
         9*s12^3*s23 - 20*s12^2*s13*s23 + 13*s12*s13^2*s23 - 6*s12^2*s23^2 - 
         5*s12*s13*s23^2 - s12*s23^3) - 4*(2*s12^4 + 9*s12^3*s13 + 
         3*s12^2*s13^2 + 3*s12*s13^3 - s13^4 + 3*s12^3*s23 + 
         14*s12^2*s13*s23 - 9*s12*s13^2*s23 + 4*s13^3*s23 - s12^2*s23^2 + 
         9*s12*s13*s23^2 - 6*s13^2*s23^2 - 3*s12*s23^3 + 4*s13*s23^3 - 
         s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
      3
 
B[4, 3, 11, 3] = (-4*s12*(s12 - s13 + s23)*
      (-2*(s12^4 + 2*s12^3*s13 - 3*s12^2*s13^2 + 2*s12^3*s23 + 
         2*s12^2*s13*s23 + s12^2*s23^2) - 4*(-4*s12^4 - 15*s12^3*s13 - 
         6*s12^2*s13^2 - 7*s12*s13^3 - 9*s12^3*s23 - 20*s12^2*s13*s23 + 
         13*s12*s13^2*s23 - 6*s12^2*s23^2 - 5*s12*s13*s23^2 - s12*s23^3) - 
       8*(2*s12^4 + 9*s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 - s13^4 + 
         3*s12^3*s23 + 14*s12^2*s13*s23 - 9*s12*s13^2*s23 + 4*s13^3*s23 - 
         s12^2*s23^2 + 9*s12*s13*s23^2 - 6*s13^2*s23^2 - 3*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 3, 11, 4] = (-4*s12*(s12 - s13 + s23)*
      (-4*(s12^4 + 2*s12^3*s13 - 3*s12^2*s13^2 + 2*s12^3*s23 + 
         2*s12^2*s13*s23 + s12^2*s23^2) - 8*(-4*s12^4 - 15*s12^3*s13 - 
         6*s12^2*s13^2 - 7*s12*s13^3 - 9*s12^3*s23 - 20*s12^2*s13*s23 + 
         13*s12*s13^2*s23 - 6*s12^2*s23^2 - 5*s12*s13*s23^2 - s12*s23^3) - 
       16*(2*s12^4 + 9*s12^3*s13 + 3*s12^2*s13^2 + 3*s12*s13^3 - s13^4 + 
         3*s12^3*s23 + 14*s12^2*s13*s23 - 9*s12*s13^2*s23 + 4*s13^3*s23 - 
         s12^2*s23^2 + 9*s12*s13*s23^2 - 6*s13^2*s23^2 - 3*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 3, 12, -1] = 0
 
B[4, 3, 12, 0] = ((s13 - s23)*(s12 + s13 - s23)*(s12 - s13 + s23)*
      (12*s12^4 + 28*s12^3*s13 + 20*s12^2*s13^2 + 4*s12*s13^3 + 
       28*s12^3*s23 + 24*s12^2*s13*s23 - 4*s12*s13^2*s23 + 20*s12^2*s23^2 - 
       4*s12*s13*s23^2 + 4*s12*s23^3))/
     (2*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 12, 1] = ((s13 - s23)*(s12 + s13 - s23)*(s12 - s13 + s23)*
      (-19*s12^4 - 48*s12^3*s13 - 42*s12^2*s13^2 - 16*s12*s13^3 - 3*s13^4 - 
       48*s12^3*s23 - 44*s12^2*s13*s23 + 16*s12*s13^2*s23 + 12*s13^3*s23 - 
       42*s12^2*s23^2 + 16*s12*s13*s23^2 - 18*s13^2*s23^2 - 16*s12*s23^3 + 
       12*s13*s23^3 - 3*s23^4 + 2*(12*s12^4 + 28*s12^3*s13 + 20*s12^2*s13^2 + 
         4*s12*s13^3 + 28*s12^3*s23 + 24*s12^2*s13*s23 - 4*s12*s13^2*s23 + 
         20*s12^2*s23^2 - 4*s12*s13*s23^2 + 4*s12*s23^3)))/
     (2*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 12, 2] = ((s13 - s23)*(s12 + s13 - s23)*(s12 - s13 + s23)*
      (3*s12^4 + 4*s12^3*s13 - 2*s12^2*s13^2 - 4*s12*s13^3 - s13^4 + 
       4*s12^3*s23 + 4*s12^2*s13*s23 + 4*s12*s13^2*s23 + 4*s13^3*s23 - 
       2*s12^2*s23^2 + 4*s12*s13*s23^2 - 6*s13^2*s23^2 - 4*s12*s23^3 + 
       4*s13*s23^3 - s23^4 + 4*(12*s12^4 + 28*s12^3*s13 + 20*s12^2*s13^2 + 
         4*s12*s13^3 + 28*s12^3*s23 + 24*s12^2*s13*s23 - 4*s12*s13^2*s23 + 
         20*s12^2*s23^2 - 4*s12*s13*s23^2 + 4*s12*s23^3) + 
       2*(-19*s12^4 - 48*s12^3*s13 - 42*s12^2*s13^2 - 16*s12*s13^3 - 
         3*s13^4 - 48*s12^3*s23 - 44*s12^2*s13*s23 + 16*s12*s13^2*s23 + 
         12*s13^3*s23 - 42*s12^2*s23^2 + 16*s12*s13*s23^2 - 18*s13^2*s23^2 - 
         16*s12*s23^3 + 12*s13*s23^3 - 3*s23^4)))/
     (2*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 12, 3] = ((s13 - s23)*(s12 + s13 - s23)*(s12 - s13 + s23)*
      (8*(12*s12^4 + 28*s12^3*s13 + 20*s12^2*s13^2 + 4*s12*s13^3 + 
         28*s12^3*s23 + 24*s12^2*s13*s23 - 4*s12*s13^2*s23 + 20*s12^2*s23^2 - 
         4*s12*s13*s23^2 + 4*s12*s23^3) + 4*(-19*s12^4 - 48*s12^3*s13 - 
         42*s12^2*s13^2 - 16*s12*s13^3 - 3*s13^4 - 48*s12^3*s23 - 
         44*s12^2*s13*s23 + 16*s12*s13^2*s23 + 12*s13^3*s23 - 
         42*s12^2*s23^2 + 16*s12*s13*s23^2 - 18*s13^2*s23^2 - 16*s12*s23^3 + 
         12*s13*s23^3 - 3*s23^4) + 2*(3*s12^4 + 4*s12^3*s13 - 2*s12^2*s13^2 - 
         4*s12*s13^3 - s13^4 + 4*s12^3*s23 + 4*s12^2*s13*s23 + 
         4*s12*s13^2*s23 + 4*s13^3*s23 - 2*s12^2*s23^2 + 4*s12*s13*s23^2 - 
         6*s13^2*s23^2 - 4*s12*s23^3 + 4*s13*s23^3 - s23^4)))/
     (2*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 12, 4] = ((s13 - s23)*(s12 + s13 - s23)*(s12 - s13 + s23)*
      (16*(12*s12^4 + 28*s12^3*s13 + 20*s12^2*s13^2 + 4*s12*s13^3 + 
         28*s12^3*s23 + 24*s12^2*s13*s23 - 4*s12*s13^2*s23 + 20*s12^2*s23^2 - 
         4*s12*s13*s23^2 + 4*s12*s23^3) + 8*(-19*s12^4 - 48*s12^3*s13 - 
         42*s12^2*s13^2 - 16*s12*s13^3 - 3*s13^4 - 48*s12^3*s23 - 
         44*s12^2*s13*s23 + 16*s12*s13^2*s23 + 12*s13^3*s23 - 
         42*s12^2*s23^2 + 16*s12*s13*s23^2 - 18*s13^2*s23^2 - 16*s12*s23^3 + 
         12*s13*s23^3 - 3*s23^4) + 4*(3*s12^4 + 4*s12^3*s13 - 2*s12^2*s13^2 - 
         4*s12*s13^3 - s13^4 + 4*s12^3*s23 + 4*s12^2*s13*s23 + 
         4*s12*s13^2*s23 + 4*s13^3*s23 - 2*s12^2*s23^2 + 4*s12*s13*s23^2 - 
         6*s13^2*s23^2 - 4*s12*s23^3 + 4*s13*s23^3 - s23^4)))/
     (2*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 13, -1] = 0
 
B[4, 3, 13, 0] = ((s13 - s23)*(s12 + s13 - s23)*(s12 - s13 + s23)*
      (12*s12^4 + 28*s12^3*s13 + 20*s12^2*s13^2 + 4*s12*s13^3 + 
       28*s12^3*s23 + 24*s12^2*s13*s23 - 4*s12*s13^2*s23 + 20*s12^2*s23^2 - 
       4*s12*s13*s23^2 + 4*s12*s23^3))/
     (2*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 13, 1] = ((s13 - s23)*(s12 + s13 - s23)*(s12 - s13 + s23)*
      (-19*s12^4 - 48*s12^3*s13 - 42*s12^2*s13^2 - 16*s12*s13^3 - 3*s13^4 - 
       48*s12^3*s23 - 44*s12^2*s13*s23 + 16*s12*s13^2*s23 + 12*s13^3*s23 - 
       42*s12^2*s23^2 + 16*s12*s13*s23^2 - 18*s13^2*s23^2 - 16*s12*s23^3 + 
       12*s13*s23^3 - 3*s23^4 + 2*(12*s12^4 + 28*s12^3*s13 + 20*s12^2*s13^2 + 
         4*s12*s13^3 + 28*s12^3*s23 + 24*s12^2*s13*s23 - 4*s12*s13^2*s23 + 
         20*s12^2*s23^2 - 4*s12*s13*s23^2 + 4*s12*s23^3)))/
     (2*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 13, 2] = ((s13 - s23)*(s12 + s13 - s23)*(s12 - s13 + s23)*
      (3*s12^4 + 4*s12^3*s13 - 2*s12^2*s13^2 - 4*s12*s13^3 - s13^4 + 
       4*s12^3*s23 + 4*s12^2*s13*s23 + 4*s12*s13^2*s23 + 4*s13^3*s23 - 
       2*s12^2*s23^2 + 4*s12*s13*s23^2 - 6*s13^2*s23^2 - 4*s12*s23^3 + 
       4*s13*s23^3 - s23^4 + 4*(12*s12^4 + 28*s12^3*s13 + 20*s12^2*s13^2 + 
         4*s12*s13^3 + 28*s12^3*s23 + 24*s12^2*s13*s23 - 4*s12*s13^2*s23 + 
         20*s12^2*s23^2 - 4*s12*s13*s23^2 + 4*s12*s23^3) + 
       2*(-19*s12^4 - 48*s12^3*s13 - 42*s12^2*s13^2 - 16*s12*s13^3 - 
         3*s13^4 - 48*s12^3*s23 - 44*s12^2*s13*s23 + 16*s12*s13^2*s23 + 
         12*s13^3*s23 - 42*s12^2*s23^2 + 16*s12*s13*s23^2 - 18*s13^2*s23^2 - 
         16*s12*s23^3 + 12*s13*s23^3 - 3*s23^4)))/
     (2*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 13, 3] = ((s13 - s23)*(s12 + s13 - s23)*(s12 - s13 + s23)*
      (8*(12*s12^4 + 28*s12^3*s13 + 20*s12^2*s13^2 + 4*s12*s13^3 + 
         28*s12^3*s23 + 24*s12^2*s13*s23 - 4*s12*s13^2*s23 + 20*s12^2*s23^2 - 
         4*s12*s13*s23^2 + 4*s12*s23^3) + 4*(-19*s12^4 - 48*s12^3*s13 - 
         42*s12^2*s13^2 - 16*s12*s13^3 - 3*s13^4 - 48*s12^3*s23 - 
         44*s12^2*s13*s23 + 16*s12*s13^2*s23 + 12*s13^3*s23 - 
         42*s12^2*s23^2 + 16*s12*s13*s23^2 - 18*s13^2*s23^2 - 16*s12*s23^3 + 
         12*s13*s23^3 - 3*s23^4) + 2*(3*s12^4 + 4*s12^3*s13 - 2*s12^2*s13^2 - 
         4*s12*s13^3 - s13^4 + 4*s12^3*s23 + 4*s12^2*s13*s23 + 
         4*s12*s13^2*s23 + 4*s13^3*s23 - 2*s12^2*s23^2 + 4*s12*s13*s23^2 - 
         6*s13^2*s23^2 - 4*s12*s23^3 + 4*s13*s23^3 - s23^4)))/
     (2*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 13, 4] = ((s13 - s23)*(s12 + s13 - s23)*(s12 - s13 + s23)*
      (16*(12*s12^4 + 28*s12^3*s13 + 20*s12^2*s13^2 + 4*s12*s13^3 + 
         28*s12^3*s23 + 24*s12^2*s13*s23 - 4*s12*s13^2*s23 + 20*s12^2*s23^2 - 
         4*s12*s13*s23^2 + 4*s12*s23^3) + 8*(-19*s12^4 - 48*s12^3*s13 - 
         42*s12^2*s13^2 - 16*s12*s13^3 - 3*s13^4 - 48*s12^3*s23 - 
         44*s12^2*s13*s23 + 16*s12*s13^2*s23 + 12*s13^3*s23 - 
         42*s12^2*s23^2 + 16*s12*s13*s23^2 - 18*s13^2*s23^2 - 16*s12*s23^3 + 
         12*s13*s23^3 - 3*s23^4) + 4*(3*s12^4 + 4*s12^3*s13 - 2*s12^2*s13^2 - 
         4*s12*s13^3 - s13^4 + 4*s12^3*s23 + 4*s12^2*s13*s23 + 
         4*s12*s13^2*s23 + 4*s13^3*s23 - 2*s12^2*s23^2 + 4*s12*s13*s23^2 - 
         6*s13^2*s23^2 - 4*s12*s23^3 + 4*s13*s23^3 - s23^4)))/
     (2*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^3)
 
B[4, 3, 14, -1] = 0
 
B[4, 3, 14, 0] = (2*(s12 + s13 - s23)*(s12 + 2*s13 + 2*s23)*
      (s12^4 - 2*s12^3*s13 - 8*s12^2*s13^2 - 6*s12*s13^3 - s13^4 + 
       14*s12^3*s23 + 16*s12^2*s13*s23 + 6*s12*s13^2*s23 + 4*s13^3*s23 + 
       24*s12^2*s23^2 + 6*s12*s13*s23^2 - 6*s13^2*s23^2 - 6*s12*s23^3 + 
       4*s13*s23^3 - s23^4))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 3, 14, 1] = (2*(s12 + s13 - s23)*(s12 + 2*s13 + 2*s23)*
      (-3*s12^4 - 4*s12^3*s13 - s13^4 - 24*s12^3*s23 - 24*s12^2*s13*s23 + 
       4*s12*s13^2*s23 + 4*s13^3*s23 - 40*s12^2*s23^2 - 8*s12*s13*s23^2 - 
       6*s13^2*s23^2 + 4*s12*s23^3 + 4*s13*s23^3 - s23^4 - 
       2*(-s12^4 + 2*s12^3*s13 + 8*s12^2*s13^2 + 6*s12*s13^3 + s13^4 - 
         14*s12^3*s23 - 16*s12^2*s13*s23 - 6*s12*s13^2*s23 - 4*s13^3*s23 - 
         24*s12^2*s23^2 - 6*s12*s13*s23^2 + 6*s13^2*s23^2 + 6*s12*s23^3 - 
         4*s13*s23^3 + s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 3, 14, 2] = (2*(s12 + s13 - s23)*(s12 + 2*s13 + 2*s23)*
      (-2*s12^3*s13 - 4*s12^2*s13^2 - 2*s12*s13^3 + 2*s12^3*s23 - 
       2*s12*s13^2*s23 + 4*s12^2*s23^2 + 10*s12*s13*s23^2 - 6*s12*s23^3 - 
       2*(3*s12^4 + 4*s12^3*s13 + s13^4 + 24*s12^3*s23 + 24*s12^2*s13*s23 - 
         4*s12*s13^2*s23 - 4*s13^3*s23 + 40*s12^2*s23^2 + 8*s12*s13*s23^2 + 
         6*s13^2*s23^2 - 4*s12*s23^3 - 4*s13*s23^3 + s23^4) - 
       4*(-s12^4 + 2*s12^3*s13 + 8*s12^2*s13^2 + 6*s12*s13^3 + s13^4 - 
         14*s12^3*s23 - 16*s12^2*s13*s23 - 6*s12*s13^2*s23 - 4*s13^3*s23 - 
         24*s12^2*s23^2 - 6*s12*s13*s23^2 + 6*s13^2*s23^2 + 6*s12*s23^3 - 
         4*s13*s23^3 + s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 3, 14, 3] = (2*(s12 + s13 - s23)*(s12 + 2*s13 + 2*s23)*
      (-2*(2*s12^3*s13 + 4*s12^2*s13^2 + 2*s12*s13^3 - 2*s12^3*s23 + 
         2*s12*s13^2*s23 - 4*s12^2*s23^2 - 10*s12*s13*s23^2 + 6*s12*s23^3) - 
       4*(3*s12^4 + 4*s12^3*s13 + s13^4 + 24*s12^3*s23 + 24*s12^2*s13*s23 - 
         4*s12*s13^2*s23 - 4*s13^3*s23 + 40*s12^2*s23^2 + 8*s12*s13*s23^2 + 
         6*s13^2*s23^2 - 4*s12*s23^3 - 4*s13*s23^3 + s23^4) - 
       8*(-s12^4 + 2*s12^3*s13 + 8*s12^2*s13^2 + 6*s12*s13^3 + s13^4 - 
         14*s12^3*s23 - 16*s12^2*s13*s23 - 6*s12*s13^2*s23 - 4*s13^3*s23 - 
         24*s12^2*s23^2 - 6*s12*s13*s23^2 + 6*s13^2*s23^2 + 6*s12*s23^3 - 
         4*s13*s23^3 + s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 3, 15, -1] = 0
 
B[4, 3, 15, 0] = (2*(s12 - s13 + s23)*(s12 + 2*s13 + 2*s23)*
      (-s12^4 - 14*s12^3*s13 - 24*s12^2*s13^2 + 6*s12*s13^3 + s13^4 + 
       2*s12^3*s23 - 16*s12^2*s13*s23 - 6*s12*s13^2*s23 - 4*s13^3*s23 + 
       8*s12^2*s23^2 - 6*s12*s13*s23^2 + 6*s13^2*s23^2 + 6*s12*s23^3 - 
       4*s13*s23^3 + s23^4))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 3, 15, 1] = (2*(s12 - s13 + s23)*(s12 + 2*s13 + 2*s23)*
      (3*s12^4 + 24*s12^3*s13 + 40*s12^2*s13^2 - 4*s12*s13^3 + s13^4 + 
       4*s12^3*s23 + 24*s12^2*s13*s23 + 8*s12*s13^2*s23 - 4*s13^3*s23 - 
       4*s12*s13*s23^2 + 6*s13^2*s23^2 - 4*s13*s23^3 + s23^4 - 
       2*(s12^4 + 14*s12^3*s13 + 24*s12^2*s13^2 - 6*s12*s13^3 - s13^4 - 
         2*s12^3*s23 + 16*s12^2*s13*s23 + 6*s12*s13^2*s23 + 4*s13^3*s23 - 
         8*s12^2*s23^2 + 6*s12*s13*s23^2 - 6*s13^2*s23^2 - 6*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 3, 15, 2] = (2*(s12 - s13 + s23)*(s12 + 2*s13 + 2*s23)*
      (-2*s12^3*s13 - 4*s12^2*s13^2 + 6*s12*s13^3 + 2*s12^3*s23 - 
       10*s12*s13^2*s23 + 4*s12^2*s23^2 + 2*s12*s13*s23^2 + 2*s12*s23^3 - 
       2*(-3*s12^4 - 24*s12^3*s13 - 40*s12^2*s13^2 + 4*s12*s13^3 - s13^4 - 
         4*s12^3*s23 - 24*s12^2*s13*s23 - 8*s12*s13^2*s23 + 4*s13^3*s23 + 
         4*s12*s13*s23^2 - 6*s13^2*s23^2 + 4*s13*s23^3 - s23^4) - 
       4*(s12^4 + 14*s12^3*s13 + 24*s12^2*s13^2 - 6*s12*s13^3 - s13^4 - 
         2*s12^3*s23 + 16*s12^2*s13*s23 + 6*s12*s13^2*s23 + 4*s13^3*s23 - 
         8*s12^2*s23^2 + 6*s12*s13*s23^2 - 6*s13^2*s23^2 - 6*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[4, 3, 15, 3] = (2*(s12 - s13 + s23)*(s12 + 2*s13 + 2*s23)*
      (-2*(2*s12^3*s13 + 4*s12^2*s13^2 - 6*s12*s13^3 - 2*s12^3*s23 + 
         10*s12*s13^2*s23 - 4*s12^2*s23^2 - 2*s12*s13*s23^2 - 2*s12*s23^3) - 
       4*(-3*s12^4 - 24*s12^3*s13 - 40*s12^2*s13^2 + 4*s12*s13^3 - s13^4 - 
         4*s12^3*s23 - 24*s12^2*s13*s23 - 8*s12*s13^2*s23 + 4*s13^3*s23 + 
         4*s12*s13*s23^2 - 6*s13^2*s23^2 + 4*s13*s23^3 - s23^4) - 
       8*(s12^4 + 14*s12^3*s13 + 24*s12^2*s13^2 - 6*s12*s13^3 - s13^4 - 
         2*s12^3*s23 + 16*s12^2*s13*s23 + 6*s12*s13^2*s23 + 4*s13^3*s23 - 
         8*s12^2*s23^2 + 6*s12*s13*s23^2 - 6*s13^2*s23^2 - 6*s12*s23^3 + 
         4*s13*s23^3 - s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^3
 
B[5, 1, 1, -1] = (6*(s12*s13 + 3*s13^2 + s13*s23))/(s13*(s12 - s13 + s23)^2*
       (s12 + s13 + s23)) + (4*(-s12^5 - 4*s12^4*s13 + s12^3*s13^2 + 
        11*s12^2*s13^3 - 4*s12*s13^4 - 3*s13^5 - 6*s12^4*s23 - 
        10*s12^3*s13*s23 + 7*s12^2*s13^2*s23 + 9*s13^4*s23 - 15*s12^3*s23^2 + 
        s12^2*s13*s23^2 - 6*s13^3*s23^2 - 19*s12^2*s23^3 + 16*s12*s13*s23^3 - 
        6*s13^2*s23^3 - 12*s12*s23^4 + 9*s13*s23^4 - 3*s23^5))/
      (3*(s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (6*(-s12^6 + s12^5*s13 + 36*s12^4*s13^2 + 90*s12^3*s13^3 + 
        47*s12^2*s13^4 - 11*s12*s13^5 + 30*s13^6 - s12^5*s23 + 
        12*s12^4*s13*s23 + 82*s12^3*s13^2*s23 + 140*s12^2*s13^3*s23 + 
        23*s12*s13^4*s23 - 80*s13^5*s23 + 16*s12^4*s23^2 + 
        30*s12^3*s13*s23^2 - 30*s12^2*s13^2*s23^2 + 82*s12*s13^3*s23^2 + 
        30*s13^4*s23^2 + 54*s12^3*s23^3 + 28*s12^2*s13*s23^3 - 
        146*s12*s13^2*s23^3 + 80*s13^3*s23^3 + 71*s12^2*s23^4 + 
        9*s12*s13*s23^4 - 70*s13^2*s23^4 + 43*s12*s23^5 + 10*s23^6))/
      ((s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 1, 1, 0] = (2*s12^2)/(3*s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (6*s13)/((s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (4*s12*s23)/(3*s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (2*s23^2)/(3*s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     6/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (6*(-s12^2 - 7*s12*s13 - 4*s13^2 - 2*s12*s23 - 7*s13*s23 - s23^2))/
      (s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (4*(-3*s12^5 - 18*s12^4*s13 - 32*s12^3*s13^2 - 22*s12^2*s13^3 - 
        13*s12*s13^4 - 8*s13^5 - 18*s12^4*s23 - 52*s12^3*s13*s23 - 
        26*s12^2*s13^2*s23 - 8*s12*s13^3*s23 + 24*s13^4*s23 - 
        44*s12^3*s23^2 - 26*s12^2*s13*s23^2 + 22*s12*s13^2*s23^2 - 
        16*s13^3*s23^2 - 54*s12^2*s23^3 + 32*s12*s13*s23^3 - 16*s13^2*s23^3 - 
        33*s12*s23^4 + 24*s13*s23^4 - 8*s23^5))/(3*(s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (6*(10*s12^6 + 15*s12^5*s13 - 101*s12^4*s13^2 - 306*s12^3*s13^3 - 
        248*s12^2*s13^4 + 3*s12*s13^5 + 51*s13^6 + 73*s12^5*s23 + 
        62*s12^4*s13*s23 - 354*s12^3*s13^2*s23 - 416*s12^2*s13^3*s23 + 
        49*s12*s13^4*s23 - 134*s13^5*s23 + 215*s12^4*s23^2 + 
        74*s12^3*s13*s23^2 - 384*s12^2*s13^2*s23^2 + 94*s12*s13^3*s23^2 + 
        49*s13^4*s23^2 + 330*s12^3*s23^3 - 222*s12*s13^2*s23^3 + 
        124*s13^3*s23^3 + 280*s12^2*s23^4 - 49*s12*s13*s23^4 - 
        91*s13^2*s23^4 + 125*s12*s23^5 - 22*s13*s23^5 + 23*s23^6))/
      ((s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 1, 1, 1] = (-2*s12^2)/(3*s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (14*s13)/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (4*s12*s23)/(3*s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (2*s23^2)/(3*s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     6/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (6*(s12^2 - 8*s12*s13 - 9*s13^2 + 2*s12*s23 - 8*s13*s23 + s23^2 + 
        2*(s12*s13 + 3*s13^2 + s13*s23)))/(s13*(s12 - s13 + s23)^2*
       (s12 + s13 + s23)) + (4*(-s12^5 - 10*s12^4*s13 - 25*s12^3*s13^2 - 
        35*s12^2*s13^3 - 18*s12*s13^4 - 7*s13^5 - 4*s12^4*s23 - 
        26*s12^3*s13*s23 - 11*s12^2*s13^2*s23 - 20*s12*s13^3*s23 + 
        13*s13^4*s23 - 5*s12^3*s23^2 - 17*s12^2*s13*s23^2 + 
        32*s12*s13^2*s23^2 + 2*s13^3*s23^2 - s12^2*s23^3 + 4*s12*s13*s23^3 - 
        14*s13^2*s23^3 + 2*s12*s23^4 + 5*s13*s23^4 + s23^5 + 
        2*(-s12^5 - 4*s12^4*s13 + s12^3*s13^2 + 11*s12^2*s13^3 - 
          4*s12*s13^4 - 3*s13^5 - 6*s12^4*s23 - 10*s12^3*s13*s23 + 
          7*s12^2*s13^2*s23 + 9*s13^4*s23 - 15*s12^3*s23^2 + 
          s12^2*s13*s23^2 - 6*s13^3*s23^2 - 19*s12^2*s23^3 + 
          16*s12*s13*s23^3 - 6*s13^2*s23^3 - 12*s12*s23^4 + 9*s13*s23^4 - 
          3*s23^5)))/(3*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - 
     (6*(11*s12^6 + 14*s12^5*s13 - 137*s12^4*s13^2 - 396*s12^3*s13^3 - 
        295*s12^2*s13^4 + 14*s12*s13^5 + 21*s13^6 + 74*s12^5*s23 + 
        50*s12^4*s13*s23 - 436*s12^3*s13^2*s23 - 556*s12^2*s13^3*s23 + 
        26*s12*s13^4*s23 - 54*s13^5*s23 + 199*s12^4*s23^2 + 
        44*s12^3*s13*s23^2 - 354*s12^2*s13^2*s23^2 + 12*s12*s13^3*s23^2 + 
        19*s13^4*s23^2 + 276*s12^3*s23^3 - 28*s12^2*s13*s23^3 - 
        76*s12*s13^2*s23^3 + 44*s13^3*s23^3 + 209*s12^2*s23^4 - 
        58*s12*s13*s23^4 - 21*s13^2*s23^4 + 82*s12*s23^5 - 22*s13*s23^5 + 
        13*s23^6 + 2*(-s12^6 + s12^5*s13 + 36*s12^4*s13^2 + 90*s12^3*s13^3 + 
          47*s12^2*s13^4 - 11*s12*s13^5 + 30*s13^6 - s12^5*s23 + 
          12*s12^4*s13*s23 + 82*s12^3*s13^2*s23 + 140*s12^2*s13^3*s23 + 
          23*s12*s13^4*s23 - 80*s13^5*s23 + 16*s12^4*s23^2 + 
          30*s12^3*s13*s23^2 - 30*s12^2*s13^2*s23^2 + 82*s12*s13^3*s23^2 + 
          30*s13^4*s23^2 + 54*s12^3*s23^3 + 28*s12^2*s13*s23^3 - 
          146*s12*s13^2*s23^3 + 80*s13^3*s23^3 + 71*s12^2*s23^4 + 
          9*s12*s13*s23^4 - 70*s13^2*s23^4 + 43*s12*s23^5 + 10*s23^6)))/
      ((s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 1, 1, 2] = (-32*s13)/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     12/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (6*(2*s12^2 - 2*s13^2 + 4*s12*s23 + 2*s23^2 + 
        4*(s12*s13 + 3*s13^2 + s13*s23) + 2*(-s12^2 - 8*s12*s13 - 7*s13^2 - 
          2*s12*s23 - 8*s13*s23 - s23^2)))/(s13*(s12 - s13 + s23)^2*
       (s12 + s13 + s23)) + (4*(s12^5 + 4*s12^4*s13 + 8*s12^3*s13^2 - 
        2*s12^2*s13^3 - 9*s12*s13^4 - 2*s13^5 + 8*s12^4*s23 + 
        16*s12^3*s13*s23 + 22*s12^2*s13^2*s23 - 12*s12*s13^3*s23 - 
        2*s13^4*s23 + 24*s12^3*s23^2 + 10*s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 + 12*s13^3*s23^2 + 34*s12^2*s23^3 - 
        12*s12*s13*s23^3 - 4*s13^2*s23^3 + 23*s12*s23^4 - 10*s13*s23^4 + 
        6*s23^5 + 2*(-2*s12^5 - 14*s12^4*s13 - 33*s12^3*s13^2 - 
          33*s12^2*s13^3 - 9*s12*s13^4 - 5*s13^5 - 12*s12^4*s23 - 
          42*s12^3*s13*s23 - 33*s12^2*s13^2*s23 - 8*s12*s13^3*s23 + 
          15*s13^4*s23 - 29*s12^3*s23^2 - 27*s12^2*s13*s23^2 + 
          22*s12*s13^2*s23^2 - 10*s13^3*s23^2 - 35*s12^2*s23^3 + 
          16*s12*s13*s23^3 - 10*s13^2*s23^3 - 21*s12*s23^4 + 15*s13*s23^4 - 
          5*s23^5) + 4*(-s12^5 - 4*s12^4*s13 + s12^3*s13^2 + 11*s12^2*s13^3 - 
          4*s12*s13^4 - 3*s13^5 - 6*s12^4*s23 - 10*s12^3*s13*s23 + 
          7*s12^2*s13^2*s23 + 9*s13^4*s23 - 15*s12^3*s23^2 + 
          s12^2*s13*s23^2 - 6*s13^3*s23^2 - 19*s12^2*s23^3 + 
          16*s12*s13*s23^3 - 6*s13^2*s23^3 - 12*s12*s23^4 + 9*s13*s23^4 - 
          3*s23^5)))/(3*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - 
     (6*(4*(-s12^6 + s12^5*s13 + 36*s12^4*s13^2 + 90*s12^3*s13^3 + 
          47*s12^2*s13^4 - 11*s12*s13^5 + 30*s13^6 - s12^5*s23 + 
          12*s12^4*s13*s23 + 82*s12^3*s13^2*s23 + 140*s12^2*s13^3*s23 + 
          23*s12*s13^4*s23 - 80*s13^5*s23 + 16*s12^4*s23^2 + 
          30*s12^3*s13*s23^2 - 30*s12^2*s13^2*s23^2 + 82*s12*s13^3*s23^2 + 
          30*s13^4*s23^2 + 54*s12^3*s23^3 + 28*s12^2*s13*s23^3 - 
          146*s12*s13^2*s23^3 + 80*s13^3*s23^3 + 71*s12^2*s23^4 + 
          9*s12*s13*s23^4 - 70*s13^2*s23^4 + 43*s12*s23^5 + 10*s23^6) + 
        2*(11*s12^6 + 14*s12^5*s13 - 137*s12^4*s13^2 - 396*s12^3*s13^3 - 
          295*s12^2*s13^4 + 14*s12*s13^5 + 21*s13^6 + 74*s12^5*s23 + 
          50*s12^4*s13*s23 - 436*s12^3*s13^2*s23 - 556*s12^2*s13^3*s23 + 
          26*s12*s13^4*s23 - 54*s13^5*s23 + 199*s12^4*s23^2 + 
          44*s12^3*s13*s23^2 - 354*s12^2*s13^2*s23^2 + 12*s12*s13^3*s23^2 + 
          19*s13^4*s23^2 + 276*s12^3*s23^3 - 28*s12^2*s13*s23^3 - 
          76*s12*s13^2*s23^3 + 44*s13^3*s23^3 + 209*s12^2*s23^4 - 
          58*s12*s13*s23^4 - 21*s13^2*s23^4 + 82*s12*s23^5 - 22*s13*s23^5 + 
          13*s23^6)))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[5, 1, 1, 3] = (-64*s13)/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     24/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (6*(8*(s12*s13 + 3*s13^2 + s13*s23) + 4*(-s12^2 - 8*s12*s13 - 7*s13^2 - 
          2*s12*s23 - 8*s13*s23 - s23^2) + 2*(2*s12^2 - 2*s13^2 + 4*s12*s23 + 
          2*s23^2)))/(s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (4*(4*(-2*s12^5 - 14*s12^4*s13 - 33*s12^3*s13^2 - 33*s12^2*s13^3 - 
          9*s12*s13^4 - 5*s13^5 - 12*s12^4*s23 - 42*s12^3*s13*s23 - 
          33*s12^2*s13^2*s23 - 8*s12*s13^3*s23 + 15*s13^4*s23 - 
          29*s12^3*s23^2 - 27*s12^2*s13*s23^2 + 22*s12*s13^2*s23^2 - 
          10*s13^3*s23^2 - 35*s12^2*s23^3 + 16*s12*s13*s23^3 - 
          10*s13^2*s23^3 - 21*s12*s23^4 + 15*s13*s23^4 - 5*s23^5) + 
        8*(-s12^5 - 4*s12^4*s13 + s12^3*s13^2 + 11*s12^2*s13^3 - 
          4*s12*s13^4 - 3*s13^5 - 6*s12^4*s23 - 10*s12^3*s13*s23 + 
          7*s12^2*s13^2*s23 + 9*s13^4*s23 - 15*s12^3*s23^2 + 
          s12^2*s13*s23^2 - 6*s13^3*s23^2 - 19*s12^2*s23^3 + 
          16*s12*s13*s23^3 - 6*s13^2*s23^3 - 12*s12*s23^4 + 9*s13*s23^4 - 
          3*s23^5) + 2*(s12^5 + 4*s12^4*s13 + 8*s12^3*s13^2 - 2*s12^2*s13^3 - 
          9*s12*s13^4 - 2*s13^5 + 8*s12^4*s23 + 16*s12^3*s13*s23 + 
          22*s12^2*s13^2*s23 - 12*s12*s13^3*s23 - 2*s13^4*s23 + 
          24*s12^3*s23^2 + 10*s12^2*s13*s23^2 + 10*s12*s13^2*s23^2 + 
          12*s13^3*s23^2 + 34*s12^2*s23^3 - 12*s12*s13*s23^3 - 
          4*s13^2*s23^3 + 23*s12*s23^4 - 10*s13*s23^4 + 6*s23^5)))/
      (3*(s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (6*(8*(-s12^6 + s12^5*s13 + 36*s12^4*s13^2 + 90*s12^3*s13^3 + 
          47*s12^2*s13^4 - 11*s12*s13^5 + 30*s13^6 - s12^5*s23 + 
          12*s12^4*s13*s23 + 82*s12^3*s13^2*s23 + 140*s12^2*s13^3*s23 + 
          23*s12*s13^4*s23 - 80*s13^5*s23 + 16*s12^4*s23^2 + 
          30*s12^3*s13*s23^2 - 30*s12^2*s13^2*s23^2 + 82*s12*s13^3*s23^2 + 
          30*s13^4*s23^2 + 54*s12^3*s23^3 + 28*s12^2*s13*s23^3 - 
          146*s12*s13^2*s23^3 + 80*s13^3*s23^3 + 71*s12^2*s23^4 + 
          9*s12*s13*s23^4 - 70*s13^2*s23^4 + 43*s12*s23^5 + 10*s23^6) + 
        4*(11*s12^6 + 14*s12^5*s13 - 137*s12^4*s13^2 - 396*s12^3*s13^3 - 
          295*s12^2*s13^4 + 14*s12*s13^5 + 21*s13^6 + 74*s12^5*s23 + 
          50*s12^4*s13*s23 - 436*s12^3*s13^2*s23 - 556*s12^2*s13^3*s23 + 
          26*s12*s13^4*s23 - 54*s13^5*s23 + 199*s12^4*s23^2 + 
          44*s12^3*s13*s23^2 - 354*s12^2*s13^2*s23^2 + 12*s12*s13^3*s23^2 + 
          19*s13^4*s23^2 + 276*s12^3*s23^3 - 28*s12^2*s13*s23^3 - 
          76*s12*s13^2*s23^3 + 44*s13^3*s23^3 + 209*s12^2*s23^4 - 
          58*s12*s13*s23^4 - 21*s13^2*s23^4 + 82*s12*s23^5 - 22*s13*s23^5 + 
          13*s23^6)))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[5, 1, 2, -1] = (-3*(-2*s12^4 - 4*s12^3*s13 + 6*s12^2*s13^2 + 8*s12*s13^3 - 
       8*s13^4 - 4*s12^3*s23 - 12*s12^2*s13*s23 + 16*s13^3*s23 + 
       6*s12^2*s23^2 - 24*s12*s13*s23^2 + 16*s12*s23^3 - 16*s13*s23^3 + 
       8*s23^4))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 1, 2, 0] = -3/(s12 + 2*s13 + 2*s23) - 
     (3*(7*s12^4 + 22*s12^3*s13 + 6*s12^2*s13^2 - 18*s12*s13^3 - s13^4 + 
        26*s12^3*s23 + 44*s12^2*s13*s23 - 18*s12*s13^2*s23 + 4*s13^3*s23 + 
        30*s12^2*s23^2 + 26*s12*s13*s23^2 - 6*s13^2*s23^2 + 10*s12*s23^3 + 
        4*s13*s23^3 - s23^4))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 1, 2, 1] = 0
 
B[5, 1, 2, 2] = 0
 
B[5, 1, 2, 3] = 0
 
B[5, 1, 3, -1] = 0
 
B[5, 1, 3, 0] = 0
 
B[5, 1, 3, 1] = 0
 
B[5, 1, 3, 2] = 0
 
B[5, 1, 3, 3] = 0
 
B[5, 1, 4, -1] = (-12*s13)/(s12 - s13 + s23)^2 + 
     (6*(-2*s12^4*s13 + 12*s12^3*s13^2 + 24*s12^2*s13^3 - 12*s12*s13^4 + 
        10*s13^5 + 4*s12^3*s13*s23 - 16*s12^2*s13^2*s23 + 52*s12*s13^3*s23 - 
        40*s13^4*s23 + 24*s12^2*s13*s23^2 - 68*s12*s13^2*s23^2 + 
        60*s13^3*s23^2 + 28*s12*s13*s23^3 - 40*s13^2*s23^3 + 10*s13*s23^4))/
      ((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[5, 1, 4, 0] = (-s12^2 + 9*s13^2 - 2*s12*s23 - s23^2)/
      (3*s13*(s12 - s13 + s23)^2) - 
     (3*(-s12^2 - 4*s12*s13 - 11*s13^2 - 2*s12*s23 - 4*s13*s23 - s23^2))/
      (s13*(s12 - s13 + s23)^2) - 
     (2*(-s12^2 - 6*s12*s13 - s13^2 - 2*s12*s23 + 2*s13*s23 - s23^2))/
      (3*(s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (6*(s12^5 + 11*s12^4*s13 - 46*s12^3*s13^2 - 
        98*s12^2*s13^3 - 3*s12*s13^4 + 7*s13^5 + 5*s12^4*s23 + 
        36*s12^3*s13*s23 - 82*s12^2*s13^2*s23 + 36*s12*s13^3*s23 - 
        27*s13^4*s23 + 10*s12^3*s23^2 + 42*s12^2*s13*s23^2 - 
        58*s12*s13^2*s23^2 + 38*s13^3*s23^2 + 10*s12^2*s23^3 + 
        20*s12*s13*s23^3 - 22*s13^2*s23^3 + 5*s12*s23^4 + 3*s13*s23^4 + 
        s23^5))/((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[5, 1, 4, 1] = (s12^2 - 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)/
      (3*s13*(s12 - s13 + s23)^2) - 
     (3*(s12^2 + 2*s12*s13 - 3*s13^2 + 2*s12*s23 + 2*s13*s23 + s23^2))/
      (s13*(s12 - s13 + s23)^2) - 
     (2*(2*s12^2 - 2*s13^2 + 4*s12*s23 + 2*s23^2))/(3*(s12 - s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[5, 1, 4, 2] = 0
 
B[5, 1, 4, 3] = 0
 
B[5, 1, 5, -1] = (2*(s12^4 + 5*s12^3*s13 + 4*s12^2*s13^2 - 7*s12*s13^3 - 
       3*s13^4 + 5*s12^3*s23 + 10*s12^2*s13*s23 - s12*s13^2*s23 + 
       6*s13^3*s23 + 10*s12^2*s23^2 - s12*s13*s23^2 + 9*s12*s23^3 - 
       6*s13*s23^3 + 3*s23^4))/(3*(s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 1, 5, 0] = (2*(s12^4 + 5*s12^3*s13 + 8*s12^2*s13^2 + 5*s12*s13^3 - 
       3*s13^4 + 5*s12^3*s23 + 6*s12^2*s13*s23 - 9*s12*s13^2*s23 + 
       6*s13^3*s23 + 10*s12^2*s23^2 - 5*s12*s13*s23^2 + 9*s12*s23^3 - 
       6*s13*s23^3 + 3*s23^4))/(3*(s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 1, 5, 1] = (2*(s12^4 + 5*s12^3*s13 + 5*s12^2*s13^2 + 3*s12*s13^3 + 
       2*s13^4 + 3*s12^3*s23 + 10*s12^2*s13*s23 - 9*s12*s13^2*s23 - 
       4*s13^3*s23 + s12^2*s23^2 + 9*s12*s13*s23^2 - 3*s12*s23^3 + 
       4*s13*s23^3 - 2*s23^4))/(3*(s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 1, 5, 2] = 0
 
B[5, 1, 5, 3] = 0
 
B[5, 1, 6, -1] = 0
 
B[5, 1, 6, 0] = (-3*(s12 + s13 + s23))/(s12 + 2*s13 + 2*s23) - 
     (3*(-3*s12^5 - 11*s12^4*s13 - 22*s12^3*s13^2 - 40*s12^2*s13^3 - 
        35*s12*s13^4 - s13^5 - 23*s12^4*s23 - 48*s12^3*s13*s23 - 
        12*s12^2*s13^2*s23 + 16*s12*s13^3*s23 + 3*s13^4*s23 - 
        58*s12^3*s23^2 - 48*s12^2*s13*s23^2 + 50*s12*s13^2*s23^2 - 
        2*s13^3*s23^2 - 60*s12^2*s23^3 - 8*s12*s13*s23^3 - 2*s13^2*s23^3 - 
        23*s12*s23^4 + 3*s13*s23^4 - s23^5))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 1, 6, 1] = (-3*(-22*s12^4*s13 - 74*s12^3*s13^2 - 64*s12^2*s13^3 - 
       2*s12*s13^4 + 2*s13^5 + 10*s12^4*s23 - 60*s12^3*s13*s23 - 
       112*s12^2*s13^2*s23 + 16*s12*s13^3*s23 - 6*s13^4*s23 + 
       38*s12^3*s23^2 - 64*s12^2*s13*s23^2 - 4*s12*s13^2*s23^2 + 
       4*s13^3*s23^2 + 48*s12^2*s23^3 - 32*s12*s13*s23^3 + 4*s13^2*s23^3 + 
       22*s12*s23^4 - 6*s13*s23^4 + 2*s23^5 - 
       2*(3*s12^5 + 11*s12^4*s13 + 22*s12^3*s13^2 + 40*s12^2*s13^3 + 
         35*s12*s13^4 + s13^5 + 23*s12^4*s23 + 48*s12^3*s13*s23 + 
         12*s12^2*s13^2*s23 - 16*s12*s13^3*s23 - 3*s13^4*s23 + 
         58*s12^3*s23^2 + 48*s12^2*s13*s23^2 - 50*s12*s13^2*s23^2 + 
         2*s13^3*s23^2 + 60*s12^2*s23^3 + 8*s12*s13*s23^3 + 2*s13^2*s23^3 + 
         23*s12*s23^4 - 3*s13*s23^4 + s23^5)))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 1, 6, 2] = (-3*(-2*(22*s12^4*s13 + 74*s12^3*s13^2 + 64*s12^2*s13^3 + 
         2*s12*s13^4 - 2*s13^5 - 10*s12^4*s23 + 60*s12^3*s13*s23 + 
         112*s12^2*s13^2*s23 - 16*s12*s13^3*s23 + 6*s13^4*s23 - 
         38*s12^3*s23^2 + 64*s12^2*s13*s23^2 + 4*s12*s13^2*s23^2 - 
         4*s13^3*s23^2 - 48*s12^2*s23^3 + 32*s12*s13*s23^3 - 4*s13^2*s23^3 - 
         22*s12*s23^4 + 6*s13*s23^4 - 2*s23^5) - 
       4*(3*s12^5 + 11*s12^4*s13 + 22*s12^3*s13^2 + 40*s12^2*s13^3 + 
         35*s12*s13^4 + s13^5 + 23*s12^4*s23 + 48*s12^3*s13*s23 + 
         12*s12^2*s13^2*s23 - 16*s12*s13^3*s23 - 3*s13^4*s23 + 
         58*s12^3*s23^2 + 48*s12^2*s13*s23^2 - 50*s12*s13^2*s23^2 + 
         2*s13^3*s23^2 + 60*s12^2*s23^3 + 8*s12*s13*s23^3 + 2*s13^2*s23^3 + 
         23*s12*s23^4 - 3*s13*s23^4 + s23^5)))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 1, 7, -1] = 0
 
B[5, 1, 7, 0] = 0
 
B[5, 1, 7, 1] = 0
 
B[5, 1, 7, 2] = 0
 
B[5, 1, 8, -1] = 0
 
B[5, 1, 8, 0] = (-2*(s12 + s13 + s23))/(3*(s12 - s13 + s23)) + 
     (2*(s12 - s13 + s23)*(s12^3 + 6*s12^2*s13 + 13*s12*s13^2 + 4*s13^3 + 
        4*s12^2*s23 + 6*s12*s13*s23 - 6*s13^2*s23 + 5*s12*s23^2 + 2*s23^3))/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 1, 8, 1] = (2*(s12 - s13 + s23)*(s12^3 + 4*s12^2*s13 + 5*s12*s13^2 + 
       6*s13^3 + 4*s12^2*s23 + 6*s12*s13*s23 - 10*s13^2*s23 + 5*s12*s23^2 + 
       2*s13*s23^2 + 2*s23^3 - 2*(-s12^3 - 6*s12^2*s13 - 13*s12*s13^2 - 
         4*s13^3 - 4*s12^2*s23 - 6*s12*s13*s23 + 6*s13^2*s23 - 5*s12*s23^2 - 
         2*s23^3)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[5, 1, 8, 2] = (2*(s12 - s13 + s23)*(-s12^3 + s12^2*s13 + s12*s13^2 - 
       s13^3 - 5*s12^2*s23 + 6*s12*s13*s23 - s13^2*s23 - 7*s12*s23^2 + 
       5*s13*s23^2 - 3*s23^3 - 4*(-s12^3 - 6*s12^2*s13 - 13*s12*s13^2 - 
         4*s13^3 - 4*s12^2*s23 - 6*s12*s13*s23 + 6*s13^2*s23 - 5*s12*s23^2 - 
         2*s23^3) - 2*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 6*s13^3 - 
         4*s12^2*s23 - 6*s12*s13*s23 + 10*s13^2*s23 - 5*s12*s23^2 - 
         2*s13*s23^2 - 2*s23^3)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[5, 1, 9, -1] = 0
 
B[5, 1, 9, 0] = (-2*s12*(s12^3 + 6*s12^2*s13 + 13*s12*s13^2 + 4*s13^3 + 
       4*s12^2*s23 + 6*s12*s13*s23 - 6*s13^2*s23 + 5*s12*s23^2 + 2*s23^3))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 1, 9, 1] = (-2*s12*(s12^3 + 4*s12^2*s13 + 5*s12*s13^2 + 6*s13^3 + 
       4*s12^2*s23 + 6*s12*s13*s23 - 10*s13^2*s23 + 5*s12*s23^2 + 
       2*s13*s23^2 + 2*s23^3 - 2*(-s12^3 - 6*s12^2*s13 - 13*s12*s13^2 - 
         4*s13^3 - 4*s12^2*s23 - 6*s12*s13*s23 + 6*s13^2*s23 - 5*s12*s23^2 - 
         2*s23^3)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[5, 1, 9, 2] = (-2*s12*(-s12^3 + s12^2*s13 + s12*s13^2 - s13^3 - 
       5*s12^2*s23 + 6*s12*s13*s23 - s13^2*s23 - 7*s12*s23^2 + 5*s13*s23^2 - 
       3*s23^3 - 4*(-s12^3 - 6*s12^2*s13 - 13*s12*s13^2 - 4*s13^3 - 
         4*s12^2*s23 - 6*s12*s13*s23 + 6*s13^2*s23 - 5*s12*s23^2 - 2*s23^3) - 
       2*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 6*s13^3 - 4*s12^2*s23 - 
         6*s12*s13*s23 + 10*s13^2*s23 - 5*s12*s23^2 - 2*s13*s23^2 - 
         2*s23^3)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[5, 1, 10, -1] = 0
 
B[5, 1, 10, 0] = 0
 
B[5, 1, 10, 1] = 0
 
B[5, 1, 10, 2] = 0
 
B[5, 1, 10, 3] = 0
 
B[5, 1, 10, 4] = 0
 
B[5, 1, 11, -1] = 0
 
B[5, 1, 11, 0] = (3*s12*(s12 - s13 + s23)^2*(s12^2 + s12*s13 - 2*s13^2 - 
       s12*s23 + 4*s13*s23 - 2*s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[5, 1, 11, 1] = (3*s12*(s12 - s13 + s23)^2*(-5*s12^2 - 9*s12*s13 - 2*s13^2 - 
       7*s12*s23 + 4*s13*s23 - 2*s23^2 - 2*(-s12^2 - s12*s13 + 2*s13^2 + 
         s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[5, 1, 11, 2] = (3*s12*(s12 - s13 + s23)^2*
      (-4*(-s12^2 - s12*s13 + 2*s13^2 + s12*s23 - 4*s13*s23 + 2*s23^2) - 
       2*(5*s12^2 + 9*s12*s13 + 2*s13^2 + 7*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[5, 1, 11, 3] = (3*s12*(s12 - s13 + s23)^2*
      (-8*(-s12^2 - s12*s13 + 2*s13^2 + s12*s23 - 4*s13*s23 + 2*s23^2) - 
       4*(5*s12^2 + 9*s12*s13 + 2*s13^2 + 7*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[5, 1, 11, 4] = (3*s12*(s12 - s13 + s23)^2*
      (-16*(-s12^2 - s12*s13 + 2*s13^2 + s12*s23 - 4*s13*s23 + 2*s23^2) - 
       8*(5*s12^2 + 9*s12*s13 + 2*s13^2 + 7*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[5, 1, 12, -1] = 0
 
B[5, 1, 12, 0] = 0
 
B[5, 1, 12, 1] = 0
 
B[5, 1, 12, 2] = 0
 
B[5, 1, 12, 3] = 0
 
B[5, 1, 12, 4] = 0
 
B[5, 1, 13, -1] = 0
 
B[5, 1, 13, 0] = 0
 
B[5, 1, 13, 1] = 0
 
B[5, 1, 13, 2] = 0
 
B[5, 1, 13, 3] = 0
 
B[5, 1, 13, 4] = 0
 
B[5, 1, 14, -1] = 0
 
B[5, 1, 14, 0] = 0
 
B[5, 1, 14, 1] = 0
 
B[5, 1, 14, 2] = 0
 
B[5, 1, 14, 3] = 0
 
B[5, 1, 15, -1] = 0
 
B[5, 1, 15, 0] = ((s12 - s13 + s23)^2*(-s12^3 - 6*s12^2*s13 - 10*s12*s13^2 - 
       3*s13^3 - 4*s12^2*s23 - 8*s12*s13*s23 + 3*s13^2*s23 - 6*s12*s23^2 + 
       3*s13*s23^2 - 3*s23^3))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[5, 1, 15, 1] = ((s12 - s13 + s23)^2*(-(s12*s13^2) - 3*s13^3 - 2*s12^2*s23 - 
       2*s12*s13*s23 + 3*s13^2*s23 - 5*s12*s23^2 + 3*s13*s23^2 - 3*s23^3 - 
       2*(s12^3 + 6*s12^2*s13 + 10*s12*s13^2 + 3*s13^3 + 4*s12^2*s23 + 
         8*s12*s13*s23 - 3*s13^2*s23 + 6*s12*s23^2 - 3*s13*s23^2 + 3*s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 1, 15, 2] = ((s12 - s13 + s23)^2*(-s12^3 - 4*s12^2*s13 - 3*s12*s13^2 - 
       4*s12^2*s23 - 10*s12*s13*s23 - 3*s12*s23^2 - 
       2*(s12*s13^2 + 3*s13^3 + 2*s12^2*s23 + 2*s12*s13*s23 - 3*s13^2*s23 + 
         5*s12*s23^2 - 3*s13*s23^2 + 3*s23^3) - 
       4*(s12^3 + 6*s12^2*s13 + 10*s12*s13^2 + 3*s13^3 + 4*s12^2*s23 + 
         8*s12*s13*s23 - 3*s13^2*s23 + 6*s12*s23^2 - 3*s13*s23^2 + 3*s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 1, 15, 3] = ((s12 - s13 + s23)^2*
      (-2*(s12^3 + 4*s12^2*s13 + 3*s12*s13^2 + 4*s12^2*s23 + 10*s12*s13*s23 + 
         3*s12*s23^2) - 4*(s12*s13^2 + 3*s13^3 + 2*s12^2*s23 + 
         2*s12*s13*s23 - 3*s13^2*s23 + 5*s12*s23^2 - 3*s13*s23^2 + 3*s23^3) - 
       8*(s12^3 + 6*s12^2*s13 + 10*s12*s13^2 + 3*s13^3 + 4*s12^2*s23 + 
         8*s12*s13*s23 - 3*s13^2*s23 + 6*s12*s23^2 - 3*s13*s23^2 + 3*s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 2, 1, -1] = (6*(s12*s23 + s13*s23 + 3*s23^2))/((s12 + s13 - s23)^2*s23*
       (s12 + s13 + s23)) + (4*(-s12^5 - 6*s12^4*s13 - 15*s12^3*s13^2 - 
        19*s12^2*s13^3 - 12*s12*s13^4 - 3*s13^5 - 4*s12^4*s23 - 
        10*s12^3*s13*s23 + s12^2*s13^2*s23 + 16*s12*s13^3*s23 + 9*s13^4*s23 + 
        s12^3*s23^2 + 7*s12^2*s13*s23^2 - 6*s13^3*s23^2 + 11*s12^2*s23^3 - 
        6*s13^2*s23^3 - 4*s12*s23^4 + 9*s13*s23^4 - 3*s23^5))/
      (3*(s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (6*(-s12^6 - s12^5*s13 + 16*s12^4*s13^2 + 54*s12^3*s13^3 + 
        71*s12^2*s13^4 + 43*s12*s13^5 + 10*s13^6 + s12^5*s23 + 
        12*s12^4*s13*s23 + 30*s12^3*s13^2*s23 + 28*s12^2*s13^3*s23 + 
        9*s12*s13^4*s23 + 36*s12^4*s23^2 + 82*s12^3*s13*s23^2 - 
        30*s12^2*s13^2*s23^2 - 146*s12*s13^3*s23^2 - 70*s13^4*s23^2 + 
        90*s12^3*s23^3 + 140*s12^2*s13*s23^3 + 82*s12*s13^2*s23^3 + 
        80*s13^3*s23^3 + 47*s12^2*s23^4 + 23*s12*s13*s23^4 + 30*s13^2*s23^4 - 
        11*s12*s23^5 - 80*s13*s23^5 + 30*s23^6))/((s12 + s13 - s23)^2*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 2, 1, 0] = (2*s12^2)/(3*(s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) + 
     (4*s12*s13)/(3*(s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) + 
     (2*s13^2)/(3*(s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) - 
     (6*s23)/((s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     6/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (6*(-s12^2 - 2*s12*s13 - s13^2 - 7*s12*s23 - 7*s13*s23 - 4*s23^2))/
      ((s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) + 
     (4*(-3*s12^5 - 18*s12^4*s13 - 44*s12^3*s13^2 - 54*s12^2*s13^3 - 
        33*s12*s13^4 - 8*s13^5 - 18*s12^4*s23 - 52*s12^3*s13*s23 - 
        26*s12^2*s13^2*s23 + 32*s12*s13^3*s23 + 24*s13^4*s23 - 
        32*s12^3*s23^2 - 26*s12^2*s13*s23^2 + 22*s12*s13^2*s23^2 - 
        16*s13^3*s23^2 - 22*s12^2*s23^3 - 8*s12*s13*s23^3 - 16*s13^2*s23^3 - 
        13*s12*s23^4 + 24*s13*s23^4 - 8*s23^5))/(3*(s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (6*(10*s12^6 + 73*s12^5*s13 + 215*s12^4*s13^2 + 330*s12^3*s13^3 + 
        280*s12^2*s13^4 + 125*s12*s13^5 + 23*s13^6 + 15*s12^5*s23 + 
        62*s12^4*s13*s23 + 74*s12^3*s13^2*s23 - 49*s12*s13^4*s23 - 
        22*s13^5*s23 - 101*s12^4*s23^2 - 354*s12^3*s13*s23^2 - 
        384*s12^2*s13^2*s23^2 - 222*s12*s13^3*s23^2 - 91*s13^4*s23^2 - 
        306*s12^3*s23^3 - 416*s12^2*s13*s23^3 + 94*s12*s13^2*s23^3 + 
        124*s13^3*s23^3 - 248*s12^2*s23^4 + 49*s12*s13*s23^4 + 
        49*s13^2*s23^4 + 3*s12*s23^5 - 134*s13*s23^5 + 51*s23^6))/
      ((s12 + s13 - s23)^2*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 2, 1, 1] = (-2*s12^2)/(3*(s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) - 
     (4*s12*s13)/(3*(s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) - 
     (2*s13^2)/(3*(s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) - 
     (14*s23)/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     6/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (6*(s12^2 + 2*s12*s13 + s13^2 - 8*s12*s23 - 8*s13*s23 - 9*s23^2 + 
        2*(s12*s23 + s13*s23 + 3*s23^2)))/((s12 + s13 - s23)^2*s23*
       (s12 + s13 + s23)) + (4*(-s12^5 - 4*s12^4*s13 - 5*s12^3*s13^2 - 
        s12^2*s13^3 + 2*s12*s13^4 + s13^5 - 10*s12^4*s23 - 26*s12^3*s13*s23 - 
        17*s12^2*s13^2*s23 + 4*s12*s13^3*s23 + 5*s13^4*s23 - 25*s12^3*s23^2 - 
        11*s12^2*s13*s23^2 + 32*s12*s13^2*s23^2 - 14*s13^3*s23^2 - 
        35*s12^2*s23^3 - 20*s12*s13*s23^3 + 2*s13^2*s23^3 - 18*s12*s23^4 + 
        13*s13*s23^4 - 7*s23^5 + 2*(-s12^5 - 6*s12^4*s13 - 15*s12^3*s13^2 - 
          19*s12^2*s13^3 - 12*s12*s13^4 - 3*s13^5 - 4*s12^4*s23 - 
          10*s12^3*s13*s23 + s12^2*s13^2*s23 + 16*s12*s13^3*s23 + 
          9*s13^4*s23 + s12^3*s23^2 + 7*s12^2*s13*s23^2 - 6*s13^3*s23^2 + 
          11*s12^2*s23^3 - 6*s13^2*s23^3 - 4*s12*s23^4 + 9*s13*s23^4 - 
          3*s23^5)))/(3*(s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - 
     (6*(11*s12^6 + 74*s12^5*s13 + 199*s12^4*s13^2 + 276*s12^3*s13^3 + 
        209*s12^2*s13^4 + 82*s12*s13^5 + 13*s13^6 + 14*s12^5*s23 + 
        50*s12^4*s13*s23 + 44*s12^3*s13^2*s23 - 28*s12^2*s13^3*s23 - 
        58*s12*s13^4*s23 - 22*s13^5*s23 - 137*s12^4*s23^2 - 
        436*s12^3*s13*s23^2 - 354*s12^2*s13^2*s23^2 - 76*s12*s13^3*s23^2 - 
        21*s13^4*s23^2 - 396*s12^3*s23^3 - 556*s12^2*s13*s23^3 + 
        12*s12*s13^2*s23^3 + 44*s13^3*s23^3 - 295*s12^2*s23^4 + 
        26*s12*s13*s23^4 + 19*s13^2*s23^4 + 14*s12*s23^5 - 54*s13*s23^5 + 
        21*s23^6 + 2*(-s12^6 - s12^5*s13 + 16*s12^4*s13^2 + 54*s12^3*s13^3 + 
          71*s12^2*s13^4 + 43*s12*s13^5 + 10*s13^6 + s12^5*s23 + 
          12*s12^4*s13*s23 + 30*s12^3*s13^2*s23 + 28*s12^2*s13^3*s23 + 
          9*s12*s13^4*s23 + 36*s12^4*s23^2 + 82*s12^3*s13*s23^2 - 
          30*s12^2*s13^2*s23^2 - 146*s12*s13^3*s23^2 - 70*s13^4*s23^2 + 
          90*s12^3*s23^3 + 140*s12^2*s13*s23^3 + 82*s12*s13^2*s23^3 + 
          80*s13^3*s23^3 + 47*s12^2*s23^4 + 23*s12*s13*s23^4 + 
          30*s13^2*s23^4 - 11*s12*s23^5 - 80*s13*s23^5 + 30*s23^6)))/
      ((s12 + s13 - s23)^2*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 2, 1, 2] = (-32*s23)/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     12/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (6*(2*s12^2 + 4*s12*s13 + 2*s13^2 - 2*s23^2 + 
        2*(-s12^2 - 2*s12*s13 - s13^2 - 8*s12*s23 - 8*s13*s23 - 7*s23^2) + 
        4*(s12*s23 + s13*s23 + 3*s23^2)))/((s12 + s13 - s23)^2*s23*
       (s12 + s13 + s23)) + (4*(s12^5 + 8*s12^4*s13 + 24*s12^3*s13^2 + 
        34*s12^2*s13^3 + 23*s12*s13^4 + 6*s13^5 + 4*s12^4*s23 + 
        16*s12^3*s13*s23 + 10*s12^2*s13^2*s23 - 12*s12*s13^3*s23 - 
        10*s13^4*s23 + 8*s12^3*s23^2 + 22*s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 - 4*s13^3*s23^2 - 2*s12^2*s23^3 - 
        12*s12*s13*s23^3 + 12*s13^2*s23^3 - 9*s12*s23^4 - 2*s13*s23^4 - 
        2*s23^5 + 2*(-2*s12^5 - 12*s12^4*s13 - 29*s12^3*s13^2 - 
          35*s12^2*s13^3 - 21*s12*s13^4 - 5*s13^5 - 14*s12^4*s23 - 
          42*s12^3*s13*s23 - 27*s12^2*s13^2*s23 + 16*s12*s13^3*s23 + 
          15*s13^4*s23 - 33*s12^3*s23^2 - 33*s12^2*s13*s23^2 + 
          22*s12*s13^2*s23^2 - 10*s13^3*s23^2 - 33*s12^2*s23^3 - 
          8*s12*s13*s23^3 - 10*s13^2*s23^3 - 9*s12*s23^4 + 15*s13*s23^4 - 
          5*s23^5) + 4*(-s12^5 - 6*s12^4*s13 - 15*s12^3*s13^2 - 
          19*s12^2*s13^3 - 12*s12*s13^4 - 3*s13^5 - 4*s12^4*s23 - 
          10*s12^3*s13*s23 + s12^2*s13^2*s23 + 16*s12*s13^3*s23 + 
          9*s13^4*s23 + s12^3*s23^2 + 7*s12^2*s13*s23^2 - 6*s13^3*s23^2 + 
          11*s12^2*s23^3 - 6*s13^2*s23^3 - 4*s12*s23^4 + 9*s13*s23^4 - 
          3*s23^5)))/(3*(s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - 
     (6*(2*(11*s12^6 + 74*s12^5*s13 + 199*s12^4*s13^2 + 276*s12^3*s13^3 + 
          209*s12^2*s13^4 + 82*s12*s13^5 + 13*s13^6 + 14*s12^5*s23 + 
          50*s12^4*s13*s23 + 44*s12^3*s13^2*s23 - 28*s12^2*s13^3*s23 - 
          58*s12*s13^4*s23 - 22*s13^5*s23 - 137*s12^4*s23^2 - 
          436*s12^3*s13*s23^2 - 354*s12^2*s13^2*s23^2 - 76*s12*s13^3*s23^2 - 
          21*s13^4*s23^2 - 396*s12^3*s23^3 - 556*s12^2*s13*s23^3 + 
          12*s12*s13^2*s23^3 + 44*s13^3*s23^3 - 295*s12^2*s23^4 + 
          26*s12*s13*s23^4 + 19*s13^2*s23^4 + 14*s12*s23^5 - 54*s13*s23^5 + 
          21*s23^6) + 4*(-s12^6 - s12^5*s13 + 16*s12^4*s13^2 + 
          54*s12^3*s13^3 + 71*s12^2*s13^4 + 43*s12*s13^5 + 10*s13^6 + 
          s12^5*s23 + 12*s12^4*s13*s23 + 30*s12^3*s13^2*s23 + 
          28*s12^2*s13^3*s23 + 9*s12*s13^4*s23 + 36*s12^4*s23^2 + 
          82*s12^3*s13*s23^2 - 30*s12^2*s13^2*s23^2 - 146*s12*s13^3*s23^2 - 
          70*s13^4*s23^2 + 90*s12^3*s23^3 + 140*s12^2*s13*s23^3 + 
          82*s12*s13^2*s23^3 + 80*s13^3*s23^3 + 47*s12^2*s23^4 + 
          23*s12*s13*s23^4 + 30*s13^2*s23^4 - 11*s12*s23^5 - 80*s13*s23^5 + 
          30*s23^6)))/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[5, 2, 1, 3] = (-64*s23)/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     24/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (6*(4*(-s12^2 - 2*s12*s13 - s13^2 - 8*s12*s23 - 8*s13*s23 - 7*s23^2) + 
        2*(2*s12^2 + 4*s12*s13 + 2*s13^2 - 2*s23^2) + 
        8*(s12*s23 + s13*s23 + 3*s23^2)))/((s12 + s13 - s23)^2*s23*
       (s12 + s13 + s23)) + 
     (4*(4*(-2*s12^5 - 12*s12^4*s13 - 29*s12^3*s13^2 - 35*s12^2*s13^3 - 
          21*s12*s13^4 - 5*s13^5 - 14*s12^4*s23 - 42*s12^3*s13*s23 - 
          27*s12^2*s13^2*s23 + 16*s12*s13^3*s23 + 15*s13^4*s23 - 
          33*s12^3*s23^2 - 33*s12^2*s13*s23^2 + 22*s12*s13^2*s23^2 - 
          10*s13^3*s23^2 - 33*s12^2*s23^3 - 8*s12*s13*s23^3 - 
          10*s13^2*s23^3 - 9*s12*s23^4 + 15*s13*s23^4 - 5*s23^5) + 
        8*(-s12^5 - 6*s12^4*s13 - 15*s12^3*s13^2 - 19*s12^2*s13^3 - 
          12*s12*s13^4 - 3*s13^5 - 4*s12^4*s23 - 10*s12^3*s13*s23 + 
          s12^2*s13^2*s23 + 16*s12*s13^3*s23 + 9*s13^4*s23 + s12^3*s23^2 + 
          7*s12^2*s13*s23^2 - 6*s13^3*s23^2 + 11*s12^2*s23^3 - 
          6*s13^2*s23^3 - 4*s12*s23^4 + 9*s13*s23^4 - 3*s23^5) + 
        2*(s12^5 + 8*s12^4*s13 + 24*s12^3*s13^2 + 34*s12^2*s13^3 + 
          23*s12*s13^4 + 6*s13^5 + 4*s12^4*s23 + 16*s12^3*s13*s23 + 
          10*s12^2*s13^2*s23 - 12*s12*s13^3*s23 - 10*s13^4*s23 + 
          8*s12^3*s23^2 + 22*s12^2*s13*s23^2 + 10*s12*s13^2*s23^2 - 
          4*s13^3*s23^2 - 2*s12^2*s23^3 - 12*s12*s13*s23^3 + 12*s13^2*s23^3 - 
          9*s12*s23^4 - 2*s13*s23^4 - 2*s23^5)))/(3*(s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (6*(4*(11*s12^6 + 74*s12^5*s13 + 199*s12^4*s13^2 + 276*s12^3*s13^3 + 
          209*s12^2*s13^4 + 82*s12*s13^5 + 13*s13^6 + 14*s12^5*s23 + 
          50*s12^4*s13*s23 + 44*s12^3*s13^2*s23 - 28*s12^2*s13^3*s23 - 
          58*s12*s13^4*s23 - 22*s13^5*s23 - 137*s12^4*s23^2 - 
          436*s12^3*s13*s23^2 - 354*s12^2*s13^2*s23^2 - 76*s12*s13^3*s23^2 - 
          21*s13^4*s23^2 - 396*s12^3*s23^3 - 556*s12^2*s13*s23^3 + 
          12*s12*s13^2*s23^3 + 44*s13^3*s23^3 - 295*s12^2*s23^4 + 
          26*s12*s13*s23^4 + 19*s13^2*s23^4 + 14*s12*s23^5 - 54*s13*s23^5 + 
          21*s23^6) + 8*(-s12^6 - s12^5*s13 + 16*s12^4*s13^2 + 
          54*s12^3*s13^3 + 71*s12^2*s13^4 + 43*s12*s13^5 + 10*s13^6 + 
          s12^5*s23 + 12*s12^4*s13*s23 + 30*s12^3*s13^2*s23 + 
          28*s12^2*s13^3*s23 + 9*s12*s13^4*s23 + 36*s12^4*s23^2 + 
          82*s12^3*s13*s23^2 - 30*s12^2*s13^2*s23^2 - 146*s12*s13^3*s23^2 - 
          70*s13^4*s23^2 + 90*s12^3*s23^3 + 140*s12^2*s13*s23^3 + 
          82*s12*s13^2*s23^3 + 80*s13^3*s23^3 + 47*s12^2*s23^4 + 
          23*s12*s13*s23^4 + 30*s13^2*s23^4 - 11*s12*s23^5 - 80*s13*s23^5 + 
          30*s23^6)))/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[5, 2, 2, -1] = (-3*(-2*s12^4 - 4*s12^3*s13 + 6*s12^2*s13^2 + 16*s12*s13^3 + 
       8*s13^4 - 4*s12^3*s23 - 12*s12^2*s13*s23 - 24*s12*s13^2*s23 - 
       16*s13^3*s23 + 6*s12^2*s23^2 + 8*s12*s23^3 + 16*s13*s23^3 - 8*s23^4))/
     ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[5, 2, 2, 0] = -3/(s12 + 2*s13 + 2*s23) - 
     (3*(7*s12^4 + 26*s12^3*s13 + 30*s12^2*s13^2 + 10*s12*s13^3 - s13^4 + 
        22*s12^3*s23 + 44*s12^2*s13*s23 + 26*s12*s13^2*s23 + 4*s13^3*s23 + 
        6*s12^2*s23^2 - 18*s12*s13*s23^2 - 6*s13^2*s23^2 - 18*s12*s23^3 + 
        4*s13*s23^3 - s23^4))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 2, 2, 1] = 0
 
B[5, 2, 2, 2] = 0
 
B[5, 2, 2, 3] = 0
 
B[5, 2, 3, -1] = (-12*s23)/(s12 + s13 - s23)^2 + 
     (6*(-2*s12^4*s23 + 4*s12^3*s13*s23 + 24*s12^2*s13^2*s23 + 
        28*s12*s13^3*s23 + 10*s13^4*s23 + 12*s12^3*s23^2 - 
        16*s12^2*s13*s23^2 - 68*s12*s13^2*s23^2 - 40*s13^3*s23^2 + 
        24*s12^2*s23^3 + 52*s12*s13*s23^3 + 60*s13^2*s23^3 - 12*s12*s23^4 - 
        40*s13*s23^4 + 10*s23^5))/((s12 + s13 - s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 2, 3, 0] = (-3*(-s12^2 - 2*s12*s13 - s13^2 - 4*s12*s23 - 4*s13*s23 - 
        11*s23^2))/((s12 + s13 - s23)^2*s23) - 
     (2*(-s12^2 - 2*s12*s13 - s13^2 - 6*s12*s23 + 2*s13*s23 - s23^2))/
      (3*(s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (-s12^2 - 2*s12*s13 - s13^2 + 9*s23^2)/
      (3*(s12 + s13 - s23)^2*s23) + 
     (6*(s12^5 + 5*s12^4*s13 + 10*s12^3*s13^2 + 10*s12^2*s13^3 + 
        5*s12*s13^4 + s13^5 + 11*s12^4*s23 + 36*s12^3*s13*s23 + 
        42*s12^2*s13^2*s23 + 20*s12*s13^3*s23 + 3*s13^4*s23 - 
        46*s12^3*s23^2 - 82*s12^2*s13*s23^2 - 58*s12*s13^2*s23^2 - 
        22*s13^3*s23^2 - 98*s12^2*s23^3 + 36*s12*s13*s23^3 + 38*s13^2*s23^3 - 
        3*s12*s23^4 - 27*s13*s23^4 + 7*s23^5))/((s12 + s13 - s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 2, 3, 1] = (-3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 + 2*s13*s23 - 
        3*s23^2))/((s12 + s13 - s23)^2*s23) + 
     (s12^2 + 2*s12*s13 + s13^2 - 2*s12*s23 - 2*s13*s23 + s23^2)/
      (3*(s12 + s13 - s23)^2*s23) - 
     (2*(2*s12^2 + 4*s12*s13 + 2*s13^2 - 2*s23^2))/(3*(s12 + s13 - s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[5, 2, 3, 2] = 0
 
B[5, 2, 3, 3] = 0
 
B[5, 2, 4, -1] = 0
 
B[5, 2, 4, 0] = 0
 
B[5, 2, 4, 1] = 0
 
B[5, 2, 4, 2] = 0
 
B[5, 2, 4, 3] = 0
 
B[5, 2, 5, -1] = (2*(s12^4 + 5*s12^3*s13 + 10*s12^2*s13^2 + 9*s12*s13^3 + 
       3*s13^4 + 5*s12^3*s23 + 10*s12^2*s13*s23 - s12*s13^2*s23 - 
       6*s13^3*s23 + 4*s12^2*s23^2 - s12*s13*s23^2 - 7*s12*s23^3 + 
       6*s13*s23^3 - 3*s23^4))/(3*(s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 2, 5, 0] = (2*(s12^4 + 5*s12^3*s13 + 10*s12^2*s13^2 + 9*s12*s13^3 + 
       3*s13^4 + 5*s12^3*s23 + 6*s12^2*s13*s23 - 5*s12*s13^2*s23 - 
       6*s13^3*s23 + 8*s12^2*s23^2 - 9*s12*s13*s23^2 + 5*s12*s23^3 + 
       6*s13*s23^3 - 3*s23^4))/(3*(s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 2, 5, 1] = (2*(s12^4 + 3*s12^3*s13 + s12^2*s13^2 - 3*s12*s13^3 - 
       2*s13^4 + 5*s12^3*s23 + 10*s12^2*s13*s23 + 9*s12*s13^2*s23 + 
       4*s13^3*s23 + 5*s12^2*s23^2 - 9*s12*s13*s23^2 + 3*s12*s23^3 - 
       4*s13*s23^3 + 2*s23^4))/(3*(s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 2, 5, 2] = 0
 
B[5, 2, 5, 3] = 0
 
B[5, 2, 6, -1] = 0
 
B[5, 2, 6, 0] = (-3*(s12 + s13 + s23))/(s12 + 2*s13 + 2*s23) + 
     (3*(3*s12^5 + 23*s12^4*s13 + 58*s12^3*s13^2 + 60*s12^2*s13^3 + 
        23*s12*s13^4 + s13^5 + 11*s12^4*s23 + 48*s12^3*s13*s23 + 
        48*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 3*s13^4*s23 + 22*s12^3*s23^2 + 
        12*s12^2*s13*s23^2 - 50*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 
        40*s12^2*s23^3 - 16*s12*s13*s23^3 + 2*s13^2*s23^3 + 35*s12*s23^4 - 
        3*s13*s23^4 + s23^5))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 2, 6, 1] = (3*(-10*s12^4*s13 - 38*s12^3*s13^2 - 48*s12^2*s13^3 - 
       22*s12*s13^4 - 2*s13^5 + 22*s12^4*s23 + 60*s12^3*s13*s23 + 
       64*s12^2*s13^2*s23 + 32*s12*s13^3*s23 + 6*s13^4*s23 + 74*s12^3*s23^2 + 
       112*s12^2*s13*s23^2 + 4*s12*s13^2*s23^2 - 4*s13^3*s23^2 + 
       64*s12^2*s23^3 - 16*s12*s13*s23^3 - 4*s13^2*s23^3 + 2*s12*s23^4 + 
       6*s13*s23^4 - 2*s23^5 - 2*(-3*s12^5 - 23*s12^4*s13 - 58*s12^3*s13^2 - 
         60*s12^2*s13^3 - 23*s12*s13^4 - s13^5 - 11*s12^4*s23 - 
         48*s12^3*s13*s23 - 48*s12^2*s13^2*s23 - 8*s12*s13^3*s23 + 
         3*s13^4*s23 - 22*s12^3*s23^2 - 12*s12^2*s13*s23^2 + 
         50*s12*s13^2*s23^2 - 2*s13^3*s23^2 - 40*s12^2*s23^3 + 
         16*s12*s13*s23^3 - 2*s13^2*s23^3 - 35*s12*s23^4 + 3*s13*s23^4 - 
         s23^5)))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 2, 6, 2] = (3*(-4*(-3*s12^5 - 23*s12^4*s13 - 58*s12^3*s13^2 - 
         60*s12^2*s13^3 - 23*s12*s13^4 - s13^5 - 11*s12^4*s23 - 
         48*s12^3*s13*s23 - 48*s12^2*s13^2*s23 - 8*s12*s13^3*s23 + 
         3*s13^4*s23 - 22*s12^3*s23^2 - 12*s12^2*s13*s23^2 + 
         50*s12*s13^2*s23^2 - 2*s13^3*s23^2 - 40*s12^2*s23^3 + 
         16*s12*s13*s23^3 - 2*s13^2*s23^3 - 35*s12*s23^4 + 3*s13*s23^4 - 
         s23^5) - 2*(10*s12^4*s13 + 38*s12^3*s13^2 + 48*s12^2*s13^3 + 
         22*s12*s13^4 + 2*s13^5 - 22*s12^4*s23 - 60*s12^3*s13*s23 - 
         64*s12^2*s13^2*s23 - 32*s12*s13^3*s23 - 6*s13^4*s23 - 
         74*s12^3*s23^2 - 112*s12^2*s13*s23^2 - 4*s12*s13^2*s23^2 + 
         4*s13^3*s23^2 - 64*s12^2*s23^3 + 16*s12*s13*s23^3 + 4*s13^2*s23^3 - 
         2*s12*s23^4 - 6*s13*s23^4 + 2*s23^5)))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 2, 7, -1] = 0
 
B[5, 2, 7, 0] = (-2*(s12 + s13 + s23))/(3*(s12 + s13 - s23)) + 
     (2*(s12 + s13 - s23)*(s12^3 + 4*s12^2*s13 + 5*s12*s13^2 + 2*s13^3 + 
        6*s12^2*s23 + 6*s12*s13*s23 + 13*s12*s23^2 - 6*s13*s23^2 + 4*s23^3))/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 2, 7, 1] = (2*(s12 + s13 - s23)*(s12^3 + 4*s12^2*s13 + 5*s12*s13^2 + 
       2*s13^3 + 4*s12^2*s23 + 6*s12*s13*s23 + 2*s13^2*s23 + 5*s12*s23^2 - 
       10*s13*s23^2 + 6*s23^3 - 2*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 
         2*s13^3 - 6*s12^2*s23 - 6*s12*s13*s23 - 13*s12*s23^2 + 6*s13*s23^2 - 
         4*s23^3)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[5, 2, 7, 2] = (2*(s12 + s13 - s23)*(-s12^3 - 5*s12^2*s13 - 7*s12*s13^2 - 
       3*s13^3 + s12^2*s23 + 6*s12*s13*s23 + 5*s13^2*s23 + s12*s23^2 - 
       s13*s23^2 - s23^3 - 2*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 2*s13^3 - 
         4*s12^2*s23 - 6*s12*s13*s23 - 2*s13^2*s23 - 5*s12*s23^2 + 
         10*s13*s23^2 - 6*s23^3) - 4*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 
         2*s13^3 - 6*s12^2*s23 - 6*s12*s13*s23 - 13*s12*s23^2 + 6*s13*s23^2 - 
         4*s23^3)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[5, 2, 8, -1] = 0
 
B[5, 2, 8, 0] = 0
 
B[5, 2, 8, 1] = 0
 
B[5, 2, 8, 2] = 0
 
B[5, 2, 9, -1] = 0
 
B[5, 2, 9, 0] = (-2*s12*(s12^3 + 4*s12^2*s13 + 5*s12*s13^2 + 2*s13^3 + 
       6*s12^2*s23 + 6*s12*s13*s23 + 13*s12*s23^2 - 6*s13*s23^2 + 4*s23^3))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 2, 9, 1] = (-2*s12*(s12^3 + 4*s12^2*s13 + 5*s12*s13^2 + 2*s13^3 + 
       4*s12^2*s23 + 6*s12*s13*s23 + 2*s13^2*s23 + 5*s12*s23^2 - 
       10*s13*s23^2 + 6*s23^3 - 2*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 
         2*s13^3 - 6*s12^2*s23 - 6*s12*s13*s23 - 13*s12*s23^2 + 6*s13*s23^2 - 
         4*s23^3)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[5, 2, 9, 2] = (-2*s12*(-s12^3 - 5*s12^2*s13 - 7*s12*s13^2 - 3*s13^3 + 
       s12^2*s23 + 6*s12*s13*s23 + 5*s13^2*s23 + s12*s23^2 - s13*s23^2 - 
       s23^3 - 2*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 2*s13^3 - 
         4*s12^2*s23 - 6*s12*s13*s23 - 2*s13^2*s23 - 5*s12*s23^2 + 
         10*s13*s23^2 - 6*s23^3) - 4*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 
         2*s13^3 - 6*s12^2*s23 - 6*s12*s13*s23 - 13*s12*s23^2 + 6*s13*s23^2 - 
         4*s23^3)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[5, 2, 10, -1] = 0
 
B[5, 2, 10, 0] = (3*s12*(s12 + s13 - s23)^2*(s12^2 - s12*s13 - 2*s13^2 + 
       s12*s23 + 4*s13*s23 - 2*s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[5, 2, 10, 1] = (3*s12*(s12 + s13 - s23)^2*(-5*s12^2 - 7*s12*s13 - 2*s13^2 - 
       9*s12*s23 + 4*s13*s23 - 2*s23^2 - 2*(-s12^2 + s12*s13 + 2*s13^2 - 
         s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[5, 2, 10, 2] = (3*s12*(s12 + s13 - s23)^2*
      (-4*(-s12^2 + s12*s13 + 2*s13^2 - s12*s23 - 4*s13*s23 + 2*s23^2) - 
       2*(5*s12^2 + 7*s12*s13 + 2*s13^2 + 9*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[5, 2, 10, 3] = (3*s12*(s12 + s13 - s23)^2*
      (-8*(-s12^2 + s12*s13 + 2*s13^2 - s12*s23 - 4*s13*s23 + 2*s23^2) - 
       4*(5*s12^2 + 7*s12*s13 + 2*s13^2 + 9*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[5, 2, 10, 4] = (3*s12*(s12 + s13 - s23)^2*
      (-16*(-s12^2 + s12*s13 + 2*s13^2 - s12*s23 - 4*s13*s23 + 2*s23^2) - 
       8*(5*s12^2 + 7*s12*s13 + 2*s13^2 + 9*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[5, 2, 11, -1] = 0
 
B[5, 2, 11, 0] = 0
 
B[5, 2, 11, 1] = 0
 
B[5, 2, 11, 2] = 0
 
B[5, 2, 11, 3] = 0
 
B[5, 2, 11, 4] = 0
 
B[5, 2, 12, -1] = 0
 
B[5, 2, 12, 0] = 0
 
B[5, 2, 12, 1] = 0
 
B[5, 2, 12, 2] = 0
 
B[5, 2, 12, 3] = 0
 
B[5, 2, 12, 4] = 0
 
B[5, 2, 13, -1] = 0
 
B[5, 2, 13, 0] = 0
 
B[5, 2, 13, 1] = 0
 
B[5, 2, 13, 2] = 0
 
B[5, 2, 13, 3] = 0
 
B[5, 2, 13, 4] = 0
 
B[5, 2, 14, -1] = 0
 
B[5, 2, 14, 0] = ((s12 + s13 - s23)^2*(-s12^3 - 4*s12^2*s13 - 6*s12*s13^2 - 
       3*s13^3 - 6*s12^2*s23 - 8*s12*s13*s23 + 3*s13^2*s23 - 10*s12*s23^2 + 
       3*s13*s23^2 - 3*s23^3))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[5, 2, 14, 1] = ((s12 + s13 - s23)^2*(-2*s12^2*s13 - 5*s12*s13^2 - 3*s13^3 - 
       2*s12*s13*s23 + 3*s13^2*s23 - s12*s23^2 + 3*s13*s23^2 - 3*s23^3 - 
       2*(s12^3 + 4*s12^2*s13 + 6*s12*s13^2 + 3*s13^3 + 6*s12^2*s23 + 
         8*s12*s13*s23 - 3*s13^2*s23 + 10*s12*s23^2 - 3*s13*s23^2 + 
         3*s23^3)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[5, 2, 14, 2] = ((s12 + s13 - s23)^2*(-s12^3 - 4*s12^2*s13 - 3*s12*s13^2 - 
       4*s12^2*s23 - 10*s12*s13*s23 - 3*s12*s23^2 - 
       2*(2*s12^2*s13 + 5*s12*s13^2 + 3*s13^3 + 2*s12*s13*s23 - 3*s13^2*s23 + 
         s12*s23^2 - 3*s13*s23^2 + 3*s23^3) - 
       4*(s12^3 + 4*s12^2*s13 + 6*s12*s13^2 + 3*s13^3 + 6*s12^2*s23 + 
         8*s12*s13*s23 - 3*s13^2*s23 + 10*s12*s23^2 - 3*s13*s23^2 + 
         3*s23^3)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[5, 2, 14, 3] = ((s12 + s13 - s23)^2*
      (-2*(s12^3 + 4*s12^2*s13 + 3*s12*s13^2 + 4*s12^2*s23 + 10*s12*s13*s23 + 
         3*s12*s23^2) - 4*(2*s12^2*s13 + 5*s12*s13^2 + 3*s13^3 + 
         2*s12*s13*s23 - 3*s13^2*s23 + s12*s23^2 - 3*s13*s23^2 + 3*s23^3) - 
       8*(s12^3 + 4*s12^2*s13 + 6*s12*s13^2 + 3*s13^3 + 6*s12^2*s23 + 
         8*s12*s13*s23 - 3*s13^2*s23 + 10*s12*s23^2 - 3*s13*s23^2 + 
         3*s23^3)))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[5, 2, 15, -1] = 0
 
B[5, 2, 15, 0] = 0
 
B[5, 2, 15, 1] = 0
 
B[5, 2, 15, 2] = 0
 
B[5, 2, 15, 3] = 0
 
B[5, 3, 1, -1] = (-3*s12^4 + 6*s12^2*s13^2 - 3*s13^4 - 12*s12^2*s13*s23 + 
       12*s13^3*s23 + 6*s12^2*s23^2 - 18*s13^2*s23^2 + 12*s13*s23^3 - 
       3*s23^4)/(2*s12*(s12 + s13 - s23)*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (2*(-s12^5 - 4*s12^4*s13 + s12^3*s13^2 + 11*s12^2*s13^3 - 4*s12*s13^4 - 
        3*s13^5 - 6*s12^4*s23 - 10*s12^3*s13*s23 + 7*s12^2*s13^2*s23 + 
        9*s13^4*s23 - 15*s12^3*s23^2 + s12^2*s13*s23^2 - 6*s13^3*s23^2 - 
        19*s12^2*s23^3 + 16*s12*s13*s23^3 - 6*s13^2*s23^3 - 12*s12*s23^4 + 
        9*s13*s23^4 - 3*s23^5))/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (2*(-s12^5 - 6*s12^4*s13 - 15*s12^3*s13^2 - 
        19*s12^2*s13^3 - 12*s12*s13^4 - 3*s13^5 - 4*s12^4*s23 - 
        10*s12^3*s13*s23 + s12^2*s13^2*s23 + 16*s12*s13^3*s23 + 9*s13^4*s23 + 
        s12^3*s23^2 + 7*s12^2*s13*s23^2 - 6*s13^3*s23^2 + 11*s12^2*s23^3 - 
        6*s13^2*s23^3 - 4*s12*s23^4 + 9*s13*s23^4 - 3*s23^5))/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (s12^6 + s12^5*s13 - 16*s12^4*s13^2 - 54*s12^3*s13^3 - 71*s12^2*s13^4 - 
       43*s12*s13^5 - 10*s13^6 - s12^5*s23 - 12*s12^4*s13*s23 - 
       30*s12^3*s13^2*s23 - 28*s12^2*s13^3*s23 - 9*s12*s13^4*s23 - 
       36*s12^4*s23^2 - 82*s12^3*s13*s23^2 + 30*s12^2*s13^2*s23^2 + 
       146*s12*s13^3*s23^2 + 70*s13^4*s23^2 - 90*s12^3*s23^3 - 
       140*s12^2*s13*s23^3 - 82*s12*s13^2*s23^3 - 80*s13^3*s23^3 - 
       47*s12^2*s23^4 - 23*s12*s13*s23^4 - 30*s13^2*s23^4 + 11*s12*s23^5 + 
       80*s13*s23^5 - 30*s23^6)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (s12^6 - s12^5*s13 - 36*s12^4*s13^2 - 
       90*s12^3*s13^3 - 47*s12^2*s13^4 + 11*s12*s13^5 - 30*s13^6 + 
       s12^5*s23 - 12*s12^4*s13*s23 - 82*s12^3*s13^2*s23 - 
       140*s12^2*s13^3*s23 - 23*s12*s13^4*s23 + 80*s13^5*s23 - 
       16*s12^4*s23^2 - 30*s12^3*s13*s23^2 + 30*s12^2*s13^2*s23^2 - 
       82*s12*s13^3*s23^2 - 30*s13^4*s23^2 - 54*s12^3*s23^3 - 
       28*s12^2*s13*s23^3 + 146*s12*s13^2*s23^3 - 80*s13^3*s23^3 - 
       71*s12^2*s23^4 - 9*s12*s13*s23^4 + 70*s13^2*s23^4 - 43*s12*s23^5 - 
       10*s23^6)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (5*s12^6 + 20*s12^5*s13 + 33*s12^4*s13^2 + 32*s12^3*s13^3 + 
       23*s12^2*s13^4 + 12*s12*s13^5 + 3*s13^6 + 20*s12^5*s23 - 
       2*s12^4*s13*s23 - 32*s12^3*s13^2*s23 - 28*s12^2*s13^3*s23 - 
       36*s12*s13^4*s23 - 18*s13^5*s23 + 33*s12^4*s23^2 - 
       32*s12^3*s13*s23^2 + 10*s12^2*s13^2*s23^2 + 24*s12*s13^3*s23^2 + 
       45*s13^4*s23^2 + 32*s12^3*s23^3 - 28*s12^2*s13*s23^3 + 
       24*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 23*s12^2*s23^4 - 
       36*s12*s13*s23^4 + 45*s13^2*s23^4 + 12*s12*s23^5 - 18*s13*s23^5 + 
       3*s23^6)/(2*s12*(s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2))
 
B[5, 3, 1, 0] = 2/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (16*s12^4 + 8*s12^3*s13 - 40*s12^2*s13^2 - 40*s12*s13^3 - 8*s13^4 + 
       8*s12^3*s23 + 80*s12^2*s13*s23 + 40*s12*s13^2*s23 + 32*s13^3*s23 - 
       40*s12^2*s23^2 + 40*s12*s13*s23^2 - 48*s13^2*s23^2 - 40*s12*s23^3 + 
       32*s13*s23^3 - 8*s23^4)/(2*s12*(s12 + s13 - s23)*(s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (2*(-3*s12^5 - 18*s12^4*s13 - 32*s12^3*s13^2 - 
        22*s12^2*s13^3 - 13*s12*s13^4 - 8*s13^5 - 18*s12^4*s23 - 
        52*s12^3*s13*s23 - 26*s12^2*s13^2*s23 - 8*s12*s13^3*s23 + 
        24*s13^4*s23 - 44*s12^3*s23^2 - 26*s12^2*s13*s23^2 + 
        22*s12*s13^2*s23^2 - 16*s13^3*s23^2 - 54*s12^2*s23^3 + 
        32*s12*s13*s23^3 - 16*s13^2*s23^3 - 33*s12*s23^4 + 24*s13*s23^4 - 
        8*s23^5))/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (2*(-3*s12^5 - 18*s12^4*s13 - 44*s12^3*s13^2 - 54*s12^2*s13^3 - 
        33*s12*s13^4 - 8*s13^5 - 18*s12^4*s23 - 52*s12^3*s13*s23 - 
        26*s12^2*s13^2*s23 + 32*s12*s13^3*s23 + 24*s13^4*s23 - 
        32*s12^3*s23^2 - 26*s12^2*s13*s23^2 + 22*s12*s13^2*s23^2 - 
        16*s13^3*s23^2 - 22*s12^2*s23^3 - 8*s12*s13*s23^3 - 16*s13^2*s23^3 - 
        13*s12*s23^4 + 24*s13*s23^4 - 8*s23^5))/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-10*s12^6 - 73*s12^5*s13 - 215*s12^4*s13^2 - 330*s12^3*s13^3 - 
       280*s12^2*s13^4 - 125*s12*s13^5 - 23*s13^6 - 15*s12^5*s23 - 
       62*s12^4*s13*s23 - 74*s12^3*s13^2*s23 + 49*s12*s13^4*s23 + 
       22*s13^5*s23 + 101*s12^4*s23^2 + 354*s12^3*s13*s23^2 + 
       384*s12^2*s13^2*s23^2 + 222*s12*s13^3*s23^2 + 91*s13^4*s23^2 + 
       306*s12^3*s23^3 + 416*s12^2*s13*s23^3 - 94*s12*s13^2*s23^3 - 
       124*s13^3*s23^3 + 248*s12^2*s23^4 - 49*s12*s13*s23^4 - 
       49*s13^2*s23^4 - 3*s12*s23^5 + 134*s13*s23^5 - 51*s23^6)/
      ((s12 + s13 - s23)^2*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-10*s12^6 - 15*s12^5*s13 + 101*s12^4*s13^2 + 306*s12^3*s13^3 + 
       248*s12^2*s13^4 - 3*s12*s13^5 - 51*s13^6 - 73*s12^5*s23 - 
       62*s12^4*s13*s23 + 354*s12^3*s13^2*s23 + 416*s12^2*s13^3*s23 - 
       49*s12*s13^4*s23 + 134*s13^5*s23 - 215*s12^4*s23^2 - 
       74*s12^3*s13*s23^2 + 384*s12^2*s13^2*s23^2 - 94*s12*s13^3*s23^2 - 
       49*s13^4*s23^2 - 330*s12^3*s23^3 + 222*s12*s13^2*s23^3 - 
       124*s13^3*s23^3 - 280*s12^2*s23^4 + 49*s12*s13*s23^4 + 
       91*s13^2*s23^4 - 125*s12*s23^5 + 22*s13*s23^5 - 23*s23^6)/
      ((s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-18*s12^6 - 64*s12^5*s13 - 110*s12^4*s13^2 - 120*s12^3*s13^3 - 
       70*s12^2*s13^4 - 8*s12*s13^5 + 6*s13^6 - 64*s12^5*s23 + 
       28*s12^4*s13*s23 + 120*s12^3*s13^2*s23 + 88*s12^2*s13^3*s23 + 
       24*s12*s13^4*s23 - 36*s13^5*s23 - 110*s12^4*s23^2 + 
       120*s12^3*s13*s23^2 - 36*s12^2*s13^2*s23^2 - 16*s12*s13^3*s23^2 + 
       90*s13^4*s23^2 - 120*s12^3*s23^3 + 88*s12^2*s13*s23^3 - 
       16*s12*s13^2*s23^3 - 120*s13^3*s23^3 - 70*s12^2*s23^4 + 
       24*s12*s13*s23^4 + 90*s13^2*s23^4 - 8*s12*s23^5 - 36*s13*s23^5 + 
       6*s23^6)/(2*s12*(s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2))
 
B[5, 3, 1, 1] = 2/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (19*s12^4 + 8*s12^3*s13 - 46*s12^2*s13^2 - 40*s12*s13^3 - 5*s13^4 + 
       8*s12^3*s23 + 92*s12^2*s13*s23 + 40*s12*s13^2*s23 + 20*s13^3*s23 - 
       46*s12^2*s23^2 + 40*s12*s13*s23^2 - 30*s13^2*s23^2 - 40*s12*s23^3 + 
       20*s13*s23^3 - 5*s23^4 + 2*(-3*s12^4 + 6*s12^2*s13^2 - 3*s13^4 - 
         12*s12^2*s13*s23 + 12*s13^3*s23 + 6*s12^2*s23^2 - 18*s13^2*s23^2 + 
         12*s13*s23^3 - 3*s23^4))/(2*s12*(s12 + s13 - s23)*(s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (2*(-s12^5 - 10*s12^4*s13 - 25*s12^3*s13^2 - 
        35*s12^2*s13^3 - 18*s12*s13^4 - 7*s13^5 - 4*s12^4*s23 - 
        26*s12^3*s13*s23 - 11*s12^2*s13^2*s23 - 20*s12*s13^3*s23 + 
        13*s13^4*s23 - 5*s12^3*s23^2 - 17*s12^2*s13*s23^2 + 
        32*s12*s13^2*s23^2 + 2*s13^3*s23^2 - s12^2*s23^3 + 4*s12*s13*s23^3 - 
        14*s13^2*s23^3 + 2*s12*s23^4 + 5*s13*s23^4 + s23^5 + 
        2*(-s12^5 - 4*s12^4*s13 + s12^3*s13^2 + 11*s12^2*s13^3 - 
          4*s12*s13^4 - 3*s13^5 - 6*s12^4*s23 - 10*s12^3*s13*s23 + 
          7*s12^2*s13^2*s23 + 9*s13^4*s23 - 15*s12^3*s23^2 + 
          s12^2*s13*s23^2 - 6*s13^3*s23^2 - 19*s12^2*s23^3 + 
          16*s12*s13*s23^3 - 6*s13^2*s23^3 - 12*s12*s23^4 + 9*s13*s23^4 - 
          3*s23^5)))/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (2*(-s12^5 - 4*s12^4*s13 - 5*s12^3*s13^2 - 
        s12^2*s13^3 + 2*s12*s13^4 + s13^5 - 10*s12^4*s23 - 26*s12^3*s13*s23 - 
        17*s12^2*s13^2*s23 + 4*s12*s13^3*s23 + 5*s13^4*s23 - 25*s12^3*s23^2 - 
        11*s12^2*s13*s23^2 + 32*s12*s13^2*s23^2 - 14*s13^3*s23^2 - 
        35*s12^2*s23^3 - 20*s12*s13*s23^3 + 2*s13^2*s23^3 - 18*s12*s23^4 + 
        13*s13*s23^4 - 7*s23^5 + 2*(-s12^5 - 6*s12^4*s13 - 15*s12^3*s13^2 - 
          19*s12^2*s13^3 - 12*s12*s13^4 - 3*s13^5 - 4*s12^4*s23 - 
          10*s12^3*s13*s23 + s12^2*s13^2*s23 + 16*s12*s13^3*s23 + 
          9*s13^4*s23 + s12^3*s23^2 + 7*s12^2*s13*s23^2 - 6*s13^3*s23^2 + 
          11*s12^2*s23^3 - 6*s13^2*s23^3 - 4*s12*s23^4 + 9*s13*s23^4 - 
          3*s23^5)))/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (-s12^6 - 60*s12^5*s13 - 185*s12^4*s13^2 - 
       200*s12^3*s13^3 - 75*s12^2*s13^4 + 4*s12*s13^5 + 5*s13^6 - 
       60*s12^5*s23 + 114*s12^4*s13*s23 + 200*s12^3*s13^2*s23 + 
       44*s12^2*s13^3*s23 - 12*s12*s13^4*s23 - 30*s13^5*s23 - 
       185*s12^4*s23^2 + 200*s12^3*s13*s23^2 + 62*s12^2*s13^2*s23^2 + 
       8*s12*s13^3*s23^2 + 75*s13^4*s23^2 - 200*s12^3*s23^3 + 
       44*s12^2*s13*s23^3 + 8*s12*s13^2*s23^3 - 100*s13^3*s23^3 - 
       75*s12^2*s23^4 - 12*s12*s13*s23^4 + 75*s13^2*s23^4 + 4*s12*s23^5 - 
       30*s13*s23^5 + 5*s23^6 + 2*(5*s12^6 + 20*s12^5*s13 + 33*s12^4*s13^2 + 
         32*s12^3*s13^3 + 23*s12^2*s13^4 + 12*s12*s13^5 + 3*s13^6 + 
         20*s12^5*s23 - 2*s12^4*s13*s23 - 32*s12^3*s13^2*s23 - 
         28*s12^2*s13^3*s23 - 36*s12*s13^4*s23 - 18*s13^5*s23 + 
         33*s12^4*s23^2 - 32*s12^3*s13*s23^2 + 10*s12^2*s13^2*s23^2 + 
         24*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 32*s12^3*s23^3 - 
         28*s12^2*s13*s23^3 + 24*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 
         23*s12^2*s23^4 - 36*s12*s13*s23^4 + 45*s13^2*s23^4 + 12*s12*s23^5 - 
         18*s13*s23^5 + 3*s23^6))/(2*s12*(s12 + s13 - s23)^2*
       (s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (-11*s12^6 - 14*s12^5*s13 + 137*s12^4*s13^2 + 396*s12^3*s13^3 + 
       295*s12^2*s13^4 - 14*s12*s13^5 - 21*s13^6 - 74*s12^5*s23 - 
       50*s12^4*s13*s23 + 436*s12^3*s13^2*s23 + 556*s12^2*s13^3*s23 - 
       26*s12*s13^4*s23 + 54*s13^5*s23 - 199*s12^4*s23^2 - 
       44*s12^3*s13*s23^2 + 354*s12^2*s13^2*s23^2 - 12*s12*s13^3*s23^2 - 
       19*s13^4*s23^2 - 276*s12^3*s23^3 + 28*s12^2*s13*s23^3 + 
       76*s12*s13^2*s23^3 - 44*s13^3*s23^3 - 209*s12^2*s23^4 + 
       58*s12*s13*s23^4 + 21*s13^2*s23^4 - 82*s12*s23^5 + 22*s13*s23^5 - 
       13*s23^6 - 2*(-s12^6 + s12^5*s13 + 36*s12^4*s13^2 + 90*s12^3*s13^3 + 
         47*s12^2*s13^4 - 11*s12*s13^5 + 30*s13^6 - s12^5*s23 + 
         12*s12^4*s13*s23 + 82*s12^3*s13^2*s23 + 140*s12^2*s13^3*s23 + 
         23*s12*s13^4*s23 - 80*s13^5*s23 + 16*s12^4*s23^2 + 
         30*s12^3*s13*s23^2 - 30*s12^2*s13^2*s23^2 + 82*s12*s13^3*s23^2 + 
         30*s13^4*s23^2 + 54*s12^3*s23^3 + 28*s12^2*s13*s23^3 - 
         146*s12*s13^2*s23^3 + 80*s13^3*s23^3 + 71*s12^2*s23^4 + 
         9*s12*s13*s23^4 - 70*s13^2*s23^4 + 43*s12*s23^5 + 10*s23^6))/
      ((s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-11*s12^6 - 74*s12^5*s13 - 199*s12^4*s13^2 - 276*s12^3*s13^3 - 
       209*s12^2*s13^4 - 82*s12*s13^5 - 13*s13^6 - 14*s12^5*s23 - 
       50*s12^4*s13*s23 - 44*s12^3*s13^2*s23 + 28*s12^2*s13^3*s23 + 
       58*s12*s13^4*s23 + 22*s13^5*s23 + 137*s12^4*s23^2 + 
       436*s12^3*s13*s23^2 + 354*s12^2*s13^2*s23^2 + 76*s12*s13^3*s23^2 + 
       21*s13^4*s23^2 + 396*s12^3*s23^3 + 556*s12^2*s13*s23^3 - 
       12*s12*s13^2*s23^3 - 44*s13^3*s23^3 + 295*s12^2*s23^4 - 
       26*s12*s13*s23^4 - 19*s13^2*s23^4 - 14*s12*s23^5 + 54*s13*s23^5 - 
       21*s23^6 - 2*(-s12^6 - s12^5*s13 + 16*s12^4*s13^2 + 54*s12^3*s13^3 + 
         71*s12^2*s13^4 + 43*s12*s13^5 + 10*s13^6 + s12^5*s23 + 
         12*s12^4*s13*s23 + 30*s12^3*s13^2*s23 + 28*s12^2*s13^3*s23 + 
         9*s12*s13^4*s23 + 36*s12^4*s23^2 + 82*s12^3*s13*s23^2 - 
         30*s12^2*s13^2*s23^2 - 146*s12*s13^3*s23^2 - 70*s13^4*s23^2 + 
         90*s12^3*s23^3 + 140*s12^2*s13*s23^3 + 82*s12*s13^2*s23^3 + 
         80*s13^3*s23^3 + 47*s12^2*s23^4 + 23*s12*s13*s23^4 + 
         30*s13^2*s23^4 - 11*s12*s23^5 - 80*s13*s23^5 + 30*s23^6))/
      ((s12 + s13 - s23)^2*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 1, 2] = 4/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (2*(19*s12^4 + 8*s12^3*s13 - 46*s12^2*s13^2 - 40*s12*s13^3 - 5*s13^4 + 
         8*s12^3*s23 + 92*s12^2*s13*s23 + 40*s12*s13^2*s23 + 20*s13^3*s23 - 
         46*s12^2*s23^2 + 40*s12*s13*s23^2 - 30*s13^2*s23^2 - 40*s12*s23^3 + 
         20*s13*s23^3 - 5*s23^4) + 4*(-3*s12^4 + 6*s12^2*s13^2 - 3*s13^4 - 
         12*s12^2*s13*s23 + 12*s13^3*s23 + 6*s12^2*s23^2 - 18*s13^2*s23^2 + 
         12*s13*s23^3 - 3*s23^4))/(2*s12*(s12 + s13 - s23)*(s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (2*(s12^5 + 4*s12^4*s13 + 8*s12^3*s13^2 - 2*s12^2*s13^3 - 
        9*s12*s13^4 - 2*s13^5 + 8*s12^4*s23 + 16*s12^3*s13*s23 + 
        22*s12^2*s13^2*s23 - 12*s12*s13^3*s23 - 2*s13^4*s23 + 
        24*s12^3*s23^2 + 10*s12^2*s13*s23^2 + 10*s12*s13^2*s23^2 + 
        12*s13^3*s23^2 + 34*s12^2*s23^3 - 12*s12*s13*s23^3 - 4*s13^2*s23^3 + 
        23*s12*s23^4 - 10*s13*s23^4 + 6*s23^5 + 
        2*(-2*s12^5 - 14*s12^4*s13 - 33*s12^3*s13^2 - 33*s12^2*s13^3 - 
          9*s12*s13^4 - 5*s13^5 - 12*s12^4*s23 - 42*s12^3*s13*s23 - 
          33*s12^2*s13^2*s23 - 8*s12*s13^3*s23 + 15*s13^4*s23 - 
          29*s12^3*s23^2 - 27*s12^2*s13*s23^2 + 22*s12*s13^2*s23^2 - 
          10*s13^3*s23^2 - 35*s12^2*s23^3 + 16*s12*s13*s23^3 - 
          10*s13^2*s23^3 - 21*s12*s23^4 + 15*s13*s23^4 - 5*s23^5) + 
        4*(-s12^5 - 4*s12^4*s13 + s12^3*s13^2 + 11*s12^2*s13^3 - 
          4*s12*s13^4 - 3*s13^5 - 6*s12^4*s23 - 10*s12^3*s13*s23 + 
          7*s12^2*s13^2*s23 + 9*s13^4*s23 - 15*s12^3*s23^2 + 
          s12^2*s13*s23^2 - 6*s13^3*s23^2 - 19*s12^2*s23^3 + 
          16*s12*s13*s23^3 - 6*s13^2*s23^3 - 12*s12*s23^4 + 9*s13*s23^4 - 
          3*s23^5)))/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (2*(s12^5 + 8*s12^4*s13 + 24*s12^3*s13^2 + 
        34*s12^2*s13^3 + 23*s12*s13^4 + 6*s13^5 + 4*s12^4*s23 + 
        16*s12^3*s13*s23 + 10*s12^2*s13^2*s23 - 12*s12*s13^3*s23 - 
        10*s13^4*s23 + 8*s12^3*s23^2 + 22*s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 - 4*s13^3*s23^2 - 2*s12^2*s23^3 - 
        12*s12*s13*s23^3 + 12*s13^2*s23^3 - 9*s12*s23^4 - 2*s13*s23^4 - 
        2*s23^5 + 2*(-2*s12^5 - 12*s12^4*s13 - 29*s12^3*s13^2 - 
          35*s12^2*s13^3 - 21*s12*s13^4 - 5*s13^5 - 14*s12^4*s23 - 
          42*s12^3*s13*s23 - 27*s12^2*s13^2*s23 + 16*s12*s13^3*s23 + 
          15*s13^4*s23 - 33*s12^3*s23^2 - 33*s12^2*s13*s23^2 + 
          22*s12*s13^2*s23^2 - 10*s13^3*s23^2 - 33*s12^2*s23^3 - 
          8*s12*s13*s23^3 - 10*s13^2*s23^3 - 9*s12*s23^4 + 15*s13*s23^4 - 
          5*s23^5) + 4*(-s12^5 - 6*s12^4*s13 - 15*s12^3*s13^2 - 
          19*s12^2*s13^3 - 12*s12*s13^4 - 3*s13^5 - 4*s12^4*s23 - 
          10*s12^3*s13*s23 + s12^2*s13^2*s23 + 16*s12*s13^3*s23 + 
          9*s13^4*s23 + s12^3*s23^2 + 7*s12^2*s13*s23^2 - 6*s13^3*s23^2 + 
          11*s12^2*s23^3 - 6*s13^2*s23^3 - 4*s12*s23^4 + 9*s13*s23^4 - 
          3*s23^5)))/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (22*s12^6 + 24*s12^5*s13 - 42*s12^4*s13^2 - 
       48*s12^3*s13^3 + 18*s12^2*s13^4 + 24*s12*s13^5 + 2*s13^6 + 
       24*s12^5*s23 + 84*s12^4*s13*s23 + 48*s12^3*s13^2*s23 - 
       72*s12^2*s13^3*s23 - 72*s12*s13^4*s23 - 12*s13^5*s23 - 
       42*s12^4*s23^2 + 48*s12^3*s13*s23^2 + 108*s12^2*s13^2*s23^2 + 
       48*s12*s13^3*s23^2 + 30*s13^4*s23^2 - 48*s12^3*s23^3 - 
       72*s12^2*s13*s23^3 + 48*s12*s13^2*s23^3 - 40*s13^3*s23^3 + 
       18*s12^2*s23^4 - 72*s12*s13*s23^4 + 30*s13^2*s23^4 + 24*s12*s23^5 - 
       12*s13*s23^5 + 2*s23^6 + 2*(-23*s12^6 - 84*s12^5*s13 - 
         143*s12^4*s13^2 - 152*s12^3*s13^3 - 93*s12^2*s13^4 - 20*s12*s13^5 + 
         3*s13^6 - 84*s12^5*s23 + 30*s12^4*s13*s23 + 152*s12^3*s13^2*s23 + 
         116*s12^2*s13^3*s23 + 60*s12*s13^4*s23 - 18*s13^5*s23 - 
         143*s12^4*s23^2 + 152*s12^3*s13*s23^2 - 46*s12^2*s13^2*s23^2 - 
         40*s12*s13^3*s23^2 + 45*s13^4*s23^2 - 152*s12^3*s23^3 + 
         116*s12^2*s13*s23^3 - 40*s12*s13^2*s23^3 - 60*s13^3*s23^3 - 
         93*s12^2*s23^4 + 60*s12*s13*s23^4 + 45*s13^2*s23^4 - 20*s12*s23^5 - 
         18*s13*s23^5 + 3*s23^6) + 4*(5*s12^6 + 20*s12^5*s13 + 
         33*s12^4*s13^2 + 32*s12^3*s13^3 + 23*s12^2*s13^4 + 12*s12*s13^5 + 
         3*s13^6 + 20*s12^5*s23 - 2*s12^4*s13*s23 - 32*s12^3*s13^2*s23 - 
         28*s12^2*s13^3*s23 - 36*s12*s13^4*s23 - 18*s13^5*s23 + 
         33*s12^4*s23^2 - 32*s12^3*s13*s23^2 + 10*s12^2*s13^2*s23^2 + 
         24*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 32*s12^3*s23^3 - 
         28*s12^2*s13*s23^3 + 24*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 
         23*s12^2*s23^4 - 36*s12*s13*s23^4 + 45*s13^2*s23^4 + 12*s12*s23^5 - 
         18*s13*s23^5 + 3*s23^6))/(2*s12*(s12 + s13 - s23)^2*
       (s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (-4*(-s12^6 + s12^5*s13 + 36*s12^4*s13^2 + 90*s12^3*s13^3 + 
         47*s12^2*s13^4 - 11*s12*s13^5 + 30*s13^6 - s12^5*s23 + 
         12*s12^4*s13*s23 + 82*s12^3*s13^2*s23 + 140*s12^2*s13^3*s23 + 
         23*s12*s13^4*s23 - 80*s13^5*s23 + 16*s12^4*s23^2 + 
         30*s12^3*s13*s23^2 - 30*s12^2*s13^2*s23^2 + 82*s12*s13^3*s23^2 + 
         30*s13^4*s23^2 + 54*s12^3*s23^3 + 28*s12^2*s13*s23^3 - 
         146*s12*s13^2*s23^3 + 80*s13^3*s23^3 + 71*s12^2*s23^4 + 
         9*s12*s13*s23^4 - 70*s13^2*s23^4 + 43*s12*s23^5 + 10*s23^6) - 
       2*(11*s12^6 + 14*s12^5*s13 - 137*s12^4*s13^2 - 396*s12^3*s13^3 - 
         295*s12^2*s13^4 + 14*s12*s13^5 + 21*s13^6 + 74*s12^5*s23 + 
         50*s12^4*s13*s23 - 436*s12^3*s13^2*s23 - 556*s12^2*s13^3*s23 + 
         26*s12*s13^4*s23 - 54*s13^5*s23 + 199*s12^4*s23^2 + 
         44*s12^3*s13*s23^2 - 354*s12^2*s13^2*s23^2 + 12*s12*s13^3*s23^2 + 
         19*s13^4*s23^2 + 276*s12^3*s23^3 - 28*s12^2*s13*s23^3 - 
         76*s12*s13^2*s23^3 + 44*s13^3*s23^3 + 209*s12^2*s23^4 - 
         58*s12*s13*s23^4 - 21*s13^2*s23^4 + 82*s12*s23^5 - 22*s13*s23^5 + 
         13*s23^6))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + 
     (-2*(11*s12^6 + 74*s12^5*s13 + 199*s12^4*s13^2 + 276*s12^3*s13^3 + 
         209*s12^2*s13^4 + 82*s12*s13^5 + 13*s13^6 + 14*s12^5*s23 + 
         50*s12^4*s13*s23 + 44*s12^3*s13^2*s23 - 28*s12^2*s13^3*s23 - 
         58*s12*s13^4*s23 - 22*s13^5*s23 - 137*s12^4*s23^2 - 
         436*s12^3*s13*s23^2 - 354*s12^2*s13^2*s23^2 - 76*s12*s13^3*s23^2 - 
         21*s13^4*s23^2 - 396*s12^3*s23^3 - 556*s12^2*s13*s23^3 + 
         12*s12*s13^2*s23^3 + 44*s13^3*s23^3 - 295*s12^2*s23^4 + 
         26*s12*s13*s23^4 + 19*s13^2*s23^4 + 14*s12*s23^5 - 54*s13*s23^5 + 
         21*s23^6) - 4*(-s12^6 - s12^5*s13 + 16*s12^4*s13^2 + 
         54*s12^3*s13^3 + 71*s12^2*s13^4 + 43*s12*s13^5 + 10*s13^6 + 
         s12^5*s23 + 12*s12^4*s13*s23 + 30*s12^3*s13^2*s23 + 
         28*s12^2*s13^3*s23 + 9*s12*s13^4*s23 + 36*s12^4*s23^2 + 
         82*s12^3*s13*s23^2 - 30*s12^2*s13^2*s23^2 - 146*s12*s13^3*s23^2 - 
         70*s13^4*s23^2 + 90*s12^3*s23^3 + 140*s12^2*s13*s23^3 + 
         82*s12*s13^2*s23^3 + 80*s13^3*s23^3 + 47*s12^2*s23^4 + 
         23*s12*s13*s23^4 + 30*s13^2*s23^4 - 11*s12*s23^5 - 80*s13*s23^5 + 
         30*s23^6))/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[5, 3, 1, 3] = 8/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (4*(19*s12^4 + 8*s12^3*s13 - 46*s12^2*s13^2 - 40*s12*s13^3 - 5*s13^4 + 
         8*s12^3*s23 + 92*s12^2*s13*s23 + 40*s12*s13^2*s23 + 20*s13^3*s23 - 
         46*s12^2*s23^2 + 40*s12*s13*s23^2 - 30*s13^2*s23^2 - 40*s12*s23^3 + 
         20*s13*s23^3 - 5*s23^4) + 8*(-3*s12^4 + 6*s12^2*s13^2 - 3*s13^4 - 
         12*s12^2*s13*s23 + 12*s13^3*s23 + 6*s12^2*s23^2 - 18*s13^2*s23^2 + 
         12*s13*s23^3 - 3*s23^4))/(2*s12*(s12 + s13 - s23)*(s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (2*(4*(-2*s12^5 - 12*s12^4*s13 - 29*s12^3*s13^2 - 
          35*s12^2*s13^3 - 21*s12*s13^4 - 5*s13^5 - 14*s12^4*s23 - 
          42*s12^3*s13*s23 - 27*s12^2*s13^2*s23 + 16*s12*s13^3*s23 + 
          15*s13^4*s23 - 33*s12^3*s23^2 - 33*s12^2*s13*s23^2 + 
          22*s12*s13^2*s23^2 - 10*s13^3*s23^2 - 33*s12^2*s23^3 - 
          8*s12*s13*s23^3 - 10*s13^2*s23^3 - 9*s12*s23^4 + 15*s13*s23^4 - 
          5*s23^5) + 8*(-s12^5 - 6*s12^4*s13 - 15*s12^3*s13^2 - 
          19*s12^2*s13^3 - 12*s12*s13^4 - 3*s13^5 - 4*s12^4*s23 - 
          10*s12^3*s13*s23 + s12^2*s13^2*s23 + 16*s12*s13^3*s23 + 
          9*s13^4*s23 + s12^3*s23^2 + 7*s12^2*s13*s23^2 - 6*s13^3*s23^2 + 
          11*s12^2*s23^3 - 6*s13^2*s23^3 - 4*s12*s23^4 + 9*s13*s23^4 - 
          3*s23^5) + 2*(s12^5 + 8*s12^4*s13 + 24*s12^3*s13^2 + 
          34*s12^2*s13^3 + 23*s12*s13^4 + 6*s13^5 + 4*s12^4*s23 + 
          16*s12^3*s13*s23 + 10*s12^2*s13^2*s23 - 12*s12*s13^3*s23 - 
          10*s13^4*s23 + 8*s12^3*s23^2 + 22*s12^2*s13*s23^2 + 
          10*s12*s13^2*s23^2 - 4*s13^3*s23^2 - 2*s12^2*s23^3 - 
          12*s12*s13*s23^3 + 12*s13^2*s23^3 - 9*s12*s23^4 - 2*s13*s23^4 - 
          2*s23^5)))/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - 
     (2*(4*(-2*s12^5 - 14*s12^4*s13 - 33*s12^3*s13^2 - 33*s12^2*s13^3 - 
          9*s12*s13^4 - 5*s13^5 - 12*s12^4*s23 - 42*s12^3*s13*s23 - 
          33*s12^2*s13^2*s23 - 8*s12*s13^3*s23 + 15*s13^4*s23 - 
          29*s12^3*s23^2 - 27*s12^2*s13*s23^2 + 22*s12*s13^2*s23^2 - 
          10*s13^3*s23^2 - 35*s12^2*s23^3 + 16*s12*s13*s23^3 - 
          10*s13^2*s23^3 - 21*s12*s23^4 + 15*s13*s23^4 - 5*s23^5) + 
        8*(-s12^5 - 4*s12^4*s13 + s12^3*s13^2 + 11*s12^2*s13^3 - 
          4*s12*s13^4 - 3*s13^5 - 6*s12^4*s23 - 10*s12^3*s13*s23 + 
          7*s12^2*s13^2*s23 + 9*s13^4*s23 - 15*s12^3*s23^2 + 
          s12^2*s13*s23^2 - 6*s13^3*s23^2 - 19*s12^2*s23^3 + 
          16*s12*s13*s23^3 - 6*s13^2*s23^3 - 12*s12*s23^4 + 9*s13*s23^4 - 
          3*s23^5) + 2*(s12^5 + 4*s12^4*s13 + 8*s12^3*s13^2 - 2*s12^2*s13^3 - 
          9*s12*s13^4 - 2*s13^5 + 8*s12^4*s23 + 16*s12^3*s13*s23 + 
          22*s12^2*s13^2*s23 - 12*s12*s13^3*s23 - 2*s13^4*s23 + 
          24*s12^3*s23^2 + 10*s12^2*s13*s23^2 + 10*s12*s13^2*s23^2 + 
          12*s13^3*s23^2 + 34*s12^2*s23^3 - 12*s12*s13*s23^3 - 
          4*s13^2*s23^3 + 23*s12*s23^4 - 10*s13*s23^4 + 6*s23^5)))/
      ((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(22*s12^6 + 24*s12^5*s13 - 42*s12^4*s13^2 - 48*s12^3*s13^3 + 
         18*s12^2*s13^4 + 24*s12*s13^5 + 2*s13^6 + 24*s12^5*s23 + 
         84*s12^4*s13*s23 + 48*s12^3*s13^2*s23 - 72*s12^2*s13^3*s23 - 
         72*s12*s13^4*s23 - 12*s13^5*s23 - 42*s12^4*s23^2 + 
         48*s12^3*s13*s23^2 + 108*s12^2*s13^2*s23^2 + 48*s12*s13^3*s23^2 + 
         30*s13^4*s23^2 - 48*s12^3*s23^3 - 72*s12^2*s13*s23^3 + 
         48*s12*s13^2*s23^3 - 40*s13^3*s23^3 + 18*s12^2*s23^4 - 
         72*s12*s13*s23^4 + 30*s13^2*s23^4 + 24*s12*s23^5 - 12*s13*s23^5 + 
         2*s23^6) + 4*(-23*s12^6 - 84*s12^5*s13 - 143*s12^4*s13^2 - 
         152*s12^3*s13^3 - 93*s12^2*s13^4 - 20*s12*s13^5 + 3*s13^6 - 
         84*s12^5*s23 + 30*s12^4*s13*s23 + 152*s12^3*s13^2*s23 + 
         116*s12^2*s13^3*s23 + 60*s12*s13^4*s23 - 18*s13^5*s23 - 
         143*s12^4*s23^2 + 152*s12^3*s13*s23^2 - 46*s12^2*s13^2*s23^2 - 
         40*s12*s13^3*s23^2 + 45*s13^4*s23^2 - 152*s12^3*s23^3 + 
         116*s12^2*s13*s23^3 - 40*s12*s13^2*s23^3 - 60*s13^3*s23^3 - 
         93*s12^2*s23^4 + 60*s12*s13*s23^4 + 45*s13^2*s23^4 - 20*s12*s23^5 - 
         18*s13*s23^5 + 3*s23^6) + 8*(5*s12^6 + 20*s12^5*s13 + 
         33*s12^4*s13^2 + 32*s12^3*s13^3 + 23*s12^2*s13^4 + 12*s12*s13^5 + 
         3*s13^6 + 20*s12^5*s23 - 2*s12^4*s13*s23 - 32*s12^3*s13^2*s23 - 
         28*s12^2*s13^3*s23 - 36*s12*s13^4*s23 - 18*s13^5*s23 + 
         33*s12^4*s23^2 - 32*s12^3*s13*s23^2 + 10*s12^2*s13^2*s23^2 + 
         24*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 32*s12^3*s23^3 - 
         28*s12^2*s13*s23^3 + 24*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 
         23*s12^2*s23^4 - 36*s12*s13*s23^4 + 45*s13^2*s23^4 + 12*s12*s23^5 - 
         18*s13*s23^5 + 3*s23^6))/(2*s12*(s12 + s13 - s23)^2*
       (s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (-8*(-s12^6 + s12^5*s13 + 36*s12^4*s13^2 + 90*s12^3*s13^3 + 
         47*s12^2*s13^4 - 11*s12*s13^5 + 30*s13^6 - s12^5*s23 + 
         12*s12^4*s13*s23 + 82*s12^3*s13^2*s23 + 140*s12^2*s13^3*s23 + 
         23*s12*s13^4*s23 - 80*s13^5*s23 + 16*s12^4*s23^2 + 
         30*s12^3*s13*s23^2 - 30*s12^2*s13^2*s23^2 + 82*s12*s13^3*s23^2 + 
         30*s13^4*s23^2 + 54*s12^3*s23^3 + 28*s12^2*s13*s23^3 - 
         146*s12*s13^2*s23^3 + 80*s13^3*s23^3 + 71*s12^2*s23^4 + 
         9*s12*s13*s23^4 - 70*s13^2*s23^4 + 43*s12*s23^5 + 10*s23^6) - 
       4*(11*s12^6 + 14*s12^5*s13 - 137*s12^4*s13^2 - 396*s12^3*s13^3 - 
         295*s12^2*s13^4 + 14*s12*s13^5 + 21*s13^6 + 74*s12^5*s23 + 
         50*s12^4*s13*s23 - 436*s12^3*s13^2*s23 - 556*s12^2*s13^3*s23 + 
         26*s12*s13^4*s23 - 54*s13^5*s23 + 199*s12^4*s23^2 + 
         44*s12^3*s13*s23^2 - 354*s12^2*s13^2*s23^2 + 12*s12*s13^3*s23^2 + 
         19*s13^4*s23^2 + 276*s12^3*s23^3 - 28*s12^2*s13*s23^3 - 
         76*s12*s13^2*s23^3 + 44*s13^3*s23^3 + 209*s12^2*s23^4 - 
         58*s12*s13*s23^4 - 21*s13^2*s23^4 + 82*s12*s23^5 - 22*s13*s23^5 + 
         13*s23^6))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + 
     (-4*(11*s12^6 + 74*s12^5*s13 + 199*s12^4*s13^2 + 276*s12^3*s13^3 + 
         209*s12^2*s13^4 + 82*s12*s13^5 + 13*s13^6 + 14*s12^5*s23 + 
         50*s12^4*s13*s23 + 44*s12^3*s13^2*s23 - 28*s12^2*s13^3*s23 - 
         58*s12*s13^4*s23 - 22*s13^5*s23 - 137*s12^4*s23^2 - 
         436*s12^3*s13*s23^2 - 354*s12^2*s13^2*s23^2 - 76*s12*s13^3*s23^2 - 
         21*s13^4*s23^2 - 396*s12^3*s23^3 - 556*s12^2*s13*s23^3 + 
         12*s12*s13^2*s23^3 + 44*s13^3*s23^3 - 295*s12^2*s23^4 + 
         26*s12*s13*s23^4 + 19*s13^2*s23^4 + 14*s12*s23^5 - 54*s13*s23^5 + 
         21*s23^6) - 8*(-s12^6 - s12^5*s13 + 16*s12^4*s13^2 + 
         54*s12^3*s13^3 + 71*s12^2*s13^4 + 43*s12*s13^5 + 10*s13^6 + 
         s12^5*s23 + 12*s12^4*s13*s23 + 30*s12^3*s13^2*s23 + 
         28*s12^2*s13^3*s23 + 9*s12*s13^4*s23 + 36*s12^4*s23^2 + 
         82*s12^3*s13*s23^2 - 30*s12^2*s13^2*s23^2 - 146*s12*s13^3*s23^2 - 
         70*s13^4*s23^2 + 90*s12^3*s23^3 + 140*s12^2*s13*s23^3 + 
         82*s12*s13^2*s23^3 + 80*s13^3*s23^3 + 47*s12^2*s23^4 + 
         23*s12*s13*s23^4 + 30*s13^2*s23^4 - 11*s12*s23^5 - 80*s13*s23^5 + 
         30*s23^6))/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[5, 3, 2, -1] = (2*s12^4 + 4*s12^3*s13 - 6*s12^2*s13^2 - 8*s12*s13^3 + 
       8*s13^4 + 4*s12^3*s23 + 12*s12^2*s13*s23 - 16*s13^3*s23 - 
       6*s12^2*s23^2 + 24*s12*s13*s23^2 - 16*s12*s23^3 + 16*s13*s23^3 - 
       8*s23^4)/(2*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*s12^4 + 4*s12^3*s13 - 6*s12^2*s13^2 - 16*s12*s13^3 - 8*s13^4 + 
       4*s12^3*s23 + 12*s12^2*s13*s23 + 24*s12*s13^2*s23 + 16*s13^3*s23 - 
       6*s12^2*s23^2 - 8*s12*s23^3 - 16*s13*s23^3 + 8*s23^4)/
      (2*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[5, 3, 2, 0] = -(s12 + 2*s13 + 2*s23)^(-1) + 
     (-7*s12^4 - 22*s12^3*s13 - 6*s12^2*s13^2 + 18*s12*s13^3 + s13^4 - 
       26*s12^3*s23 - 44*s12^2*s13*s23 + 18*s12*s13^2*s23 - 4*s13^3*s23 - 
       30*s12^2*s23^2 - 26*s12*s13*s23^2 + 6*s13^2*s23^2 - 10*s12*s23^3 - 
       4*s13*s23^3 + s23^4)/(2*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-7*s12^4 - 26*s12^3*s13 - 30*s12^2*s13^2 - 10*s12*s13^3 + s13^4 - 
       22*s12^3*s23 - 44*s12^2*s13*s23 - 26*s12*s13^2*s23 - 4*s13^3*s23 - 
       6*s12^2*s23^2 + 18*s12*s13*s23^2 + 6*s13^2*s23^2 + 18*s12*s23^3 - 
       4*s13*s23^3 + s23^4)/(2*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 2, 1] = 0
 
B[5, 3, 2, 2] = 0
 
B[5, 3, 2, 3] = 0
 
B[5, 3, 3, -1] = (3*s12^4*s23 - 6*s12^2*s13^2*s23 + 3*s13^4*s23 + 
       12*s12^2*s13*s23^2 - 12*s13^3*s23^2 - 6*s12^2*s23^3 + 18*s13^2*s23^3 - 
       12*s13*s23^4 + 3*s23^5)/(2*s12*(s12 + s13 - s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-2*s12^4*s23 + 4*s12^3*s13*s23 + 24*s12^2*s13^2*s23 + 
       28*s12*s13^3*s23 + 10*s13^4*s23 + 12*s12^3*s23^2 - 
       16*s12^2*s13*s23^2 - 68*s12*s13^2*s23^2 - 40*s13^3*s23^2 + 
       24*s12^2*s23^3 + 52*s12*s13*s23^3 + 60*s13^2*s23^3 - 12*s12*s23^4 - 
       40*s13*s23^4 + 10*s23^5)/((s12 + s13 - s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-5*s12^5*s23 - 21*s12^4*s13*s23 - 30*s12^3*s13^2*s23 - 
       14*s12^2*s13^3*s23 + 3*s12*s13^4*s23 + 3*s13^5*s23 - 19*s12^4*s23^2 - 
       12*s12^3*s13*s23^2 + 18*s12^2*s13^2*s23^2 - 4*s12*s13^3*s23^2 - 
       15*s13^4*s23^2 - 22*s12^3*s23^3 + 6*s12^2*s13*s23^3 - 
       6*s12*s13^2*s23^3 + 30*s13^3*s23^3 - 10*s12^2*s23^4 + 
       12*s12*s13*s23^4 - 30*s13^2*s23^4 - 5*s12*s23^5 + 15*s13*s23^5 - 
       3*s23^6)/(2*s12*(s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 3, 0] = (-s12^2 - 2*s12*s13 - s13^2 - 6*s12*s23 + 2*s13*s23 - s23^2)/
      ((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (-2*s12^5 - 8*s12^4*s13 - 12*s12^3*s13^2 - 8*s12^2*s13^3 - 
       2*s12*s13^4 - 7*s12^4*s23 - 12*s12^3*s13*s23 + 2*s12^2*s13^2*s23 + 
       12*s12*s13^3*s23 + 5*s13^4*s23 + 8*s12^3*s23^2 - 28*s12^2*s13*s23^2 + 
       8*s12*s13^2*s23^2 - 20*s13^3*s23^2 + 34*s12^2*s23^3 - 
       44*s12*s13*s23^3 + 30*s13^2*s23^3 + 26*s12*s23^4 - 20*s13*s23^4 + 
       5*s23^5)/(2*s12*(s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (s12^5 + 5*s12^4*s13 + 10*s12^3*s13^2 + 10*s12^2*s13^3 + 5*s12*s13^4 + 
       s13^5 + 11*s12^4*s23 + 36*s12^3*s13*s23 + 42*s12^2*s13^2*s23 + 
       20*s12*s13^3*s23 + 3*s13^4*s23 - 46*s12^3*s23^2 - 82*s12^2*s13*s23^2 - 
       58*s12*s13^2*s23^2 - 22*s13^3*s23^2 - 98*s12^2*s23^3 + 
       36*s12*s13*s23^3 + 38*s13^2*s23^3 - 3*s12*s23^4 - 27*s13*s23^4 + 
       7*s23^5)/((s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (2*s12^6 + 10*s12^5*s13 + 20*s12^4*s13^2 + 
       20*s12^3*s13^3 + 10*s12^2*s13^4 + 2*s12*s13^5 + 25*s12^5*s23 + 
       75*s12^4*s13*s23 + 78*s12^3*s13^2*s23 + 34*s12^2*s13^3*s23 + 
       9*s12*s13^4*s23 + 3*s13^5*s23 + 73*s12^4*s23^2 + 64*s12^3*s13*s23^2 - 
       42*s12^2*s13^2*s23^2 - 48*s12*s13^3*s23^2 - 15*s13^4*s23^2 + 
       94*s12^3*s23^3 - 58*s12^2*s13*s23^3 + 70*s12*s13^2*s23^3 + 
       30*s13^3*s23^3 + 56*s12^2*s23^4 - 42*s12*s13*s23^4 - 30*s13^2*s23^4 + 
       9*s12*s23^5 + 15*s13*s23^5 - 3*s23^6)/(2*s12*(s12 + s13 - s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 3, 1] = (2*s12^2 + 4*s12*s13 + 2*s13^2 - 2*s23^2)/
      ((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (-4*s12^6 - 20*s12^5*s13 - 40*s12^4*s13^2 - 
       40*s12^3*s13^3 - 20*s12^2*s13^4 - 4*s12*s13^5 - 10*s12^5*s23 - 
       14*s12^4*s13*s23 + 20*s12^3*s13^2*s23 + 44*s12^2*s13^3*s23 + 
       22*s12*s13^4*s23 + 2*s13^5*s23 + 6*s12^4*s23^2 - 
       28*s12^2*s13^2*s23^2 - 32*s12*s13^3*s23^2 - 10*s13^4*s23^2 + 
       20*s12^3*s23^3 + 4*s12^2*s13*s23^3 + 4*s12*s13^2*s23^3 + 
       20*s13^3*s23^3 + 20*s12*s13*s23^4 - 20*s13^2*s23^4 - 10*s12*s23^5 + 
       10*s13*s23^5 - 2*s23^6)/(2*s12*(s12 + s13 - s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 3, 2] = 0
 
B[5, 3, 3, 3] = 0
 
B[5, 3, 4, -1] = (3*s12^4*s13 - 6*s12^2*s13^3 + 3*s13^5 + 
       12*s12^2*s13^2*s23 - 12*s13^4*s23 - 6*s12^2*s13*s23^2 + 
       18*s13^3*s23^2 - 12*s13^2*s23^3 + 3*s13*s23^4)/
      (2*s12*(s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (-2*s12^4*s13 + 12*s12^3*s13^2 + 
       24*s12^2*s13^3 - 12*s12*s13^4 + 10*s13^5 + 4*s12^3*s13*s23 - 
       16*s12^2*s13^2*s23 + 52*s12*s13^3*s23 - 40*s13^4*s23 + 
       24*s12^2*s13*s23^2 - 68*s12*s13^2*s23^2 + 60*s13^3*s23^2 + 
       28*s12*s13*s23^3 - 40*s13^2*s23^3 + 10*s13*s23^4)/
      ((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (-5*s12^5*s13 - 19*s12^4*s13^2 - 
       22*s12^3*s13^3 - 10*s12^2*s13^4 - 5*s12*s13^5 - 3*s13^6 - 
       21*s12^4*s13*s23 - 12*s12^3*s13^2*s23 + 6*s12^2*s13^3*s23 + 
       12*s12*s13^4*s23 + 15*s13^5*s23 - 30*s12^3*s13*s23^2 + 
       18*s12^2*s13^2*s23^2 - 6*s12*s13^3*s23^2 - 30*s13^4*s23^2 - 
       14*s12^2*s13*s23^3 - 4*s12*s13^2*s23^3 + 30*s13^3*s23^3 + 
       3*s12*s13*s23^4 - 15*s13^2*s23^4 + 3*s13*s23^5)/
      (2*s12*(s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[5, 3, 4, 0] = (-s12^2 - 6*s12*s13 - s13^2 - 2*s12*s23 + 2*s13*s23 - s23^2)/
      ((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (-2*s12^5 - 7*s12^4*s13 + 8*s12^3*s13^2 + 34*s12^2*s13^3 + 
       26*s12*s13^4 + 5*s13^5 - 8*s12^4*s23 - 12*s12^3*s13*s23 - 
       28*s12^2*s13^2*s23 - 44*s12*s13^3*s23 - 20*s13^4*s23 - 
       12*s12^3*s23^2 + 2*s12^2*s13*s23^2 + 8*s12*s13^2*s23^2 + 
       30*s13^3*s23^2 - 8*s12^2*s23^3 + 12*s12*s13*s23^3 - 20*s13^2*s23^3 - 
       2*s12*s23^4 + 5*s13*s23^4)/(2*s12*(s12 - s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (s12^5 + 11*s12^4*s13 - 46*s12^3*s13^2 - 98*s12^2*s13^3 - 3*s12*s13^4 + 
       7*s13^5 + 5*s12^4*s23 + 36*s12^3*s13*s23 - 82*s12^2*s13^2*s23 + 
       36*s12*s13^3*s23 - 27*s13^4*s23 + 10*s12^3*s23^2 + 
       42*s12^2*s13*s23^2 - 58*s12*s13^2*s23^2 + 38*s13^3*s23^2 + 
       10*s12^2*s23^3 + 20*s12*s13*s23^3 - 22*s13^2*s23^3 + 5*s12*s23^4 + 
       3*s13*s23^4 + s23^5)/((s12 - s13 + s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*s12^6 + 25*s12^5*s13 + 73*s12^4*s13^2 + 94*s12^3*s13^3 + 
       56*s12^2*s13^4 + 9*s12*s13^5 - 3*s13^6 + 10*s12^5*s23 + 
       75*s12^4*s13*s23 + 64*s12^3*s13^2*s23 - 58*s12^2*s13^3*s23 - 
       42*s12*s13^4*s23 + 15*s13^5*s23 + 20*s12^4*s23^2 + 
       78*s12^3*s13*s23^2 - 42*s12^2*s13^2*s23^2 + 70*s12*s13^3*s23^2 - 
       30*s13^4*s23^2 + 20*s12^3*s23^3 + 34*s12^2*s13*s23^3 - 
       48*s12*s13^2*s23^3 + 30*s13^3*s23^3 + 10*s12^2*s23^4 + 
       9*s12*s13*s23^4 - 15*s13^2*s23^4 + 2*s12*s23^5 + 3*s13*s23^5)/
      (2*s12*(s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[5, 3, 4, 1] = (2*s12^2 - 2*s13^2 + 4*s12*s23 + 2*s23^2)/
      ((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (-4*s12^6 - 10*s12^5*s13 + 6*s12^4*s13^2 + 20*s12^3*s13^3 - 
       10*s12*s13^5 - 2*s13^6 - 20*s12^5*s23 - 14*s12^4*s13*s23 + 
       4*s12^2*s13^3*s23 + 20*s12*s13^4*s23 + 10*s13^5*s23 - 40*s12^4*s23^2 + 
       20*s12^3*s13*s23^2 - 28*s12^2*s13^2*s23^2 + 4*s12*s13^3*s23^2 - 
       20*s13^4*s23^2 - 40*s12^3*s23^3 + 44*s12^2*s13*s23^3 - 
       32*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 20*s12^2*s23^4 + 
       22*s12*s13*s23^4 - 10*s13^2*s23^4 - 4*s12*s23^5 + 2*s13*s23^5)/
      (2*s12*(s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[5, 3, 4, 2] = 0
 
B[5, 3, 4, 3] = 0
 
B[5, 3, 5, -1] = (-s12^4 - 5*s12^3*s13 - 4*s12^2*s13^2 + 7*s12*s13^3 + 
       3*s13^4 - 5*s12^3*s23 - 10*s12^2*s13*s23 + s12*s13^2*s23 - 
       6*s13^3*s23 - 10*s12^2*s23^2 + s12*s13*s23^2 - 9*s12*s23^3 + 
       6*s13*s23^3 - 3*s23^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-s12^4 - 5*s12^3*s13 - 10*s12^2*s13^2 - 9*s12*s13^3 - 3*s13^4 - 
       5*s12^3*s23 - 10*s12^2*s13*s23 + s12*s13^2*s23 + 6*s13^3*s23 - 
       4*s12^2*s23^2 + s12*s13*s23^2 + 7*s12*s23^3 - 6*s13*s23^3 + 3*s23^4)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[5, 3, 5, 0] = (-s12^4 - 5*s12^3*s13 - 8*s12^2*s13^2 - 5*s12*s13^3 + 
       3*s13^4 - 5*s12^3*s23 - 6*s12^2*s13*s23 + 9*s12*s13^2*s23 - 
       6*s13^3*s23 - 10*s12^2*s23^2 + 5*s12*s13*s23^2 - 9*s12*s23^3 + 
       6*s13*s23^3 - 3*s23^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-s12^4 - 5*s12^3*s13 - 10*s12^2*s13^2 - 9*s12*s13^3 - 3*s13^4 - 
       5*s12^3*s23 - 6*s12^2*s13*s23 + 5*s12*s13^2*s23 + 6*s13^3*s23 - 
       8*s12^2*s23^2 + 9*s12*s13*s23^2 - 5*s12*s23^3 - 6*s13*s23^3 + 3*s23^4)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[5, 3, 5, 1] = (-s12^4 - 3*s12^3*s13 - s12^2*s13^2 + 3*s12*s13^3 + 2*s13^4 - 
       5*s12^3*s23 - 10*s12^2*s13*s23 - 9*s12*s13^2*s23 - 4*s13^3*s23 - 
       5*s12^2*s23^2 + 9*s12*s13*s23^2 - 3*s12*s23^3 + 4*s13*s23^3 - 2*s23^4)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (-s12^4 - 5*s12^3*s13 - 5*s12^2*s13^2 - 
       3*s12*s13^3 - 2*s13^4 - 3*s12^3*s23 - 10*s12^2*s13*s23 + 
       9*s12*s13^2*s23 + 4*s13^3*s23 - s12^2*s23^2 - 9*s12*s13*s23^2 + 
       3*s12*s23^3 - 4*s13*s23^3 + 2*s23^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 5, 2] = 0
 
B[5, 3, 5, 3] = 0
 
B[5, 3, 6, -1] = 0
 
B[5, 3, 6, 0] = (-s12 - s13 - s23)/(s12 + 2*s13 + 2*s23) + 
     (3*s12^5 + 11*s12^4*s13 + 22*s12^3*s13^2 + 40*s12^2*s13^3 + 
       35*s12*s13^4 + s13^5 + 23*s12^4*s23 + 48*s12^3*s13*s23 + 
       12*s12^2*s13^2*s23 - 16*s12*s13^3*s23 - 3*s13^4*s23 + 58*s12^3*s23^2 + 
       48*s12^2*s13*s23^2 - 50*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 
       60*s12^2*s23^3 + 8*s12*s13*s23^3 + 2*s13^2*s23^3 + 23*s12*s23^4 - 
       3*s13*s23^4 + s23^5)/(2*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (3*s12^5 + 23*s12^4*s13 + 58*s12^3*s13^2 + 60*s12^2*s13^3 + 
       23*s12*s13^4 + s13^5 + 11*s12^4*s23 + 48*s12^3*s13*s23 + 
       48*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 3*s13^4*s23 + 22*s12^3*s23^2 + 
       12*s12^2*s13*s23^2 - 50*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 
       40*s12^2*s23^3 - 16*s12*s13*s23^3 + 2*s13^2*s23^3 + 35*s12*s23^4 - 
       3*s13*s23^4 + s23^5)/(2*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 6, 1] = (-10*s12^4*s13 - 38*s12^3*s13^2 - 48*s12^2*s13^3 - 
       22*s12*s13^4 - 2*s13^5 + 22*s12^4*s23 + 60*s12^3*s13*s23 + 
       64*s12^2*s13^2*s23 + 32*s12*s13^3*s23 + 6*s13^4*s23 + 74*s12^3*s23^2 + 
       112*s12^2*s13*s23^2 + 4*s12*s13^2*s23^2 - 4*s13^3*s23^2 + 
       64*s12^2*s23^3 - 16*s12*s13*s23^3 - 4*s13^2*s23^3 + 2*s12*s23^4 + 
       6*s13*s23^4 - 2*s23^5 - 2*(-3*s12^5 - 23*s12^4*s13 - 58*s12^3*s13^2 - 
         60*s12^2*s13^3 - 23*s12*s13^4 - s13^5 - 11*s12^4*s23 - 
         48*s12^3*s13*s23 - 48*s12^2*s13^2*s23 - 8*s12*s13^3*s23 + 
         3*s13^4*s23 - 22*s12^3*s23^2 - 12*s12^2*s13*s23^2 + 
         50*s12*s13^2*s23^2 - 2*s13^3*s23^2 - 40*s12^2*s23^3 + 
         16*s12*s13*s23^3 - 2*s13^2*s23^3 - 35*s12*s23^4 + 3*s13*s23^4 - 
         s23^5))/(2*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (22*s12^4*s13 + 74*s12^3*s13^2 + 64*s12^2*s13^3 + 2*s12*s13^4 - 
       2*s13^5 - 10*s12^4*s23 + 60*s12^3*s13*s23 + 112*s12^2*s13^2*s23 - 
       16*s12*s13^3*s23 + 6*s13^4*s23 - 38*s12^3*s23^2 + 64*s12^2*s13*s23^2 + 
       4*s12*s13^2*s23^2 - 4*s13^3*s23^2 - 48*s12^2*s23^3 + 
       32*s12*s13*s23^3 - 4*s13^2*s23^3 - 22*s12*s23^4 + 6*s13*s23^4 - 
       2*s23^5 + 2*(3*s12^5 + 11*s12^4*s13 + 22*s12^3*s13^2 + 
         40*s12^2*s13^3 + 35*s12*s13^4 + s13^5 + 23*s12^4*s23 + 
         48*s12^3*s13*s23 + 12*s12^2*s13^2*s23 - 16*s12*s13^3*s23 - 
         3*s13^4*s23 + 58*s12^3*s23^2 + 48*s12^2*s13*s23^2 - 
         50*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 60*s12^2*s23^3 + 
         8*s12*s13*s23^3 + 2*s13^2*s23^3 + 23*s12*s23^4 - 3*s13*s23^4 + 
         s23^5))/(2*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 6, 2] = (2*(22*s12^4*s13 + 74*s12^3*s13^2 + 64*s12^2*s13^3 + 
         2*s12*s13^4 - 2*s13^5 - 10*s12^4*s23 + 60*s12^3*s13*s23 + 
         112*s12^2*s13^2*s23 - 16*s12*s13^3*s23 + 6*s13^4*s23 - 
         38*s12^3*s23^2 + 64*s12^2*s13*s23^2 + 4*s12*s13^2*s23^2 - 
         4*s13^3*s23^2 - 48*s12^2*s23^3 + 32*s12*s13*s23^3 - 4*s13^2*s23^3 - 
         22*s12*s23^4 + 6*s13*s23^4 - 2*s23^5) + 
       4*(3*s12^5 + 11*s12^4*s13 + 22*s12^3*s13^2 + 40*s12^2*s13^3 + 
         35*s12*s13^4 + s13^5 + 23*s12^4*s23 + 48*s12^3*s13*s23 + 
         12*s12^2*s13^2*s23 - 16*s12*s13^3*s23 - 3*s13^4*s23 + 
         58*s12^3*s23^2 + 48*s12^2*s13*s23^2 - 50*s12*s13^2*s23^2 + 
         2*s13^3*s23^2 + 60*s12^2*s23^3 + 8*s12*s13*s23^3 + 2*s13^2*s23^3 + 
         23*s12*s23^4 - 3*s13*s23^4 + s23^5))/(2*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-4*(-3*s12^5 - 23*s12^4*s13 - 58*s12^3*s13^2 - 60*s12^2*s13^3 - 
         23*s12*s13^4 - s13^5 - 11*s12^4*s23 - 48*s12^3*s13*s23 - 
         48*s12^2*s13^2*s23 - 8*s12*s13^3*s23 + 3*s13^4*s23 - 
         22*s12^3*s23^2 - 12*s12^2*s13*s23^2 + 50*s12*s13^2*s23^2 - 
         2*s13^3*s23^2 - 40*s12^2*s23^3 + 16*s12*s13*s23^3 - 2*s13^2*s23^3 - 
         35*s12*s23^4 + 3*s13*s23^4 - s23^5) - 
       2*(10*s12^4*s13 + 38*s12^3*s13^2 + 48*s12^2*s13^3 + 22*s12*s13^4 + 
         2*s13^5 - 22*s12^4*s23 - 60*s12^3*s13*s23 - 64*s12^2*s13^2*s23 - 
         32*s12*s13^3*s23 - 6*s13^4*s23 - 74*s12^3*s23^2 - 
         112*s12^2*s13*s23^2 - 4*s12*s13^2*s23^2 + 4*s13^3*s23^2 - 
         64*s12^2*s23^3 + 16*s12*s13*s23^3 + 4*s13^2*s23^3 - 2*s12*s23^4 - 
         6*s13*s23^4 + 2*s23^5))/(2*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 7, -1] = 0
 
B[5, 3, 7, 0] = ((s12 + s13 - s23)*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 
        2*s13^3 - 6*s12^2*s23 - 6*s12*s13*s23 - 13*s12*s23^2 + 6*s13*s23^2 - 
        4*s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 + ((s12 + s13 - s23)*(7*s12^4 + 28*s12^3*s13 + 38*s12^2*s13^2 + 
        20*s12*s13^3 + 3*s13^4 + 28*s12^3*s23 + 20*s12^2*s13*s23 - 
        20*s12*s13^2*s23 - 12*s13^3*s23 + 38*s12^2*s23^2 - 20*s12*s13*s23^2 + 
        18*s13^2*s23^2 + 20*s12*s23^3 - 12*s13*s23^3 + 3*s23^4))/
      (8*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     ((s12 + s13 - s23)*(3*s12^4 + 24*s12^3*s13 + 42*s12^2*s13^2 + 
        24*s12*s13^3 + 3*s13^4 + 24*s12^3*s23 + 12*s12^2*s13*s23 - 
        24*s12*s13^2*s23 - 12*s13^3*s23 + 42*s12^2*s23^2 - 24*s12*s13*s23^2 + 
        18*s13^2*s23^2 + 24*s12*s23^3 - 12*s13*s23^3 + 3*s23^4))/
      (8*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 7, 1] = ((s12 + s13 - s23)*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 
        2*s13^3 - 4*s12^2*s23 - 6*s12*s13*s23 - 2*s13^2*s23 - 5*s12*s23^2 + 
        10*s13*s23^2 - 6*s23^3 + 2*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 
          2*s13^3 - 6*s12^2*s23 - 6*s12*s13*s23 - 13*s12*s23^2 + 
          6*s13*s23^2 - 4*s23^3)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + ((s12 + s13 - s23)*(3*s12^4 + 16*s12^3*s13 + 
        26*s12^2*s13^2 + 16*s12*s13^3 + 3*s13^4 + 16*s12^3*s23 + 
        12*s12^2*s13*s23 - 16*s12*s13^2*s23 - 12*s13^3*s23 + 26*s12^2*s23^2 - 
        16*s12*s13*s23^2 + 18*s13^2*s23^2 + 16*s12*s23^3 - 12*s13*s23^3 + 
        3*s23^4 + 2*(7*s12^4 + 28*s12^3*s13 + 38*s12^2*s13^2 + 20*s12*s13^3 + 
          3*s13^4 + 28*s12^3*s23 + 20*s12^2*s13*s23 - 20*s12*s13^2*s23 - 
          12*s13^3*s23 + 38*s12^2*s23^2 - 20*s12*s13*s23^2 + 18*s13^2*s23^2 + 
          20*s12*s23^3 - 12*s13*s23^3 + 3*s23^4)))/
      (8*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     ((s12 + s13 - s23)*(9*s12^4 + 20*s12^3*s13 + 18*s12^2*s13^2 + 
        12*s12*s13^3 + 5*s13^4 + 20*s12^3*s23 + 28*s12^2*s13*s23 - 
        12*s12*s13^2*s23 - 20*s13^3*s23 + 18*s12^2*s23^2 - 12*s12*s13*s23^2 + 
        30*s13^2*s23^2 + 12*s12*s23^3 - 20*s13*s23^3 + 5*s23^4 + 
        2*(3*s12^4 + 24*s12^3*s13 + 42*s12^2*s13^2 + 24*s12*s13^3 + 3*s13^4 + 
          24*s12^3*s23 + 12*s12^2*s13*s23 - 24*s12*s13^2*s23 - 12*s13^3*s23 + 
          42*s12^2*s23^2 - 24*s12*s13*s23^2 + 18*s13^2*s23^2 + 24*s12*s23^3 - 
          12*s13*s23^3 + 3*s23^4)))/(8*s12*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 7, 2] = ((s12 + s13 - s23)*(s12^3 + 5*s12^2*s13 + 7*s12*s13^2 + 
        3*s13^3 - s12^2*s23 - 6*s12*s13*s23 - 5*s13^2*s23 - s12*s23^2 + 
        s13*s23^2 + s23^3 + 2*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 2*s13^3 - 
          4*s12^2*s23 - 6*s12*s13*s23 - 2*s13^2*s23 - 5*s12*s23^2 + 
          10*s13*s23^2 - 6*s23^3) + 4*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 
          2*s13^3 - 6*s12^2*s23 - 6*s12*s13*s23 - 13*s12*s23^2 + 
          6*s13*s23^2 - 4*s23^3)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + ((s12 + s13 - s23)*(2*s12^4 - 4*s12^2*s13^2 + 
        2*s13^4 + 8*s12^2*s13*s23 - 8*s13^3*s23 - 4*s12^2*s23^2 + 
        12*s13^2*s23^2 - 8*s13*s23^3 + 2*s23^4 + 
        2*(3*s12^4 + 16*s12^3*s13 + 26*s12^2*s13^2 + 16*s12*s13^3 + 3*s13^4 + 
          16*s12^3*s23 + 12*s12^2*s13*s23 - 16*s12*s13^2*s23 - 12*s13^3*s23 + 
          26*s12^2*s23^2 - 16*s12*s13*s23^2 + 18*s13^2*s23^2 + 16*s12*s23^3 - 
          12*s13*s23^3 + 3*s23^4) + 4*(7*s12^4 + 28*s12^3*s13 + 
          38*s12^2*s13^2 + 20*s12*s13^3 + 3*s13^4 + 28*s12^3*s23 + 
          20*s12^2*s13*s23 - 20*s12*s13^2*s23 - 12*s13^3*s23 + 
          38*s12^2*s23^2 - 20*s12*s13*s23^2 + 18*s13^2*s23^2 + 20*s12*s23^3 - 
          12*s13*s23^3 + 3*s23^4)))/(8*s12*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     ((s12 + s13 - s23)*(4*(3*s12^4 + 24*s12^3*s13 + 42*s12^2*s13^2 + 
          24*s12*s13^3 + 3*s13^4 + 24*s12^3*s23 + 12*s12^2*s13*s23 - 
          24*s12*s13^2*s23 - 12*s13^3*s23 + 42*s12^2*s23^2 - 
          24*s12*s13*s23^2 + 18*s13^2*s23^2 + 24*s12*s23^3 - 12*s13*s23^3 + 
          3*s23^4) + 2*(9*s12^4 + 20*s12^3*s13 + 18*s12^2*s13^2 + 
          12*s12*s13^3 + 5*s13^4 + 20*s12^3*s23 + 28*s12^2*s13*s23 - 
          12*s12*s13^2*s23 - 20*s13^3*s23 + 18*s12^2*s23^2 - 
          12*s12*s13*s23^2 + 30*s13^2*s23^2 + 12*s12*s23^3 - 20*s13*s23^3 + 
          5*s23^4)))/(8*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[5, 3, 8, -1] = 0
 
B[5, 3, 8, 0] = ((s12 - s13 + s23)*(-s12^3 - 6*s12^2*s13 - 13*s12*s13^2 - 
        4*s13^3 - 4*s12^2*s23 - 6*s12*s13*s23 + 6*s13^2*s23 - 5*s12*s23^2 - 
        2*s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 + ((s12 - s13 + s23)*(7*s12^4 + 28*s12^3*s13 + 38*s12^2*s13^2 + 
        20*s12*s13^3 + 3*s13^4 + 28*s12^3*s23 + 20*s12^2*s13*s23 - 
        20*s12*s13^2*s23 - 12*s13^3*s23 + 38*s12^2*s23^2 - 20*s12*s13*s23^2 + 
        18*s13^2*s23^2 + 20*s12*s23^3 - 12*s13*s23^3 + 3*s23^4))/
      (8*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     ((s12 - s13 + s23)*(3*s12^4 + 24*s12^3*s13 + 42*s12^2*s13^2 + 
        24*s12*s13^3 + 3*s13^4 + 24*s12^3*s23 + 12*s12^2*s13*s23 - 
        24*s12*s13^2*s23 - 12*s13^3*s23 + 42*s12^2*s23^2 - 24*s12*s13*s23^2 + 
        18*s13^2*s23^2 + 24*s12*s23^3 - 12*s13*s23^3 + 3*s23^4))/
      (8*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 8, 1] = ((s12 - s13 + s23)*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 
        6*s13^3 - 4*s12^2*s23 - 6*s12*s13*s23 + 10*s13^2*s23 - 5*s12*s23^2 - 
        2*s13*s23^2 - 2*s23^3 + 2*(-s12^3 - 6*s12^2*s13 - 13*s12*s13^2 - 
          4*s13^3 - 4*s12^2*s23 - 6*s12*s13*s23 + 6*s13^2*s23 - 5*s12*s23^2 - 
          2*s23^3)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + ((s12 - s13 + s23)*(3*s12^4 + 16*s12^3*s13 + 
        26*s12^2*s13^2 + 16*s12*s13^3 + 3*s13^4 + 16*s12^3*s23 + 
        12*s12^2*s13*s23 - 16*s12*s13^2*s23 - 12*s13^3*s23 + 26*s12^2*s23^2 - 
        16*s12*s13*s23^2 + 18*s13^2*s23^2 + 16*s12*s23^3 - 12*s13*s23^3 + 
        3*s23^4 + 2*(7*s12^4 + 28*s12^3*s13 + 38*s12^2*s13^2 + 20*s12*s13^3 + 
          3*s13^4 + 28*s12^3*s23 + 20*s12^2*s13*s23 - 20*s12*s13^2*s23 - 
          12*s13^3*s23 + 38*s12^2*s23^2 - 20*s12*s13*s23^2 + 18*s13^2*s23^2 + 
          20*s12*s23^3 - 12*s13*s23^3 + 3*s23^4)))/
      (8*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     ((s12 - s13 + s23)*(9*s12^4 + 20*s12^3*s13 + 18*s12^2*s13^2 + 
        12*s12*s13^3 + 5*s13^4 + 20*s12^3*s23 + 28*s12^2*s13*s23 - 
        12*s12*s13^2*s23 - 20*s13^3*s23 + 18*s12^2*s23^2 - 12*s12*s13*s23^2 + 
        30*s13^2*s23^2 + 12*s12*s23^3 - 20*s13*s23^3 + 5*s23^4 + 
        2*(3*s12^4 + 24*s12^3*s13 + 42*s12^2*s13^2 + 24*s12*s13^3 + 3*s13^4 + 
          24*s12^3*s23 + 12*s12^2*s13*s23 - 24*s12*s13^2*s23 - 12*s13^3*s23 + 
          42*s12^2*s23^2 - 24*s12*s13*s23^2 + 18*s13^2*s23^2 + 24*s12*s23^3 - 
          12*s13*s23^3 + 3*s23^4)))/(8*s12*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 8, 2] = ((s12 - s13 + s23)*(s12^3 - s12^2*s13 - s12*s13^2 + s13^3 + 
        5*s12^2*s23 - 6*s12*s13*s23 + s13^2*s23 + 7*s12*s23^2 - 5*s13*s23^2 + 
        3*s23^3 + 4*(-s12^3 - 6*s12^2*s13 - 13*s12*s13^2 - 4*s13^3 - 
          4*s12^2*s23 - 6*s12*s13*s23 + 6*s13^2*s23 - 5*s12*s23^2 - 
          2*s23^3) + 2*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 6*s13^3 - 
          4*s12^2*s23 - 6*s12*s13*s23 + 10*s13^2*s23 - 5*s12*s23^2 - 
          2*s13*s23^2 - 2*s23^3)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + ((s12 - s13 + s23)*(2*s12^4 - 4*s12^2*s13^2 + 
        2*s13^4 + 8*s12^2*s13*s23 - 8*s13^3*s23 - 4*s12^2*s23^2 + 
        12*s13^2*s23^2 - 8*s13*s23^3 + 2*s23^4 + 
        2*(3*s12^4 + 16*s12^3*s13 + 26*s12^2*s13^2 + 16*s12*s13^3 + 3*s13^4 + 
          16*s12^3*s23 + 12*s12^2*s13*s23 - 16*s12*s13^2*s23 - 12*s13^3*s23 + 
          26*s12^2*s23^2 - 16*s12*s13*s23^2 + 18*s13^2*s23^2 + 16*s12*s23^3 - 
          12*s13*s23^3 + 3*s23^4) + 4*(7*s12^4 + 28*s12^3*s13 + 
          38*s12^2*s13^2 + 20*s12*s13^3 + 3*s13^4 + 28*s12^3*s23 + 
          20*s12^2*s13*s23 - 20*s12*s13^2*s23 - 12*s13^3*s23 + 
          38*s12^2*s23^2 - 20*s12*s13*s23^2 + 18*s13^2*s23^2 + 20*s12*s23^3 - 
          12*s13*s23^3 + 3*s23^4)))/(8*s12*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     ((s12 - s13 + s23)*(4*(3*s12^4 + 24*s12^3*s13 + 42*s12^2*s13^2 + 
          24*s12*s13^3 + 3*s13^4 + 24*s12^3*s23 + 12*s12^2*s13*s23 - 
          24*s12*s13^2*s23 - 12*s13^3*s23 + 42*s12^2*s23^2 - 
          24*s12*s13*s23^2 + 18*s13^2*s23^2 + 24*s12*s23^3 - 12*s13*s23^3 + 
          3*s23^4) + 2*(9*s12^4 + 20*s12^3*s13 + 18*s12^2*s13^2 + 
          12*s12*s13^3 + 5*s13^4 + 20*s12^3*s23 + 28*s12^2*s13*s23 - 
          12*s12*s13^2*s23 - 20*s13^3*s23 + 18*s12^2*s23^2 - 
          12*s12*s13*s23^2 + 30*s13^2*s23^2 + 12*s12*s23^3 - 20*s13*s23^3 + 
          5*s23^4)))/(8*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[5, 3, 9, -1] = 0
 
B[5, 3, 9, 0] = (s12*(s12^3 + 6*s12^2*s13 + 13*s12*s13^2 + 4*s13^3 + 
        4*s12^2*s23 + 6*s12*s13*s23 - 6*s13^2*s23 + 5*s12*s23^2 + 2*s23^3))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (s12*(s12^3 + 4*s12^2*s13 + 5*s12*s13^2 + 2*s13^3 + 6*s12^2*s23 + 
        6*s12*s13*s23 + 13*s12*s23^2 - 6*s13*s23^2 + 4*s23^3))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[5, 3, 9, 1] = (s12*(s12^3 + 4*s12^2*s13 + 5*s12*s13^2 + 2*s13^3 + 
        4*s12^2*s23 + 6*s12*s13*s23 + 2*s13^2*s23 + 5*s12*s23^2 - 
        10*s13*s23^2 + 6*s23^3 - 2*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 
          2*s13^3 - 6*s12^2*s23 - 6*s12*s13*s23 - 13*s12*s23^2 + 
          6*s13*s23^2 - 4*s23^3)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (s12*(s12^3 + 4*s12^2*s13 + 5*s12*s13^2 + 
        6*s13^3 + 4*s12^2*s23 + 6*s12*s13*s23 - 10*s13^2*s23 + 5*s12*s23^2 + 
        2*s13*s23^2 + 2*s23^3 - 2*(-s12^3 - 6*s12^2*s13 - 13*s12*s13^2 - 
          4*s13^3 - 4*s12^2*s23 - 6*s12*s13*s23 + 6*s13^2*s23 - 5*s12*s23^2 - 
          2*s23^3)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[5, 3, 9, 2] = (s12*(-s12^3 - 5*s12^2*s13 - 7*s12*s13^2 - 3*s13^3 + 
        s12^2*s23 + 6*s12*s13*s23 + 5*s13^2*s23 + s12*s23^2 - s13*s23^2 - 
        s23^3 - 2*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 2*s13^3 - 
          4*s12^2*s23 - 6*s12*s13*s23 - 2*s13^2*s23 - 5*s12*s23^2 + 
          10*s13*s23^2 - 6*s23^3) - 4*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 
          2*s13^3 - 6*s12^2*s23 - 6*s12*s13*s23 - 13*s12*s23^2 + 
          6*s13*s23^2 - 4*s23^3)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (s12*(-s12^3 + s12^2*s13 + s12*s13^2 - s13^3 - 
        5*s12^2*s23 + 6*s12*s13*s23 - s13^2*s23 - 7*s12*s23^2 + 5*s13*s23^2 - 
        3*s23^3 - 4*(-s12^3 - 6*s12^2*s13 - 13*s12*s13^2 - 4*s13^3 - 
          4*s12^2*s23 - 6*s12*s13*s23 + 6*s13^2*s23 - 5*s12*s23^2 - 
          2*s23^3) - 2*(-s12^3 - 4*s12^2*s13 - 5*s12*s13^2 - 6*s13^3 - 
          4*s12^2*s23 - 6*s12*s13*s23 + 10*s13^2*s23 - 5*s12*s23^2 - 
          2*s13*s23^2 - 2*s23^3)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2
 
B[5, 3, 10, -1] = 0
 
B[5, 3, 10, 0] = (s12*(s12 + s13 - s23)^2*(s12^2 - s12*s13 - 2*s13^2 + 
       s12*s23 + 4*s13*s23 - 2*s23^2))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 10, 1] = (s12*(s12 + s13 - s23)^2*(-5*s12^2 - 7*s12*s13 - 2*s13^2 - 
       9*s12*s23 + 4*s13*s23 - 2*s23^2 - 2*(-s12^2 + s12*s13 + 2*s13^2 - 
         s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 10, 2] = (s12*(s12 + s13 - s23)^2*
      (-4*(-s12^2 + s12*s13 + 2*s13^2 - s12*s23 - 4*s13*s23 + 2*s23^2) - 
       2*(5*s12^2 + 7*s12*s13 + 2*s13^2 + 9*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 10, 3] = (s12*(s12 + s13 - s23)^2*
      (-8*(-s12^2 + s12*s13 + 2*s13^2 - s12*s23 - 4*s13*s23 + 2*s23^2) - 
       4*(5*s12^2 + 7*s12*s13 + 2*s13^2 + 9*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 10, 4] = (s12*(s12 + s13 - s23)^2*
      (-16*(-s12^2 + s12*s13 + 2*s13^2 - s12*s23 - 4*s13*s23 + 2*s23^2) - 
       8*(5*s12^2 + 7*s12*s13 + 2*s13^2 + 9*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 11, -1] = 0
 
B[5, 3, 11, 0] = (s12*(s12 - s13 + s23)^2*(s12^2 + s12*s13 - 2*s13^2 - 
       s12*s23 + 4*s13*s23 - 2*s23^2))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 11, 1] = (s12*(s12 - s13 + s23)^2*(-5*s12^2 - 9*s12*s13 - 2*s13^2 - 
       7*s12*s23 + 4*s13*s23 - 2*s23^2 - 2*(-s12^2 - s12*s13 + 2*s13^2 + 
         s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 11, 2] = (s12*(s12 - s13 + s23)^2*
      (-4*(-s12^2 - s12*s13 + 2*s13^2 + s12*s23 - 4*s13*s23 + 2*s23^2) - 
       2*(5*s12^2 + 9*s12*s13 + 2*s13^2 + 7*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 11, 3] = (s12*(s12 - s13 + s23)^2*
      (-8*(-s12^2 - s12*s13 + 2*s13^2 + s12*s23 - 4*s13*s23 + 2*s23^2) - 
       4*(5*s12^2 + 9*s12*s13 + 2*s13^2 + 7*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 11, 4] = (s12*(s12 - s13 + s23)^2*
      (-16*(-s12^2 - s12*s13 + 2*s13^2 + s12*s23 - 4*s13*s23 + 2*s23^2) - 
       8*(5*s12^2 + 9*s12*s13 + 2*s13^2 + 7*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 12, -1] = 0
 
B[5, 3, 12, 0] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
      (3*s12^2 - 3*s13^2 + 6*s13*s23 - 3*s23^2))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 12, 1] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
      (-11*s12^2 - 16*s12*s13 - 5*s13^2 - 16*s12*s23 + 10*s13*s23 - 5*s23^2 - 
       2*(-3*s12^2 + 3*s13^2 - 6*s13*s23 + 3*s23^2)))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 12, 2] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
      (-4*(-3*s12^2 + 3*s13^2 - 6*s13*s23 + 3*s23^2) - 
       2*(11*s12^2 + 16*s12*s13 + 5*s13^2 + 16*s12*s23 - 10*s13*s23 + 
         5*s23^2)))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[5, 3, 12, 3] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
      (-8*(-3*s12^2 + 3*s13^2 - 6*s13*s23 + 3*s23^2) - 
       4*(11*s12^2 + 16*s12*s13 + 5*s13^2 + 16*s12*s23 - 10*s13*s23 + 
         5*s23^2)))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[5, 3, 12, 4] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
      (-16*(-3*s12^2 + 3*s13^2 - 6*s13*s23 + 3*s23^2) - 
       8*(11*s12^2 + 16*s12*s13 + 5*s13^2 + 16*s12*s23 - 10*s13*s23 + 
         5*s23^2)))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[5, 3, 13, -1] = 0
 
B[5, 3, 13, 0] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
      (-s12^2 - 4*s12*s13 - 3*s13^2 - 4*s12*s23 + 6*s13*s23 - 3*s23^2))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 13, 1] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
      (-s12^2 - 4*s12*s13 - 3*s13^2 - 4*s12*s23 + 6*s13*s23 - 3*s23^2 - 
       2*(s12^2 + 4*s12*s13 + 3*s13^2 + 4*s12*s23 - 6*s13*s23 + 3*s23^2)))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 13, 2] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
      (-6*s12^2 - 8*s12*s13 - 2*s13^2 - 8*s12*s23 + 4*s13*s23 - 2*s23^2 - 
       6*(s12^2 + 4*s12*s13 + 3*s13^2 + 4*s12*s23 - 6*s13*s23 + 3*s23^2)))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 13, 3] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
      (-2*(6*s12^2 + 8*s12*s13 + 2*s13^2 + 8*s12*s23 - 4*s13*s23 + 2*s23^2) - 
       12*(s12^2 + 4*s12*s13 + 3*s13^2 + 4*s12*s23 - 6*s13*s23 + 3*s23^2)))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 13, 4] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
      (-4*(6*s12^2 + 8*s12*s13 + 2*s13^2 + 8*s12*s23 - 4*s13*s23 + 2*s23^2) - 
       24*(s12^2 + 4*s12*s13 + 3*s13^2 + 4*s12*s23 - 6*s13*s23 + 3*s23^2)))/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 14, -1] = 0
 
B[5, 3, 14, 0] = ((s12 + s13 - s23)^2*(s12^3 + 4*s12^2*s13 + 6*s12*s13^2 + 
       3*s13^3 + 6*s12^2*s23 + 8*s12*s13*s23 - 3*s13^2*s23 + 10*s12*s23^2 - 
       3*s13*s23^2 + 3*s23^3))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[5, 3, 14, 1] = ((s12 + s13 - s23)^2*(2*s12^2*s13 + 5*s12*s13^2 + 3*s13^3 + 
       2*s12*s13*s23 - 3*s13^2*s23 + s12*s23^2 - 3*s13*s23^2 + 3*s23^3 + 
       2*(s12^3 + 4*s12^2*s13 + 6*s12*s13^2 + 3*s13^3 + 6*s12^2*s23 + 
         8*s12*s13*s23 - 3*s13^2*s23 + 10*s12*s23^2 - 3*s13*s23^2 + 
         3*s23^3)))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[5, 3, 14, 2] = ((s12 + s13 - s23)^2*(s12^3 + 4*s12^2*s13 + 3*s12*s13^2 + 
       4*s12^2*s23 + 10*s12*s13*s23 + 3*s12*s23^2 + 
       2*(2*s12^2*s13 + 5*s12*s13^2 + 3*s13^3 + 2*s12*s13*s23 - 3*s13^2*s23 + 
         s12*s23^2 - 3*s13*s23^2 + 3*s23^3) + 
       4*(s12^3 + 4*s12^2*s13 + 6*s12*s13^2 + 3*s13^3 + 6*s12^2*s23 + 
         8*s12*s13*s23 - 3*s13^2*s23 + 10*s12*s23^2 - 3*s13*s23^2 + 
         3*s23^3)))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[5, 3, 14, 3] = ((s12 + s13 - s23)^2*
      (2*(s12^3 + 4*s12^2*s13 + 3*s12*s13^2 + 4*s12^2*s23 + 10*s12*s13*s23 + 
         3*s12*s23^2) + 4*(2*s12^2*s13 + 5*s12*s13^2 + 3*s13^3 + 
         2*s12*s13*s23 - 3*s13^2*s23 + s12*s23^2 - 3*s13*s23^2 + 3*s23^3) + 
       8*(s12^3 + 4*s12^2*s13 + 6*s12*s13^2 + 3*s13^3 + 6*s12^2*s23 + 
         8*s12*s13*s23 - 3*s13^2*s23 + 10*s12*s23^2 - 3*s13*s23^2 + 
         3*s23^3)))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2)
 
B[5, 3, 15, -1] = 0
 
B[5, 3, 15, 0] = ((s12 - s13 + s23)^2*(s12^3 + 6*s12^2*s13 + 10*s12*s13^2 + 
       3*s13^3 + 4*s12^2*s23 + 8*s12*s13*s23 - 3*s13^2*s23 + 6*s12*s23^2 - 
       3*s13*s23^2 + 3*s23^3))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[5, 3, 15, 1] = ((s12 - s13 + s23)^2*(s12*s13^2 + 3*s13^3 + 2*s12^2*s23 + 
       2*s12*s13*s23 - 3*s13^2*s23 + 5*s12*s23^2 - 3*s13*s23^2 + 3*s23^3 + 
       2*(s12^3 + 6*s12^2*s13 + 10*s12*s13^2 + 3*s13^3 + 4*s12^2*s23 + 
         8*s12*s13*s23 - 3*s13^2*s23 + 6*s12*s23^2 - 3*s13*s23^2 + 3*s23^3)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 15, 2] = ((s12 - s13 + s23)^2*(s12^3 + 4*s12^2*s13 + 3*s12*s13^2 + 
       4*s12^2*s23 + 10*s12*s13*s23 + 3*s12*s23^2 + 
       2*(s12*s13^2 + 3*s13^3 + 2*s12^2*s23 + 2*s12*s13*s23 - 3*s13^2*s23 + 
         5*s12*s23^2 - 3*s13*s23^2 + 3*s23^3) + 
       4*(s12^3 + 6*s12^2*s13 + 10*s12*s13^2 + 3*s13^3 + 4*s12^2*s23 + 
         8*s12*s13*s23 - 3*s13^2*s23 + 6*s12*s23^2 - 3*s13*s23^2 + 3*s23^3)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[5, 3, 15, 3] = ((s12 - s13 + s23)^2*
      (2*(s12^3 + 4*s12^2*s13 + 3*s12*s13^2 + 4*s12^2*s23 + 10*s12*s13*s23 + 
         3*s12*s23^2) + 4*(s12*s13^2 + 3*s13^3 + 2*s12^2*s23 + 
         2*s12*s13*s23 - 3*s13^2*s23 + 5*s12*s23^2 - 3*s13*s23^2 + 3*s23^3) + 
       8*(s12^3 + 6*s12^2*s13 + 10*s12*s13^2 + 3*s13^3 + 4*s12^2*s23 + 
         8*s12*s13*s23 - 3*s13^2*s23 + 6*s12*s23^2 - 3*s13*s23^2 + 3*s23^3)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 1, -1] = (-12*(s12 + 3*s13 + s23))/((s12 - s13 + s23)^2*
       (s12 + s13 + s23)) - (6*(s12*s13 + 3*s13^2 + s13*s23))/
      (s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (4*(2*s12^5 + 4*s12^4*s13 - 9*s12^3*s13^2 - 9*s12^2*s13^3 + 
        11*s12*s13^4 + s13^5 + 10*s12^4*s23 + 14*s12^3*s13*s23 - 
        29*s12^2*s13^2*s23 - 3*s13^4*s23 + 19*s12^3*s23^2 + 
        21*s12^2*s13*s23^2 - 26*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 
        17*s12^2*s23^3 + 8*s12*s13*s23^3 + 2*s13^2*s23^3 + 7*s12*s23^4 - 
        3*s13*s23^4 + s23^5))/(3*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + 
     (6*(-3*s12^6 + 15*s12^5*s13 + 148*s12^4*s13^2 + 262*s12^3*s13^3 + 
        109*s12^2*s13^4 + 27*s12*s13^5 + 18*s13^6 - 15*s12^5*s23 + 
        68*s12^4*s13*s23 + 414*s12^3*s13^2*s23 + 324*s12^2*s13^3*s23 - 
        23*s12*s13^4*s23 - 48*s13^5*s23 - 24*s12^4*s23^2 + 
        98*s12^3*s13*s23^2 + 262*s12^2*s13^2*s23^2 + 14*s12*s13^3*s23^2 + 
        18*s13^4*s23^2 - 6*s12^3*s23^3 + 52*s12^2*s13*s23^3 - 
        46*s12*s13^2*s23^3 + 48*s13^3*s23^3 + 21*s12^2*s23^4 + 
        7*s12*s13*s23^4 - 42*s13^2*s23^4 + 21*s12*s23^5 + 6*s23^6))/
      ((s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 1, 0] = 6/(s12 - s13 + s23)^2 - (2*s12)/(3*s13*(s12 - s13 + s23)^2) - 
     (2*s23)/(3*s13*(s12 - s13 + s23)^2) + (16*(s12 + 2*s13 + s23))/
      (3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - (16*(s12 + 3*s13 + s23))/
      (3*s13*(s12 - s13 + s23)^2) + 6/((s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)) - (12*(3*s12 + 5*s13 + 3*s23))/
      ((s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (6*(-s12^2 + 5*s12*s13 + 8*s13^2 - 2*s12*s23 + 5*s13*s23 - s23^2))/
      (s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (4*(7*s12^5 + 26*s12^4*s13 + 38*s12^3*s13^2 + 28*s12^2*s13^3 + 
        3*s12*s13^4 - 6*s13^5 + 42*s12^4*s23 + 92*s12^3*s13*s23 + 
        44*s12^2*s13^2*s23 - 28*s12*s13^3*s23 + 2*s13^4*s23 + 
        94*s12^3*s23^2 + 84*s12^2*s13*s23^2 - 30*s12*s13^2*s23^2 + 
        20*s13^3*s23^2 + 100*s12^2*s23^3 + 4*s12*s13*s23^3 - 12*s13^2*s23^3 + 
        51*s12*s23^4 - 14*s13*s23^4 + 10*s23^5))/(3*(s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (6*(2*s12^6 - 39*s12^5*s13 - 195*s12^4*s13^2 - 350*s12^3*s13^3 - 
        284*s12^2*s13^4 - 91*s12*s13^5 - 3*s13^6 + 31*s12^5*s23 - 
        174*s12^4*s13*s23 - 574*s12^3*s13^2*s23 - 432*s12^2*s13^3*s23 + 
        39*s12*s13^4*s23 + 38*s13^5*s23 + 129*s12^4*s23^2 - 
        346*s12^3*s13*s23^2 - 408*s12^2*s13^2*s23^2 + 178*s12*s13^3*s23^2 - 
        97*s13^4*s23^2 + 246*s12^3*s23^3 - 400*s12^2*s13*s23^3 + 
        14*s12*s13^2*s23^3 + 68*s13^3*s23^3 + 244*s12^2*s23^4 - 
        263*s12*s13*s23^4 + 43*s13^2*s23^4 + 123*s12*s23^5 - 74*s13*s23^5 + 
        25*s23^6))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 1, 1, 1] = 14/(3*(s12 - s13 + s23)^2) + 
     (2*s12)/(3*s13*(s12 - s13 + s23)^2) + 
     (2*s23)/(3*s13*(s12 - s13 + s23)^2) + (16*(s12 + 3*s13 + s23))/
      (3*s13*(s12 - s13 + s23)^2) + 6/((s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)) + (16*(2*s12 + 3*s13 + 2*s23))/
      (3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (12*(2*s12 + 2*s13 + 2*s23 + 2*(s12 + 3*s13 + s23)))/
      ((s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (6*(s12^2 + 4*s12*s13 + 3*s13^2 + 2*s12*s23 + 4*s13*s23 + s23^2 + 
        2*(s12*s13 + 3*s13^2 + s13*s23)))/(s13*(s12 - s13 + s23)^2*
       (s12 + s13 + s23)) - (4*(6*s12^5 + 26*s12^4*s13 + 55*s12^3*s13^2 + 
        35*s12^2*s13^3 - 17*s12*s13^4 - 9*s13^5 + 40*s12^4*s23 + 
        94*s12^3*s13*s23 + 95*s12^2*s13^2*s23 - 40*s12*s13^3*s23 + 
        3*s13^4*s23 + 99*s12^3*s23^2 + 73*s12^2*s13*s23^2 + 
        6*s12*s13^2*s23^2 + 30*s13^3*s23^2 + 117*s12^2*s23^3 - 
        16*s12*s13*s23^3 - 18*s13^2*s23^3 + 67*s12*s23^4 - 21*s13*s23^4 + 
        15*s23^5 + 2*(2*s12^5 + 4*s12^4*s13 - 9*s12^3*s13^2 - 9*s12^2*s13^3 + 
          11*s12*s13^4 + s13^5 + 10*s12^4*s23 + 14*s12^3*s13*s23 - 
          29*s12^2*s13^2*s23 - 3*s13^4*s23 + 19*s12^3*s23^2 + 
          21*s12^2*s13*s23^2 - 26*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 
          17*s12^2*s23^3 + 8*s12*s13*s23^3 + 2*s13^2*s23^3 + 7*s12*s23^4 - 
          3*s13*s23^4 + s23^5)))/(3*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + 
     (6*(5*s12^6 - 54*s12^5*s13 - 343*s12^4*s13^2 - 612*s12^3*s13^3 - 
        393*s12^2*s13^4 - 118*s12*s13^5 - 21*s13^6 + 46*s12^5*s23 - 
        242*s12^4*s13*s23 - 988*s12^3*s13^2*s23 - 756*s12^2*s13^3*s23 + 
        62*s12*s13^4*s23 + 86*s13^5*s23 + 153*s12^4*s23^2 - 
        444*s12^3*s13*s23^2 - 670*s12^2*s13^2*s23^2 + 164*s12*s13^3*s23^2 - 
        115*s13^4*s23^2 + 252*s12^3*s23^3 - 452*s12^2*s13*s23^3 + 
        60*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 223*s12^2*s23^4 - 
        270*s12*s13*s23^4 + 85*s13^2*s23^4 + 102*s12*s23^5 - 74*s13*s23^5 + 
        19*s23^6 + 2*(-3*s12^6 + 15*s12^5*s13 + 148*s12^4*s13^2 + 
          262*s12^3*s13^3 + 109*s12^2*s13^4 + 27*s12*s13^5 + 18*s13^6 - 
          15*s12^5*s23 + 68*s12^4*s13*s23 + 414*s12^3*s13^2*s23 + 
          324*s12^2*s13^3*s23 - 23*s12*s13^4*s23 - 48*s13^5*s23 - 
          24*s12^4*s23^2 + 98*s12^3*s13*s23^2 + 262*s12^2*s13^2*s23^2 + 
          14*s12*s13^3*s23^2 + 18*s13^4*s23^2 - 6*s12^3*s23^3 + 
          52*s12^2*s13*s23^3 - 46*s12*s13^2*s23^3 + 48*s13^3*s23^3 + 
          21*s12^2*s23^4 + 7*s12*s13*s23^4 - 42*s13^2*s23^4 + 21*s12*s23^5 + 
          6*s23^6)))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 1, 1, 2] = 32/(3*(s12 - s13 + s23)^2) + 
     12/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (16*(s12 + s13 + s23 + 2*(s12 + 2*s13 + s23)))/(3*(s12 - s13 + s23)^2*
       (s12 + s13 + s23)) - (12*(4*(s12 + 3*s13 + s23) + 
        2*(2*s12 + 2*s13 + 2*s23)))/((s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (6*(2*s12^2 - 2*s13^2 + 4*s12*s23 + 2*s23^2 + 
        4*(s12*s13 + 3*s13^2 + s13*s23) + 2*(-s12^2 + 4*s12*s13 + 5*s13^2 - 
          2*s12*s23 + 4*s13*s23 - s23^2)))/(s13*(s12 - s13 + s23)^2*
       (s12 + s13 + s23)) - (4*(s12^5 + 4*s12^4*s13 + 8*s12^3*s13^2 - 
        2*s12^2*s13^3 - 9*s12*s13^4 - 2*s13^5 + 8*s12^4*s23 + 
        16*s12^3*s13*s23 + 22*s12^2*s13^2*s23 - 12*s12*s13^3*s23 - 
        2*s13^4*s23 + 24*s12^3*s23^2 + 10*s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 + 12*s13^3*s23^2 + 34*s12^2*s23^3 - 
        12*s12*s13*s23^3 - 4*s13^2*s23^3 + 23*s12*s23^4 - 10*s13*s23^4 + 
        6*s23^5 + 4*(2*s12^5 + 4*s12^4*s13 - 9*s12^3*s13^2 - 9*s12^2*s13^3 + 
          11*s12*s13^4 + s13^5 + 10*s12^4*s23 + 14*s12^3*s13*s23 - 
          29*s12^2*s13^2*s23 - 3*s13^4*s23 + 19*s12^3*s23^2 + 
          21*s12^2*s13*s23^2 - 26*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 
          17*s12^2*s23^3 + 8*s12*s13*s23^3 + 2*s13^2*s23^3 + 7*s12*s23^4 - 
          3*s13*s23^4 + s23^5) + 2*(5*s12^5 + 22*s12^4*s13 + 47*s12^3*s13^2 + 
          37*s12^2*s13^3 - 8*s12*s13^4 - 7*s13^5 + 32*s12^4*s23 + 
          78*s12^3*s13*s23 + 73*s12^2*s13^2*s23 - 28*s12*s13^3*s23 + 
          5*s13^4*s23 + 75*s12^3*s23^2 + 63*s12^2*s13*s23^2 - 
          4*s12*s13^2*s23^2 + 18*s13^3*s23^2 + 83*s12^2*s23^3 - 
          4*s12*s13*s23^3 - 14*s13^2*s23^3 + 44*s12*s23^4 - 11*s13*s23^4 + 
          9*s23^5)))/(3*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + 
     (6*(4*(-3*s12^6 + 15*s12^5*s13 + 148*s12^4*s13^2 + 262*s12^3*s13^3 + 
          109*s12^2*s13^4 + 27*s12*s13^5 + 18*s13^6 - 15*s12^5*s23 + 
          68*s12^4*s13*s23 + 414*s12^3*s13^2*s23 + 324*s12^2*s13^3*s23 - 
          23*s12*s13^4*s23 - 48*s13^5*s23 - 24*s12^4*s23^2 + 
          98*s12^3*s13*s23^2 + 262*s12^2*s13^2*s23^2 + 14*s12*s13^3*s23^2 + 
          18*s13^4*s23^2 - 6*s12^3*s23^3 + 52*s12^2*s13*s23^3 - 
          46*s12*s13^2*s23^3 + 48*s13^3*s23^3 + 21*s12^2*s23^4 + 
          7*s12*s13*s23^4 - 42*s13^2*s23^4 + 21*s12*s23^5 + 6*s23^6) + 
        2*(5*s12^6 - 54*s12^5*s13 - 343*s12^4*s13^2 - 612*s12^3*s13^3 - 
          393*s12^2*s13^4 - 118*s12*s13^5 - 21*s13^6 + 46*s12^5*s23 - 
          242*s12^4*s13*s23 - 988*s12^3*s13^2*s23 - 756*s12^2*s13^3*s23 + 
          62*s12*s13^4*s23 + 86*s13^5*s23 + 153*s12^4*s23^2 - 
          444*s12^3*s13*s23^2 - 670*s12^2*s13^2*s23^2 + 164*s12*s13^3*s23^2 - 
          115*s13^4*s23^2 + 252*s12^3*s23^3 - 452*s12^2*s13*s23^3 + 
          60*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 223*s12^2*s23^4 - 
          270*s12*s13*s23^4 + 85*s13^2*s23^4 + 102*s12*s23^5 - 74*s13*s23^5 + 
          19*s23^6)))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 1, 1, 3] = 64/(3*(s12 - s13 + s23)^2) + 
     24/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (16*(2*(s12 + s13 + s23) + 4*(s12 + 2*s13 + s23)))/
      (3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (12*(8*(s12 + 3*s13 + s23) + 4*(2*s12 + 2*s13 + 2*s23)))/
      ((s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (6*(8*(s12*s13 + 3*s13^2 + s13*s23) + 4*(-s12^2 + 4*s12*s13 + 5*s13^2 - 
          2*s12*s23 + 4*s13*s23 - s23^2) + 2*(2*s12^2 - 2*s13^2 + 4*s12*s23 + 
          2*s23^2)))/(s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (4*(8*(2*s12^5 + 4*s12^4*s13 - 9*s12^3*s13^2 - 9*s12^2*s13^3 + 
          11*s12*s13^4 + s13^5 + 10*s12^4*s23 + 14*s12^3*s13*s23 - 
          29*s12^2*s13^2*s23 - 3*s13^4*s23 + 19*s12^3*s23^2 + 
          21*s12^2*s13*s23^2 - 26*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 
          17*s12^2*s23^3 + 8*s12*s13*s23^3 + 2*s13^2*s23^3 + 7*s12*s23^4 - 
          3*s13*s23^4 + s23^5) + 2*(s12^5 + 4*s12^4*s13 + 8*s12^3*s13^2 - 
          2*s12^2*s13^3 - 9*s12*s13^4 - 2*s13^5 + 8*s12^4*s23 + 
          16*s12^3*s13*s23 + 22*s12^2*s13^2*s23 - 12*s12*s13^3*s23 - 
          2*s13^4*s23 + 24*s12^3*s23^2 + 10*s12^2*s13*s23^2 + 
          10*s12*s13^2*s23^2 + 12*s13^3*s23^2 + 34*s12^2*s23^3 - 
          12*s12*s13*s23^3 - 4*s13^2*s23^3 + 23*s12*s23^4 - 10*s13*s23^4 + 
          6*s23^5) + 4*(5*s12^5 + 22*s12^4*s13 + 47*s12^3*s13^2 + 
          37*s12^2*s13^3 - 8*s12*s13^4 - 7*s13^5 + 32*s12^4*s23 + 
          78*s12^3*s13*s23 + 73*s12^2*s13^2*s23 - 28*s12*s13^3*s23 + 
          5*s13^4*s23 + 75*s12^3*s23^2 + 63*s12^2*s13*s23^2 - 
          4*s12*s13^2*s23^2 + 18*s13^3*s23^2 + 83*s12^2*s23^3 - 
          4*s12*s13*s23^3 - 14*s13^2*s23^3 + 44*s12*s23^4 - 11*s13*s23^4 + 
          9*s23^5)))/(3*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + 
     (6*(8*(-3*s12^6 + 15*s12^5*s13 + 148*s12^4*s13^2 + 262*s12^3*s13^3 + 
          109*s12^2*s13^4 + 27*s12*s13^5 + 18*s13^6 - 15*s12^5*s23 + 
          68*s12^4*s13*s23 + 414*s12^3*s13^2*s23 + 324*s12^2*s13^3*s23 - 
          23*s12*s13^4*s23 - 48*s13^5*s23 - 24*s12^4*s23^2 + 
          98*s12^3*s13*s23^2 + 262*s12^2*s13^2*s23^2 + 14*s12*s13^3*s23^2 + 
          18*s13^4*s23^2 - 6*s12^3*s23^3 + 52*s12^2*s13*s23^3 - 
          46*s12*s13^2*s23^3 + 48*s13^3*s23^3 + 21*s12^2*s23^4 + 
          7*s12*s13*s23^4 - 42*s13^2*s23^4 + 21*s12*s23^5 + 6*s23^6) + 
        4*(5*s12^6 - 54*s12^5*s13 - 343*s12^4*s13^2 - 612*s12^3*s13^3 - 
          393*s12^2*s13^4 - 118*s12*s13^5 - 21*s13^6 + 46*s12^5*s23 - 
          242*s12^4*s13*s23 - 988*s12^3*s13^2*s23 - 756*s12^2*s13^3*s23 + 
          62*s12*s13^4*s23 + 86*s13^5*s23 + 153*s12^4*s23^2 - 
          444*s12^3*s13*s23^2 - 670*s12^2*s13^2*s23^2 + 164*s12*s13^3*s23^2 - 
          115*s13^4*s23^2 + 252*s12^3*s23^3 - 452*s12^2*s13*s23^3 + 
          60*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 223*s12^2*s23^4 - 
          270*s12*s13*s23^4 + 85*s13^2*s23^4 + 102*s12*s23^5 - 74*s13*s23^5 + 
          19*s23^6)))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 1, 2, -1] = (3*(-6*s12^4 + 34*s12^2*s13^2 + 20*s12*s13^3 - 
       24*s12^3*s23 - 4*s12^2*s13*s23 + 12*s12*s13^2*s23 - 30*s12^2*s23^2 - 
       20*s12*s13*s23^2 - 12*s12*s23^3))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 2, 0] = -3/(s12 + 2*s13 + 2*s23) + 
     (3*(9*s12^4 + 18*s12^3*s13 - 6*s12^2*s13^2 - 6*s12*s13^3 + s13^4 + 
        30*s12^3*s23 + 20*s12^2*s13*s23 - 38*s12*s13^2*s23 - 4*s13^3*s23 + 
        34*s12^2*s23^2 + 30*s12*s13*s23^2 + 6*s13^2*s23^2 + 14*s12*s23^3 - 
        4*s13*s23^3 + s23^4))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 2, 1] = 0
 
B[6, 1, 2, 2] = 0
 
B[6, 1, 2, 3] = 0
 
B[6, 1, 3, -1] = 0
 
B[6, 1, 3, 0] = 0
 
B[6, 1, 3, 1] = 0
 
B[6, 1, 3, 2] = 0
 
B[6, 1, 3, 3] = 0
 
B[6, 1, 4, -1] = (36*s13)/(s12 - s13 + s23)^2 - 
     (6*(-6*s12^4*s13 + 60*s12^3*s13^2 + 32*s12^2*s13^3 + 4*s12*s13^4 + 
        6*s13^5 - 12*s12^3*s13*s23 + 64*s12^2*s13^2*s23 + 4*s12*s13^3*s23 - 
        24*s13^4*s23 - 20*s12*s13^2*s23^2 + 36*s13^3*s23^2 + 
        12*s12*s13*s23^3 - 24*s13^2*s23^3 + 6*s13*s23^4))/
      ((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 1, 4, 0] = (12*(3*s12 - s13 + 3*s23))/(s12 - s13 + s23)^2 - 
     (2*(5*s12 + 7*s13 + 5*s23))/(3*(s12 - s13 + s23)^2) + 
     (3*(-s12^2 + 8*s12*s13 + s13^2 - 2*s12*s23 + 8*s13*s23 - s23^2))/
      (s13*(s12 - s13 + s23)^2) - 
     (3*(-s12^2 + 10*s12*s13 + 7*s13^2 - 2*s12*s23 + 10*s13*s23 - s23^2))/
      (s13*(s12 - s13 + s23)^2) + 
     (2*(5*s12^2 + 6*s12*s13 - 3*s13^2 + 10*s12*s23 - 2*s13*s23 + 5*s23^2))/
      (3*(s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (6*(5*s12^5 - s12^4*s13 - 118*s12^3*s13^2 - 
        106*s12^2*s13^3 - 31*s12*s13^4 - 5*s13^5 + 25*s12^4*s23 - 
        28*s12^3*s13*s23 - 122*s12^2*s13^2*s23 + 36*s12*s13^3*s23 + 
        25*s13^4*s23 + 50*s12^3*s23^2 - 78*s12^2*s13*s23^2 + 
        46*s12*s13^2*s23^2 - 50*s13^3*s23^2 + 50*s12^2*s23^3 - 
        76*s12*s13*s23^3 + 50*s13^2*s23^3 + 25*s12*s23^4 - 25*s13*s23^4 + 
        5*s23^5))/((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 4, 1] = (-2*(2*s12 + 6*s13 + 2*s23))/(3*(s12 - s13 + s23)^2) + 
     (2*(2*s12^2 - 2*s13^2 + 4*s12*s23 + 2*s23^2))/(3*(s12 - s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[6, 1, 4, 2] = 0
 
B[6, 1, 4, 3] = 0
 
B[6, 1, 5, -1] = (-2*(-2*s12^4 - 6*s12^3*s13 + 3*s12^2*s13^2 + 12*s12*s13^3 + 
       s13^4 - 8*s12^3*s23 - 16*s12^2*s13*s23 + 10*s12*s13^2*s23 - 
       2*s13^3*s23 - 11*s12^2*s23^2 - 16*s12*s13*s23^2 - 6*s12*s23^3 + 
       2*s13*s23^3 - s23^4))/(3*(s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 5, 0] = (-2*(4*s12^3*s13 + 3*s12^2*s13^2 - 6*s12*s13^3 - s13^4 - 
       2*s12^3*s23 + 8*s12^2*s13*s23 - 12*s12*s13^2*s23 + 2*s13^3*s23 - 
       3*s12^2*s23^2 + 18*s12*s13*s23^2 - 2*s13*s23^3 + s23^4))/
     (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[6, 1, 5, 1] = (-2*(s12^4 + 5*s12^3*s13 + 5*s12^2*s13^2 + 3*s12*s13^3 + 
       2*s13^4 + 3*s12^3*s23 + 10*s12^2*s13*s23 - 9*s12*s13^2*s23 - 
       4*s13^3*s23 + s12^2*s23^2 + 9*s12*s13*s23^2 - 3*s12*s23^3 + 
       4*s13*s23^3 - 2*s23^4))/(3*(s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 5, 2] = 0
 
B[6, 1, 5, 3] = 0
 
B[6, 1, 6, -1] = 0
 
B[6, 1, 6, 0] = (-3*(s12 + s13 + s23))/(s12 + 2*s13 + 2*s23) + 
     (3*(7*s12^5 + 43*s12^4*s13 + 66*s12^3*s13^2 + 16*s12^2*s13^3 - 
        5*s12*s13^4 + s13^5 + 23*s12^4*s23 + 104*s12^3*s13*s23 + 
        68*s12^2*s13^2*s23 - 3*s13^4*s23 + 22*s12^3*s23^2 + 
        72*s12^2*s13*s23^2 + 14*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 
        4*s12^2*s23^3 - 8*s12*s13*s23^3 + 2*s13^2*s23^3 - s12*s23^4 - 
        3*s13*s23^4 + s23^5))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 6, 1] = (3*(-8*s12^5 - 58*s12^4*s13 - 110*s12^3*s13^2 - 
       64*s12^2*s13^3 - 14*s12*s13^4 - 2*s13^5 - 26*s12^4*s23 - 
       148*s12^3*s13*s23 - 112*s12^2*s13^2*s23 + 16*s12*s13^3*s23 + 
       6*s13^4*s23 - 30*s12^3*s23^2 - 128*s12^2*s13*s23^2 + 
       4*s12*s13^2*s23^2 - 4*s13^3*s23^2 - 16*s12^2*s23^3 - 4*s13^2*s23^3 - 
       6*s12*s23^4 + 6*s13*s23^4 - 2*s23^5 - 
       2*(-7*s12^5 - 43*s12^4*s13 - 66*s12^3*s13^2 - 16*s12^2*s13^3 + 
         5*s12*s13^4 - s13^5 - 23*s12^4*s23 - 104*s12^3*s13*s23 - 
         68*s12^2*s13^2*s23 + 3*s13^4*s23 - 22*s12^3*s23^2 - 
         72*s12^2*s13*s23^2 - 14*s12*s13^2*s23^2 - 2*s13^3*s23^2 - 
         4*s12^2*s23^3 + 8*s12*s13*s23^3 - 2*s13^2*s23^3 + s12*s23^4 + 
         3*s13*s23^4 - s23^5)))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 6, 2] = (3*(-4*(-7*s12^5 - 43*s12^4*s13 - 66*s12^3*s13^2 - 
         16*s12^2*s13^3 + 5*s12*s13^4 - s13^5 - 23*s12^4*s23 - 
         104*s12^3*s13*s23 - 68*s12^2*s13^2*s23 + 3*s13^4*s23 - 
         22*s12^3*s23^2 - 72*s12^2*s13*s23^2 - 14*s12*s13^2*s23^2 - 
         2*s13^3*s23^2 - 4*s12^2*s23^3 + 8*s12*s13*s23^3 - 2*s13^2*s23^3 + 
         s12*s23^4 + 3*s13*s23^4 - s23^5) - 2*(8*s12^5 + 58*s12^4*s13 + 
         110*s12^3*s13^2 + 64*s12^2*s13^3 + 14*s12*s13^4 + 2*s13^5 + 
         26*s12^4*s23 + 148*s12^3*s13*s23 + 112*s12^2*s13^2*s23 - 
         16*s12*s13^3*s23 - 6*s13^4*s23 + 30*s12^3*s23^2 + 
         128*s12^2*s13*s23^2 - 4*s12*s13^2*s23^2 + 4*s13^3*s23^2 + 
         16*s12^2*s23^3 + 4*s13^2*s23^3 + 6*s12*s23^4 - 6*s13*s23^4 + 
         2*s23^5)))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 7, -1] = 0
 
B[6, 1, 7, 0] = 0
 
B[6, 1, 7, 1] = 0
 
B[6, 1, 7, 2] = 0
 
B[6, 1, 8, -1] = 0
 
B[6, 1, 8, 0] = (2*(s12 + s13 + s23))/(3*(s12 - s13 + s23)) - 
     (2*(s12 - s13 + s23)*(-7*s12^2*s13 - 10*s12*s13^2 + s13^3 + s12^2*s23 - 
        16*s12*s13*s23 - s13^2*s23 + 2*s12*s23^2 - s13*s23^2 + s23^3))/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 8, 1] = (4*(s12 + s13 + s23))/(3*(s12 - s13 + s23)) - 
     (2*(s12 - s13 + s23)*(-2*s12^3 + 3*s12^2*s13 + 12*s12*s13^2 + 3*s13^3 - 
        3*s12^2*s23 + 20*s12*s13*s23 - 5*s13^2*s23 + s13*s23^2 + s23^3 - 
        2*(7*s12^2*s13 + 10*s12*s13^2 - s13^3 - s12^2*s23 + 16*s12*s13*s23 + 
          s13^2*s23 - 2*s12*s23^2 + s13*s23^2 - s23^3)))/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 8, 2] = (-2*(s12 - s13 + s23)*(-s12^3 + s12^2*s13 + s12*s13^2 - 
       s13^3 - 5*s12^2*s23 + 6*s12*s13*s23 - s13^2*s23 - 7*s12*s23^2 + 
       5*s13*s23^2 - 3*s23^3 - 2*(2*s12^3 - 3*s12^2*s13 - 12*s12*s13^2 - 
         3*s13^3 + 3*s12^2*s23 - 20*s12*s13*s23 + 5*s13^2*s23 - s13*s23^2 - 
         s23^3) - 4*(7*s12^2*s13 + 10*s12*s13^2 - s13^3 - s12^2*s23 + 
         16*s12*s13*s23 + s13^2*s23 - 2*s12*s23^2 + s13*s23^2 - s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 9, -1] = 0
 
B[6, 1, 9, 0] = (2*s12*(-7*s12^2*s13 - 10*s12*s13^2 + s13^3 + s12^2*s23 - 
       16*s12*s13*s23 - s13^2*s23 + 2*s12*s23^2 - s13*s23^2 + s23^3))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 9, 1] = (2*s12*(-2*s12^3 + 3*s12^2*s13 + 12*s12*s13^2 + 3*s13^3 - 
       3*s12^2*s23 + 20*s12*s13*s23 - 5*s13^2*s23 + s13*s23^2 + s23^3 - 
       2*(7*s12^2*s13 + 10*s12*s13^2 - s13^3 - s12^2*s23 + 16*s12*s13*s23 + 
         s13^2*s23 - 2*s12*s23^2 + s13*s23^2 - s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 9, 2] = (2*s12*(-s12^3 + s12^2*s13 + s12*s13^2 - s13^3 - 
       5*s12^2*s23 + 6*s12*s13*s23 - s13^2*s23 - 7*s12*s23^2 + 5*s13*s23^2 - 
       3*s23^3 - 2*(2*s12^3 - 3*s12^2*s13 - 12*s12*s13^2 - 3*s13^3 + 
         3*s12^2*s23 - 20*s12*s13*s23 + 5*s13^2*s23 - s13*s23^2 - s23^3) - 
       4*(7*s12^2*s13 + 10*s12*s13^2 - s13^3 - s12^2*s23 + 16*s12*s13*s23 + 
         s13^2*s23 - 2*s12*s23^2 + s13*s23^2 - s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 10, -1] = 0
 
B[6, 1, 10, 0] = 0
 
B[6, 1, 10, 1] = 0
 
B[6, 1, 10, 2] = 0
 
B[6, 1, 10, 3] = 0
 
B[6, 1, 10, 4] = 0
 
B[6, 1, 11, -1] = 0
 
B[6, 1, 11, 0] = (3*s12*(-s12^4 + 17*s12^3*s13 + 11*s12^2*s13^2 + 
       3*s12*s13^3 + 2*s13^4 - s12^3*s23 + 18*s12^2*s13*s23 - s12*s13^2*s23 - 
       8*s13^3*s23 + 3*s12^2*s23^2 - 7*s12*s13*s23^2 + 12*s13^2*s23^2 + 
       5*s12*s23^3 - 8*s13*s23^3 + 2*s23^4))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[6, 1, 11, 1] = (3*s12*(-s12^4 - 27*s12^3*s13 - 25*s12^2*s13^2 - 
       9*s12*s13^3 - 2*s13^4 - 5*s12^3*s23 - 30*s12^2*s13*s23 + 
       11*s12*s13^2*s23 + 8*s13^3*s23 - 9*s12^2*s23^2 + 5*s12*s13*s23^2 - 
       12*s13^2*s23^2 - 7*s12*s23^3 + 8*s13*s23^3 - 2*s23^4 - 
       2*(s12^4 - 17*s12^3*s13 - 11*s12^2*s13^2 - 3*s12*s13^3 - 2*s13^4 + 
         s12^3*s23 - 18*s12^2*s13*s23 + s12*s13^2*s23 + 8*s13^3*s23 - 
         3*s12^2*s23^2 + 7*s12*s13*s23^2 - 12*s13^2*s23^2 - 5*s12*s23^3 + 
         8*s13*s23^3 - 2*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[6, 1, 11, 2] = (3*s12*(-4*(s12^4 - 17*s12^3*s13 - 11*s12^2*s13^2 - 
         3*s12*s13^3 - 2*s13^4 + s12^3*s23 - 18*s12^2*s13*s23 + 
         s12*s13^2*s23 + 8*s13^3*s23 - 3*s12^2*s23^2 + 7*s12*s13*s23^2 - 
         12*s13^2*s23^2 - 5*s12*s23^3 + 8*s13*s23^3 - 2*s23^4) - 
       2*(s12^4 + 27*s12^3*s13 + 25*s12^2*s13^2 + 9*s12*s13^3 + 2*s13^4 + 
         5*s12^3*s23 + 30*s12^2*s13*s23 - 11*s12*s13^2*s23 - 8*s13^3*s23 + 
         9*s12^2*s23^2 - 5*s12*s13*s23^2 + 12*s13^2*s23^2 + 7*s12*s23^3 - 
         8*s13*s23^3 + 2*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[6, 1, 11, 3] = (3*s12*(-8*(s12^4 - 17*s12^3*s13 - 11*s12^2*s13^2 - 
         3*s12*s13^3 - 2*s13^4 + s12^3*s23 - 18*s12^2*s13*s23 + 
         s12*s13^2*s23 + 8*s13^3*s23 - 3*s12^2*s23^2 + 7*s12*s13*s23^2 - 
         12*s13^2*s23^2 - 5*s12*s23^3 + 8*s13*s23^3 - 2*s23^4) - 
       4*(s12^4 + 27*s12^3*s13 + 25*s12^2*s13^2 + 9*s12*s13^3 + 2*s13^4 + 
         5*s12^3*s23 + 30*s12^2*s13*s23 - 11*s12*s13^2*s23 - 8*s13^3*s23 + 
         9*s12^2*s23^2 - 5*s12*s13*s23^2 + 12*s13^2*s23^2 + 7*s12*s23^3 - 
         8*s13*s23^3 + 2*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[6, 1, 11, 4] = (3*s12*(-16*(s12^4 - 17*s12^3*s13 - 11*s12^2*s13^2 - 
         3*s12*s13^3 - 2*s13^4 + s12^3*s23 - 18*s12^2*s13*s23 + 
         s12*s13^2*s23 + 8*s13^3*s23 - 3*s12^2*s23^2 + 7*s12*s13*s23^2 - 
         12*s13^2*s23^2 - 5*s12*s23^3 + 8*s13*s23^3 - 2*s23^4) - 
       8*(s12^4 + 27*s12^3*s13 + 25*s12^2*s13^2 + 9*s12*s13^3 + 2*s13^4 + 
         5*s12^3*s23 + 30*s12^2*s13*s23 - 11*s12*s13^2*s23 - 8*s13^3*s23 + 
         9*s12^2*s23^2 - 5*s12*s13*s23^2 + 12*s13^2*s23^2 + 7*s12*s23^3 - 
         8*s13*s23^3 + 2*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[6, 1, 12, -1] = 0
 
B[6, 1, 12, 0] = 0
 
B[6, 1, 12, 1] = 0
 
B[6, 1, 12, 2] = 0
 
B[6, 1, 12, 3] = 0
 
B[6, 1, 12, 4] = 0
 
B[6, 1, 13, -1] = 0
 
B[6, 1, 13, 0] = 0
 
B[6, 1, 13, 1] = 0
 
B[6, 1, 13, 2] = 0
 
B[6, 1, 13, 3] = 0
 
B[6, 1, 13, 4] = 0
 
B[6, 1, 14, -1] = 0
 
B[6, 1, 14, 0] = 0
 
B[6, 1, 14, 1] = 0
 
B[6, 1, 14, 2] = 0
 
B[6, 1, 14, 3] = 0
 
B[6, 1, 15, -1] = 0
 
B[6, 1, 15, 0] = (-2*s12^5 - 2*s12^4*s13 + 17*s12^3*s13^2 + 21*s12^2*s13^3 - 
      3*s12*s13^4 + s13^5 - 8*s12^4*s23 + 2*s12^3*s13*s23 + 
      49*s12^2*s13^2*s23 - 3*s13^4*s23 - 11*s12^3*s23^2 - s12^2*s13*s23^2 + 
      10*s12*s13^2*s23^2 + 2*s13^3*s23^2 - 5*s12^2*s23^3 - 8*s12*s13*s23^3 + 
      2*s13^2*s23^3 + s12*s23^4 - 3*s13*s23^4 + s23^5)/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 15, 1] = (s12^5 - 23*s12^3*s13^2 - 37*s12^2*s13^3 - 6*s12*s13^4 + 
      s13^5 + 2*s12^4*s23 - 18*s12^3*s13*s23 - 69*s12^2*s13^2*s23 + 
      8*s12*s13^3*s23 - 3*s13^4*s23 + s12^3*s23^2 - 23*s12^2*s13*s23^2 + 
      4*s12*s13^2*s23^2 + 2*s13^3*s23^2 + s12^2*s23^3 - 8*s12*s13*s23^3 + 
      2*s13^2*s23^3 + 2*s12*s23^4 - 3*s13*s23^4 + s23^5 + 
      2*(-2*s12^5 - 2*s12^4*s13 + 17*s12^3*s13^2 + 21*s12^2*s13^3 - 
        3*s12*s13^4 + s13^5 - 8*s12^4*s23 + 2*s12^3*s13*s23 + 
        49*s12^2*s13^2*s23 - 3*s13^4*s23 - 11*s12^3*s23^2 - s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 + 2*s13^3*s23^2 - 5*s12^2*s23^3 - 
        8*s12*s13*s23^3 + 2*s13^2*s23^3 + s12*s23^4 - 3*s13*s23^4 + s23^5))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 15, 2] = (s12^5 + 2*s12^4*s13 - 4*s12^3*s13^2 - 2*s12^2*s13^3 + 
      3*s12*s13^4 + 6*s12^4*s23 + 8*s12^3*s13*s23 - 18*s12^2*s13^2*s23 + 
      4*s12*s13^3*s23 + 12*s12^3*s23^2 + 10*s12^2*s13*s23^2 - 
      14*s12*s13^2*s23^2 + 10*s12^2*s23^3 + 4*s12*s13*s23^3 + 3*s12*s23^4 + 
      4*(-2*s12^5 - 2*s12^4*s13 + 17*s12^3*s13^2 + 21*s12^2*s13^3 - 
        3*s12*s13^4 + s13^5 - 8*s12^4*s23 + 2*s12^3*s13*s23 + 
        49*s12^2*s13^2*s23 - 3*s13^4*s23 - 11*s12^3*s23^2 - s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 + 2*s13^3*s23^2 - 5*s12^2*s23^3 - 
        8*s12*s13*s23^3 + 2*s13^2*s23^3 + s12*s23^4 - 3*s13*s23^4 + s23^5) + 
      2*(s12^5 - 23*s12^3*s13^2 - 37*s12^2*s13^3 - 6*s12*s13^4 + s13^5 + 
        2*s12^4*s23 - 18*s12^3*s13*s23 - 69*s12^2*s13^2*s23 + 
        8*s12*s13^3*s23 - 3*s13^4*s23 + s12^3*s23^2 - 23*s12^2*s13*s23^2 + 
        4*s12*s13^2*s23^2 + 2*s13^3*s23^2 + s12^2*s23^3 - 8*s12*s13*s23^3 + 
        2*s13^2*s23^3 + 2*s12*s23^4 - 3*s13*s23^4 + s23^5))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 1, 15, 3] = (2*(s12^5 + 2*s12^4*s13 - 4*s12^3*s13^2 - 2*s12^2*s13^3 + 
        3*s12*s13^4 + 6*s12^4*s23 + 8*s12^3*s13*s23 - 18*s12^2*s13^2*s23 + 
        4*s12*s13^3*s23 + 12*s12^3*s23^2 + 10*s12^2*s13*s23^2 - 
        14*s12*s13^2*s23^2 + 10*s12^2*s23^3 + 4*s12*s13*s23^3 + 
        3*s12*s23^4) + 8*(-2*s12^5 - 2*s12^4*s13 + 17*s12^3*s13^2 + 
        21*s12^2*s13^3 - 3*s12*s13^4 + s13^5 - 8*s12^4*s23 + 
        2*s12^3*s13*s23 + 49*s12^2*s13^2*s23 - 3*s13^4*s23 - 11*s12^3*s23^2 - 
        s12^2*s13*s23^2 + 10*s12*s13^2*s23^2 + 2*s13^3*s23^2 - 
        5*s12^2*s23^3 - 8*s12*s13*s23^3 + 2*s13^2*s23^3 + s12*s23^4 - 
        3*s13*s23^4 + s23^5) + 4*(s12^5 - 23*s12^3*s13^2 - 37*s12^2*s13^3 - 
        6*s12*s13^4 + s13^5 + 2*s12^4*s23 - 18*s12^3*s13*s23 - 
        69*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 3*s13^4*s23 + s12^3*s23^2 - 
        23*s12^2*s13*s23^2 + 4*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 
        s12^2*s23^3 - 8*s12*s13*s23^3 + 2*s13^2*s23^3 + 2*s12*s23^4 - 
        3*s13*s23^4 + s23^5))/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[6, 2, 1, -1] = (-12*(s12 + s13 + 3*s23))/((s12 + s13 - s23)^2*
       (s12 + s13 + s23)) - (6*(s12*s23 + s13*s23 + 3*s23^2))/
      ((s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) - 
     (4*(2*s12^5 + 10*s12^4*s13 + 19*s12^3*s13^2 + 17*s12^2*s13^3 + 
        7*s12*s13^4 + s13^5 + 4*s12^4*s23 + 14*s12^3*s13*s23 + 
        21*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 3*s13^4*s23 - 9*s12^3*s23^2 - 
        29*s12^2*s13*s23^2 - 26*s12*s13^2*s23^2 + 2*s13^3*s23^2 - 
        9*s12^2*s23^3 + 2*s13^2*s23^3 + 11*s12*s23^4 - 3*s13*s23^4 + s23^5))/
      (3*(s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (6*(-3*s12^6 - 15*s12^5*s13 - 24*s12^4*s13^2 - 6*s12^3*s13^3 + 
        21*s12^2*s13^4 + 21*s12*s13^5 + 6*s13^6 + 15*s12^5*s23 + 
        68*s12^4*s13*s23 + 98*s12^3*s13^2*s23 + 52*s12^2*s13^3*s23 + 
        7*s12*s13^4*s23 + 148*s12^4*s23^2 + 414*s12^3*s13*s23^2 + 
        262*s12^2*s13^2*s23^2 - 46*s12*s13^3*s23^2 - 42*s13^4*s23^2 + 
        262*s12^3*s23^3 + 324*s12^2*s13*s23^3 + 14*s12*s13^2*s23^3 + 
        48*s13^3*s23^3 + 109*s12^2*s23^4 - 23*s12*s13*s23^4 + 
        18*s13^2*s23^4 + 27*s12*s23^5 - 48*s13*s23^5 + 18*s23^6))/
      ((s12 + s13 - s23)^2*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 2, 1, 0] = 6/(s12 + s13 - s23)^2 - (2*s12)/(3*(s12 + s13 - s23)^2*s23) - 
     (2*s13)/(3*(s12 + s13 - s23)^2*s23) + (16*(s12 + s13 + 2*s23))/
      (3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     6/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) - (16*(s12 + s13 + 3*s23))/
      (3*(s12 + s13 - s23)^2*s23) - (12*(3*s12 + 3*s13 + 5*s23))/
      ((s12 + s13 - s23)^2*(s12 + s13 + s23)) - 
     (6*(-s12^2 - 2*s12*s13 - s13^2 + 5*s12*s23 + 5*s13*s23 + 8*s23^2))/
      ((s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) - 
     (4*(7*s12^5 + 42*s12^4*s13 + 94*s12^3*s13^2 + 100*s12^2*s13^3 + 
        51*s12*s13^4 + 10*s13^5 + 26*s12^4*s23 + 92*s12^3*s13*s23 + 
        84*s12^2*s13^2*s23 + 4*s12*s13^3*s23 - 14*s13^4*s23 + 
        38*s12^3*s23^2 + 44*s12^2*s13*s23^2 - 30*s12*s13^2*s23^2 - 
        12*s13^3*s23^2 + 28*s12^2*s23^3 - 28*s12*s13*s23^3 + 20*s13^2*s23^3 + 
        3*s12*s23^4 + 2*s13*s23^4 - 6*s23^5))/(3*(s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (6*(2*s12^6 + 31*s12^5*s13 + 129*s12^4*s13^2 + 246*s12^3*s13^3 + 
        244*s12^2*s13^4 + 123*s12*s13^5 + 25*s13^6 - 39*s12^5*s23 - 
        174*s12^4*s13*s23 - 346*s12^3*s13^2*s23 - 400*s12^2*s13^3*s23 - 
        263*s12*s13^4*s23 - 74*s13^5*s23 - 195*s12^4*s23^2 - 
        574*s12^3*s13*s23^2 - 408*s12^2*s13^2*s23^2 + 14*s12*s13^3*s23^2 + 
        43*s13^4*s23^2 - 350*s12^3*s23^3 - 432*s12^2*s13*s23^3 + 
        178*s12*s13^2*s23^3 + 68*s13^3*s23^3 - 284*s12^2*s23^4 + 
        39*s12*s13*s23^4 - 97*s13^2*s23^4 - 91*s12*s23^5 + 38*s13*s23^5 - 
        3*s23^6))/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 2, 1, 1] = 14/(3*(s12 + s13 - s23)^2) + 
     (2*s12)/(3*(s12 + s13 - s23)^2*s23) + 
     (2*s13)/(3*(s12 + s13 - s23)^2*s23) + 
     6/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + (16*(s12 + s13 + 3*s23))/
      (3*(s12 + s13 - s23)^2*s23) + (16*(2*s12 + 2*s13 + 3*s23))/
      (3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) - 
     (12*(2*s12 + 2*s13 + 2*s23 + 2*(s12 + s13 + 3*s23)))/
      ((s12 + s13 - s23)^2*(s12 + s13 + s23)) - 
     (6*(s12^2 + 2*s12*s13 + s13^2 + 4*s12*s23 + 4*s13*s23 + 3*s23^2 + 
        2*(s12*s23 + s13*s23 + 3*s23^2)))/((s12 + s13 - s23)^2*s23*
       (s12 + s13 + s23)) - (4*(6*s12^5 + 40*s12^4*s13 + 99*s12^3*s13^2 + 
        117*s12^2*s13^3 + 67*s12*s13^4 + 15*s13^5 + 26*s12^4*s23 + 
        94*s12^3*s13*s23 + 73*s12^2*s13^2*s23 - 16*s12*s13^3*s23 - 
        21*s13^4*s23 + 55*s12^3*s23^2 + 95*s12^2*s13*s23^2 + 
        6*s12*s13^2*s23^2 - 18*s13^3*s23^2 + 35*s12^2*s23^3 - 
        40*s12*s13*s23^3 + 30*s13^2*s23^3 - 17*s12*s23^4 + 3*s13*s23^4 - 
        9*s23^5 + 2*(2*s12^5 + 10*s12^4*s13 + 19*s12^3*s13^2 + 
          17*s12^2*s13^3 + 7*s12*s13^4 + s13^5 + 4*s12^4*s23 + 
          14*s12^3*s13*s23 + 21*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 
          3*s13^4*s23 - 9*s12^3*s23^2 - 29*s12^2*s13*s23^2 - 
          26*s12*s13^2*s23^2 + 2*s13^3*s23^2 - 9*s12^2*s23^3 + 
          2*s13^2*s23^3 + 11*s12*s23^4 - 3*s13*s23^4 + s23^5)))/
      (3*(s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (6*(5*s12^6 + 46*s12^5*s13 + 153*s12^4*s13^2 + 252*s12^3*s13^3 + 
        223*s12^2*s13^4 + 102*s12*s13^5 + 19*s13^6 - 54*s12^5*s23 - 
        242*s12^4*s13*s23 - 444*s12^3*s13^2*s23 - 452*s12^2*s13^3*s23 - 
        270*s12*s13^4*s23 - 74*s13^5*s23 - 343*s12^4*s23^2 - 
        988*s12^3*s13*s23^2 - 670*s12^2*s13^2*s23^2 + 60*s12*s13^3*s23^2 + 
        85*s13^4*s23^2 - 612*s12^3*s23^3 - 756*s12^2*s13*s23^3 + 
        164*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 393*s12^2*s23^4 + 
        62*s12*s13*s23^4 - 115*s13^2*s23^4 - 118*s12*s23^5 + 86*s13*s23^5 - 
        21*s23^6 + 2*(-3*s12^6 - 15*s12^5*s13 - 24*s12^4*s13^2 - 
          6*s12^3*s13^3 + 21*s12^2*s13^4 + 21*s12*s13^5 + 6*s13^6 + 
          15*s12^5*s23 + 68*s12^4*s13*s23 + 98*s12^3*s13^2*s23 + 
          52*s12^2*s13^3*s23 + 7*s12*s13^4*s23 + 148*s12^4*s23^2 + 
          414*s12^3*s13*s23^2 + 262*s12^2*s13^2*s23^2 - 46*s12*s13^3*s23^2 - 
          42*s13^4*s23^2 + 262*s12^3*s23^3 + 324*s12^2*s13*s23^3 + 
          14*s12*s13^2*s23^3 + 48*s13^3*s23^3 + 109*s12^2*s23^4 - 
          23*s12*s13*s23^4 + 18*s13^2*s23^4 + 27*s12*s23^5 - 48*s13*s23^5 + 
          18*s23^6)))/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 2, 1, 2] = 32/(3*(s12 + s13 - s23)^2) + 
     12/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (16*(s12 + s13 + s23 + 2*(s12 + s13 + 2*s23)))/(3*(s12 + s13 - s23)^2*
       (s12 + s13 + s23)) - (12*(2*(2*s12 + 2*s13 + 2*s23) + 
        4*(s12 + s13 + 3*s23)))/((s12 + s13 - s23)^2*(s12 + s13 + s23)) - 
     (6*(2*s12^2 + 4*s12*s13 + 2*s13^2 - 2*s23^2 + 
        4*(s12*s23 + s13*s23 + 3*s23^2) + 2*(-s12^2 - 2*s12*s13 - s13^2 + 
          4*s12*s23 + 4*s13*s23 + 5*s23^2)))/((s12 + s13 - s23)^2*s23*
       (s12 + s13 + s23)) - (4*(s12^5 + 8*s12^4*s13 + 24*s12^3*s13^2 + 
        34*s12^2*s13^3 + 23*s12*s13^4 + 6*s13^5 + 4*s12^4*s23 + 
        16*s12^3*s13*s23 + 10*s12^2*s13^2*s23 - 12*s12*s13^3*s23 - 
        10*s13^4*s23 + 8*s12^3*s23^2 + 22*s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 - 4*s13^3*s23^2 - 2*s12^2*s23^3 - 
        12*s12*s13*s23^3 + 12*s13^2*s23^3 - 9*s12*s23^4 - 2*s13*s23^4 - 
        2*s23^5 + 2*(5*s12^5 + 32*s12^4*s13 + 75*s12^3*s13^2 + 
          83*s12^2*s13^3 + 44*s12*s13^4 + 9*s13^5 + 22*s12^4*s23 + 
          78*s12^3*s13*s23 + 63*s12^2*s13^2*s23 - 4*s12*s13^3*s23 - 
          11*s13^4*s23 + 47*s12^3*s23^2 + 73*s12^2*s13*s23^2 - 
          4*s12*s13^2*s23^2 - 14*s13^3*s23^2 + 37*s12^2*s23^3 - 
          28*s12*s13*s23^3 + 18*s13^2*s23^3 - 8*s12*s23^4 + 5*s13*s23^4 - 
          7*s23^5) + 4*(2*s12^5 + 10*s12^4*s13 + 19*s12^3*s13^2 + 
          17*s12^2*s13^3 + 7*s12*s13^4 + s13^5 + 4*s12^4*s23 + 
          14*s12^3*s13*s23 + 21*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 
          3*s13^4*s23 - 9*s12^3*s23^2 - 29*s12^2*s13*s23^2 - 
          26*s12*s13^2*s23^2 + 2*s13^3*s23^2 - 9*s12^2*s23^3 + 
          2*s13^2*s23^3 + 11*s12*s23^4 - 3*s13*s23^4 + s23^5)))/
      (3*(s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (6*(2*(5*s12^6 + 46*s12^5*s13 + 153*s12^4*s13^2 + 252*s12^3*s13^3 + 
          223*s12^2*s13^4 + 102*s12*s13^5 + 19*s13^6 - 54*s12^5*s23 - 
          242*s12^4*s13*s23 - 444*s12^3*s13^2*s23 - 452*s12^2*s13^3*s23 - 
          270*s12*s13^4*s23 - 74*s13^5*s23 - 343*s12^4*s23^2 - 
          988*s12^3*s13*s23^2 - 670*s12^2*s13^2*s23^2 + 60*s12*s13^3*s23^2 + 
          85*s13^4*s23^2 - 612*s12^3*s23^3 - 756*s12^2*s13*s23^3 + 
          164*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 393*s12^2*s23^4 + 
          62*s12*s13*s23^4 - 115*s13^2*s23^4 - 118*s12*s23^5 + 86*s13*s23^5 - 
          21*s23^6) + 4*(-3*s12^6 - 15*s12^5*s13 - 24*s12^4*s13^2 - 
          6*s12^3*s13^3 + 21*s12^2*s13^4 + 21*s12*s13^5 + 6*s13^6 + 
          15*s12^5*s23 + 68*s12^4*s13*s23 + 98*s12^3*s13^2*s23 + 
          52*s12^2*s13^3*s23 + 7*s12*s13^4*s23 + 148*s12^4*s23^2 + 
          414*s12^3*s13*s23^2 + 262*s12^2*s13^2*s23^2 - 46*s12*s13^3*s23^2 - 
          42*s13^4*s23^2 + 262*s12^3*s23^3 + 324*s12^2*s13*s23^3 + 
          14*s12*s13^2*s23^3 + 48*s13^3*s23^3 + 109*s12^2*s23^4 - 
          23*s12*s13*s23^4 + 18*s13^2*s23^4 + 27*s12*s23^5 - 48*s13*s23^5 + 
          18*s23^6)))/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 2, 1, 3] = 64/(3*(s12 + s13 - s23)^2) + 
     24/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (16*(2*(s12 + s13 + s23) + 4*(s12 + s13 + 2*s23)))/
      (3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) - 
     (12*(4*(2*s12 + 2*s13 + 2*s23) + 8*(s12 + s13 + 3*s23)))/
      ((s12 + s13 - s23)^2*(s12 + s13 + s23)) - 
     (6*(2*(2*s12^2 + 4*s12*s13 + 2*s13^2 - 2*s23^2) + 
        8*(s12*s23 + s13*s23 + 3*s23^2) + 4*(-s12^2 - 2*s12*s13 - s13^2 + 
          4*s12*s23 + 4*s13*s23 + 5*s23^2)))/((s12 + s13 - s23)^2*s23*
       (s12 + s13 + s23)) - 
     (4*(4*(5*s12^5 + 32*s12^4*s13 + 75*s12^3*s13^2 + 83*s12^2*s13^3 + 
          44*s12*s13^4 + 9*s13^5 + 22*s12^4*s23 + 78*s12^3*s13*s23 + 
          63*s12^2*s13^2*s23 - 4*s12*s13^3*s23 - 11*s13^4*s23 + 
          47*s12^3*s23^2 + 73*s12^2*s13*s23^2 - 4*s12*s13^2*s23^2 - 
          14*s13^3*s23^2 + 37*s12^2*s23^3 - 28*s12*s13*s23^3 + 
          18*s13^2*s23^3 - 8*s12*s23^4 + 5*s13*s23^4 - 7*s23^5) + 
        2*(s12^5 + 8*s12^4*s13 + 24*s12^3*s13^2 + 34*s12^2*s13^3 + 
          23*s12*s13^4 + 6*s13^5 + 4*s12^4*s23 + 16*s12^3*s13*s23 + 
          10*s12^2*s13^2*s23 - 12*s12*s13^3*s23 - 10*s13^4*s23 + 
          8*s12^3*s23^2 + 22*s12^2*s13*s23^2 + 10*s12*s13^2*s23^2 - 
          4*s13^3*s23^2 - 2*s12^2*s23^3 - 12*s12*s13*s23^3 + 12*s13^2*s23^3 - 
          9*s12*s23^4 - 2*s13*s23^4 - 2*s23^5) + 
        8*(2*s12^5 + 10*s12^4*s13 + 19*s12^3*s13^2 + 17*s12^2*s13^3 + 
          7*s12*s13^4 + s13^5 + 4*s12^4*s23 + 14*s12^3*s13*s23 + 
          21*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 3*s13^4*s23 - 
          9*s12^3*s23^2 - 29*s12^2*s13*s23^2 - 26*s12*s13^2*s23^2 + 
          2*s13^3*s23^2 - 9*s12^2*s23^3 + 2*s13^2*s23^3 + 11*s12*s23^4 - 
          3*s13*s23^4 + s23^5)))/(3*(s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + 
     (6*(4*(5*s12^6 + 46*s12^5*s13 + 153*s12^4*s13^2 + 252*s12^3*s13^3 + 
          223*s12^2*s13^4 + 102*s12*s13^5 + 19*s13^6 - 54*s12^5*s23 - 
          242*s12^4*s13*s23 - 444*s12^3*s13^2*s23 - 452*s12^2*s13^3*s23 - 
          270*s12*s13^4*s23 - 74*s13^5*s23 - 343*s12^4*s23^2 - 
          988*s12^3*s13*s23^2 - 670*s12^2*s13^2*s23^2 + 60*s12*s13^3*s23^2 + 
          85*s13^4*s23^2 - 612*s12^3*s23^3 - 756*s12^2*s13*s23^3 + 
          164*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 393*s12^2*s23^4 + 
          62*s12*s13*s23^4 - 115*s13^2*s23^4 - 118*s12*s23^5 + 86*s13*s23^5 - 
          21*s23^6) + 8*(-3*s12^6 - 15*s12^5*s13 - 24*s12^4*s13^2 - 
          6*s12^3*s13^3 + 21*s12^2*s13^4 + 21*s12*s13^5 + 6*s13^6 + 
          15*s12^5*s23 + 68*s12^4*s13*s23 + 98*s12^3*s13^2*s23 + 
          52*s12^2*s13^3*s23 + 7*s12*s13^4*s23 + 148*s12^4*s23^2 + 
          414*s12^3*s13*s23^2 + 262*s12^2*s13^2*s23^2 - 46*s12*s13^3*s23^2 - 
          42*s13^4*s23^2 + 262*s12^3*s23^3 + 324*s12^2*s13*s23^3 + 
          14*s12*s13^2*s23^3 + 48*s13^3*s23^3 + 109*s12^2*s23^4 - 
          23*s12*s13*s23^4 + 18*s13^2*s23^4 + 27*s12*s23^5 - 48*s13*s23^5 + 
          18*s23^6)))/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 2, 2, -1] = (3*(-6*s12^4 - 24*s12^3*s13 - 30*s12^2*s13^2 - 
       12*s12*s13^3 - 4*s12^2*s13*s23 - 20*s12*s13^2*s23 + 34*s12^2*s23^2 + 
       12*s12*s13*s23^2 + 20*s12*s23^3))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 2, 2, 0] = -3/(s12 + 2*s13 + 2*s23) + 
     (3*(9*s12^4 + 30*s12^3*s13 + 34*s12^2*s13^2 + 14*s12*s13^3 + s13^4 + 
        18*s12^3*s23 + 20*s12^2*s13*s23 + 30*s12*s13^2*s23 - 4*s13^3*s23 - 
        6*s12^2*s23^2 - 38*s12*s13*s23^2 + 6*s13^2*s23^2 - 6*s12*s23^3 - 
        4*s13*s23^3 + s23^4))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 2, 2, 1] = 0
 
B[6, 2, 2, 2] = 0
 
B[6, 2, 2, 3] = 0
 
B[6, 2, 3, -1] = (36*s23)/(s12 + s13 - s23)^2 - 
     (6*(-6*s12^4*s23 - 12*s12^3*s13*s23 + 12*s12*s13^3*s23 + 6*s13^4*s23 + 
        60*s12^3*s23^2 + 64*s12^2*s13*s23^2 - 20*s12*s13^2*s23^2 - 
        24*s13^3*s23^2 + 32*s12^2*s23^3 + 4*s12*s13*s23^3 + 36*s13^2*s23^3 + 
        4*s12*s23^4 - 24*s13*s23^4 + 6*s23^5))/((s12 + s13 - s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 2, 3, 0] = (12*(3*s12 + 3*s13 - s23))/(s12 + s13 - s23)^2 - 
     (2*(5*s12 + 5*s13 + 7*s23))/(3*(s12 + s13 - s23)^2) + 
     (2*(5*s12^2 + 10*s12*s13 + 5*s13^2 + 6*s12*s23 - 2*s13*s23 - 3*s23^2))/
      (3*(s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (3*(-s12^2 - 2*s12*s13 - s13^2 + 8*s12*s23 + 
        8*s13*s23 + s23^2))/((s12 + s13 - s23)^2*s23) - 
     (3*(-s12^2 - 2*s12*s13 - s13^2 + 10*s12*s23 + 10*s13*s23 + 7*s23^2))/
      ((s12 + s13 - s23)^2*s23) - 
     (6*(5*s12^5 + 25*s12^4*s13 + 50*s12^3*s13^2 + 50*s12^2*s13^3 + 
        25*s12*s13^4 + 5*s13^5 - s12^4*s23 - 28*s12^3*s13*s23 - 
        78*s12^2*s13^2*s23 - 76*s12*s13^3*s23 - 25*s13^4*s23 - 
        118*s12^3*s23^2 - 122*s12^2*s13*s23^2 + 46*s12*s13^2*s23^2 + 
        50*s13^3*s23^2 - 106*s12^2*s23^3 + 36*s12*s13*s23^3 - 
        50*s13^2*s23^3 - 31*s12*s23^4 + 25*s13*s23^4 - 5*s23^5))/
      ((s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 2, 3, 1] = (-2*(2*s12 + 2*s13 + 6*s23))/(3*(s12 + s13 - s23)^2) + 
     (2*(2*s12^2 + 4*s12*s13 + 2*s13^2 - 2*s23^2))/(3*(s12 + s13 - s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[6, 2, 3, 2] = 0
 
B[6, 2, 3, 3] = 0
 
B[6, 2, 4, -1] = 0
 
B[6, 2, 4, 0] = 0
 
B[6, 2, 4, 1] = 0
 
B[6, 2, 4, 2] = 0
 
B[6, 2, 4, 3] = 0
 
B[6, 2, 5, -1] = (-2*(-2*s12^4 - 8*s12^3*s13 - 11*s12^2*s13^2 - 6*s12*s13^3 - 
       s13^4 - 6*s12^3*s23 - 16*s12^2*s13*s23 - 16*s12*s13^2*s23 + 
       2*s13^3*s23 + 3*s12^2*s23^2 + 10*s12*s13*s23^2 + 12*s12*s23^3 - 
       2*s13*s23^3 + s23^4))/(3*(s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 2, 5, 0] = (-2*(-2*s12^3*s13 - 3*s12^2*s13^2 + s13^4 + 4*s12^3*s23 + 
       8*s12^2*s13*s23 + 18*s12*s13^2*s23 - 2*s13^3*s23 + 3*s12^2*s23^2 - 
       12*s12*s13*s23^2 - 6*s12*s23^3 + 2*s13*s23^3 - s23^4))/
     (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[6, 2, 5, 1] = (-2*(s12^4 + 3*s12^3*s13 + s12^2*s13^2 - 3*s12*s13^3 - 
       2*s13^4 + 5*s12^3*s23 + 10*s12^2*s13*s23 + 9*s12*s13^2*s23 + 
       4*s13^3*s23 + 5*s12^2*s23^2 - 9*s12*s13*s23^2 + 3*s12*s23^3 - 
       4*s13*s23^3 + 2*s23^4))/(3*(s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 2, 5, 2] = 0
 
B[6, 2, 5, 3] = 0
 
B[6, 2, 6, -1] = 0
 
B[6, 2, 6, 0] = (-3*(s12 + s13 + s23))/(s12 + 2*s13 + 2*s23) + 
     (3*(7*s12^5 + 23*s12^4*s13 + 22*s12^3*s13^2 + 4*s12^2*s13^3 - 
        s12*s13^4 + s13^5 + 43*s12^4*s23 + 104*s12^3*s13*s23 + 
        72*s12^2*s13^2*s23 - 8*s12*s13^3*s23 - 3*s13^4*s23 + 66*s12^3*s23^2 + 
        68*s12^2*s13*s23^2 + 14*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 
        16*s12^2*s23^3 + 2*s13^2*s23^3 - 5*s12*s23^4 - 3*s13*s23^4 + s23^5))/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 2, 6, 1] = (3*(-8*s12^5 - 26*s12^4*s13 - 30*s12^3*s13^2 - 
       16*s12^2*s13^3 - 6*s12*s13^4 - 2*s13^5 - 58*s12^4*s23 - 
       148*s12^3*s13*s23 - 128*s12^2*s13^2*s23 + 6*s13^4*s23 - 
       110*s12^3*s23^2 - 112*s12^2*s13*s23^2 + 4*s12*s13^2*s23^2 - 
       4*s13^3*s23^2 - 64*s12^2*s23^3 + 16*s12*s13*s23^3 - 4*s13^2*s23^3 - 
       14*s12*s23^4 + 6*s13*s23^4 - 2*s23^5 - 
       2*(-7*s12^5 - 23*s12^4*s13 - 22*s12^3*s13^2 - 4*s12^2*s13^3 + 
         s12*s13^4 - s13^5 - 43*s12^4*s23 - 104*s12^3*s13*s23 - 
         72*s12^2*s13^2*s23 + 8*s12*s13^3*s23 + 3*s13^4*s23 - 
         66*s12^3*s23^2 - 68*s12^2*s13*s23^2 - 14*s12*s13^2*s23^2 - 
         2*s13^3*s23^2 - 16*s12^2*s23^3 - 2*s13^2*s23^3 + 5*s12*s23^4 + 
         3*s13*s23^4 - s23^5)))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 2, 6, 2] = (3*(-4*(-7*s12^5 - 23*s12^4*s13 - 22*s12^3*s13^2 - 
         4*s12^2*s13^3 + s12*s13^4 - s13^5 - 43*s12^4*s23 - 
         104*s12^3*s13*s23 - 72*s12^2*s13^2*s23 + 8*s12*s13^3*s23 + 
         3*s13^4*s23 - 66*s12^3*s23^2 - 68*s12^2*s13*s23^2 - 
         14*s12*s13^2*s23^2 - 2*s13^3*s23^2 - 16*s12^2*s23^3 - 
         2*s13^2*s23^3 + 5*s12*s23^4 + 3*s13*s23^4 - s23^5) - 
       2*(8*s12^5 + 26*s12^4*s13 + 30*s12^3*s13^2 + 16*s12^2*s13^3 + 
         6*s12*s13^4 + 2*s13^5 + 58*s12^4*s23 + 148*s12^3*s13*s23 + 
         128*s12^2*s13^2*s23 - 6*s13^4*s23 + 110*s12^3*s23^2 + 
         112*s12^2*s13*s23^2 - 4*s12*s13^2*s23^2 + 4*s13^3*s23^2 + 
         64*s12^2*s23^3 - 16*s12*s13*s23^3 + 4*s13^2*s23^3 + 14*s12*s23^4 - 
         6*s13*s23^4 + 2*s23^5)))/((s12 + 2*s13 + 2*s23)*
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 2, 7, -1] = 0
 
B[6, 2, 7, 0] = (2*(s12 + s13 + s23))/(3*(s12 + s13 - s23)) - 
     (2*(s12 + s13 - s23)*(s12^2*s13 + 2*s12*s13^2 + s13^3 - 7*s12^2*s23 - 
        16*s12*s13*s23 - s13^2*s23 - 10*s12*s23^2 - s13*s23^2 + s23^3))/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 2, 7, 1] = (4*(s12 + s13 + s23))/(3*(s12 + s13 - s23)) - 
     (2*(s12 + s13 - s23)*(-2*s12^3 - 3*s12^2*s13 + s13^3 + 3*s12^2*s23 + 
        20*s12*s13*s23 + s13^2*s23 + 12*s12*s23^2 - 5*s13*s23^2 + 3*s23^3 - 
        2*(-(s12^2*s13) - 2*s12*s13^2 - s13^3 + 7*s12^2*s23 + 
          16*s12*s13*s23 + s13^2*s23 + 10*s12*s23^2 + s13*s23^2 - s23^3)))/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 2, 7, 2] = (-2*(s12 + s13 - s23)*(-s12^3 - 5*s12^2*s13 - 7*s12*s13^2 - 
       3*s13^3 + s12^2*s23 + 6*s12*s13*s23 + 5*s13^2*s23 + s12*s23^2 - 
       s13*s23^2 - s23^3 - 2*(2*s12^3 + 3*s12^2*s13 - s13^3 - 3*s12^2*s23 - 
         20*s12*s13*s23 - s13^2*s23 - 12*s12*s23^2 + 5*s13*s23^2 - 3*s23^3) - 
       4*(-(s12^2*s13) - 2*s12*s13^2 - s13^3 + 7*s12^2*s23 + 16*s12*s13*s23 + 
         s13^2*s23 + 10*s12*s23^2 + s13*s23^2 - s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 2, 8, -1] = 0
 
B[6, 2, 8, 0] = 0
 
B[6, 2, 8, 1] = 0
 
B[6, 2, 8, 2] = 0
 
B[6, 2, 9, -1] = 0
 
B[6, 2, 9, 0] = (2*s12*(s12^2*s13 + 2*s12*s13^2 + s13^3 - 7*s12^2*s23 - 
       16*s12*s13*s23 - s13^2*s23 - 10*s12*s23^2 - s13*s23^2 + s23^3))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 2, 9, 1] = (2*s12*(-2*s12^3 - 3*s12^2*s13 + s13^3 + 3*s12^2*s23 + 
       20*s12*s13*s23 + s13^2*s23 + 12*s12*s23^2 - 5*s13*s23^2 + 3*s23^3 - 
       2*(-(s12^2*s13) - 2*s12*s13^2 - s13^3 + 7*s12^2*s23 + 16*s12*s13*s23 + 
         s13^2*s23 + 10*s12*s23^2 + s13*s23^2 - s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 2, 9, 2] = (2*s12*(-s12^3 - 5*s12^2*s13 - 7*s12*s13^2 - 3*s13^3 + 
       s12^2*s23 + 6*s12*s13*s23 + 5*s13^2*s23 + s12*s23^2 - s13*s23^2 - 
       s23^3 - 2*(2*s12^3 + 3*s12^2*s13 - s13^3 - 3*s12^2*s23 - 
         20*s12*s13*s23 - s13^2*s23 - 12*s12*s23^2 + 5*s13*s23^2 - 3*s23^3) - 
       4*(-(s12^2*s13) - 2*s12*s13^2 - s13^3 + 7*s12^2*s23 + 16*s12*s13*s23 + 
         s13^2*s23 + 10*s12*s23^2 + s13*s23^2 - s23^3)))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 2, 10, -1] = 0
 
B[6, 2, 10, 0] = (3*s12*(-s12^4 - s12^3*s13 + 3*s12^2*s13^2 + 5*s12*s13^3 + 
       2*s13^4 + 17*s12^3*s23 + 18*s12^2*s13*s23 - 7*s12*s13^2*s23 - 
       8*s13^3*s23 + 11*s12^2*s23^2 - s12*s13*s23^2 + 12*s13^2*s23^2 + 
       3*s12*s23^3 - 8*s13*s23^3 + 2*s23^4))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[6, 2, 10, 1] = (3*s12*(-s12^4 - 5*s12^3*s13 - 9*s12^2*s13^2 - 7*s12*s13^3 - 
       2*s13^4 - 27*s12^3*s23 - 30*s12^2*s13*s23 + 5*s12*s13^2*s23 + 
       8*s13^3*s23 - 25*s12^2*s23^2 + 11*s12*s13*s23^2 - 12*s13^2*s23^2 - 
       9*s12*s23^3 + 8*s13*s23^3 - 2*s23^4 - 
       2*(s12^4 + s12^3*s13 - 3*s12^2*s13^2 - 5*s12*s13^3 - 2*s13^4 - 
         17*s12^3*s23 - 18*s12^2*s13*s23 + 7*s12*s13^2*s23 + 8*s13^3*s23 - 
         11*s12^2*s23^2 + s12*s13*s23^2 - 12*s13^2*s23^2 - 3*s12*s23^3 + 
         8*s13*s23^3 - 2*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[6, 2, 10, 2] = (3*s12*(-4*(s12^4 + s12^3*s13 - 3*s12^2*s13^2 - 
         5*s12*s13^3 - 2*s13^4 - 17*s12^3*s23 - 18*s12^2*s13*s23 + 
         7*s12*s13^2*s23 + 8*s13^3*s23 - 11*s12^2*s23^2 + s12*s13*s23^2 - 
         12*s13^2*s23^2 - 3*s12*s23^3 + 8*s13*s23^3 - 2*s23^4) - 
       2*(s12^4 + 5*s12^3*s13 + 9*s12^2*s13^2 + 7*s12*s13^3 + 2*s13^4 + 
         27*s12^3*s23 + 30*s12^2*s13*s23 - 5*s12*s13^2*s23 - 8*s13^3*s23 + 
         25*s12^2*s23^2 - 11*s12*s13*s23^2 + 12*s13^2*s23^2 + 9*s12*s23^3 - 
         8*s13*s23^3 + 2*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[6, 2, 10, 3] = (3*s12*(-8*(s12^4 + s12^3*s13 - 3*s12^2*s13^2 - 
         5*s12*s13^3 - 2*s13^4 - 17*s12^3*s23 - 18*s12^2*s13*s23 + 
         7*s12*s13^2*s23 + 8*s13^3*s23 - 11*s12^2*s23^2 + s12*s13*s23^2 - 
         12*s13^2*s23^2 - 3*s12*s23^3 + 8*s13*s23^3 - 2*s23^4) - 
       4*(s12^4 + 5*s12^3*s13 + 9*s12^2*s13^2 + 7*s12*s13^3 + 2*s13^4 + 
         27*s12^3*s23 + 30*s12^2*s13*s23 - 5*s12*s13^2*s23 - 8*s13^3*s23 + 
         25*s12^2*s23^2 - 11*s12*s13*s23^2 + 12*s13^2*s23^2 + 9*s12*s23^3 - 
         8*s13*s23^3 + 2*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[6, 2, 10, 4] = (3*s12*(-16*(s12^4 + s12^3*s13 - 3*s12^2*s13^2 - 
         5*s12*s13^3 - 2*s13^4 - 17*s12^3*s23 - 18*s12^2*s13*s23 + 
         7*s12*s13^2*s23 + 8*s13^3*s23 - 11*s12^2*s23^2 + s12*s13*s23^2 - 
         12*s13^2*s23^2 - 3*s12*s23^3 + 8*s13*s23^3 - 2*s23^4) - 
       8*(s12^4 + 5*s12^3*s13 + 9*s12^2*s13^2 + 7*s12*s13^3 + 2*s13^4 + 
         27*s12^3*s23 + 30*s12^2*s13*s23 - 5*s12*s13^2*s23 - 8*s13^3*s23 + 
         25*s12^2*s23^2 - 11*s12*s13*s23^2 + 12*s13^2*s23^2 + 9*s12*s23^3 - 
         8*s13*s23^3 + 2*s23^4)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[6, 2, 11, -1] = 0
 
B[6, 2, 11, 0] = 0
 
B[6, 2, 11, 1] = 0
 
B[6, 2, 11, 2] = 0
 
B[6, 2, 11, 3] = 0
 
B[6, 2, 11, 4] = 0
 
B[6, 2, 12, -1] = 0
 
B[6, 2, 12, 0] = 0
 
B[6, 2, 12, 1] = 0
 
B[6, 2, 12, 2] = 0
 
B[6, 2, 12, 3] = 0
 
B[6, 2, 12, 4] = 0
 
B[6, 2, 13, -1] = 0
 
B[6, 2, 13, 0] = 0
 
B[6, 2, 13, 1] = 0
 
B[6, 2, 13, 2] = 0
 
B[6, 2, 13, 3] = 0
 
B[6, 2, 13, 4] = 0
 
B[6, 2, 14, -1] = 0
 
B[6, 2, 14, 0] = (-2*s12^5 - 8*s12^4*s13 - 11*s12^3*s13^2 - 5*s12^2*s13^3 + 
      s12*s13^4 + s13^5 - 2*s12^4*s23 + 2*s12^3*s13*s23 - s12^2*s13^2*s23 - 
      8*s12*s13^3*s23 - 3*s13^4*s23 + 17*s12^3*s23^2 + 49*s12^2*s13*s23^2 + 
      10*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 21*s12^2*s23^3 + 2*s13^2*s23^3 - 
      3*s12*s23^4 - 3*s13*s23^4 + s23^5)/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 2, 14, 1] = (s12^5 + 2*s12^4*s13 + s12^3*s13^2 + s12^2*s13^3 + 
      2*s12*s13^4 + s13^5 - 18*s12^3*s13*s23 - 23*s12^2*s13^2*s23 - 
      8*s12*s13^3*s23 - 3*s13^4*s23 - 23*s12^3*s23^2 - 69*s12^2*s13*s23^2 + 
      4*s12*s13^2*s23^2 + 2*s13^3*s23^2 - 37*s12^2*s23^3 + 8*s12*s13*s23^3 + 
      2*s13^2*s23^3 - 6*s12*s23^4 - 3*s13*s23^4 + s23^5 + 
      2*(-2*s12^5 - 8*s12^4*s13 - 11*s12^3*s13^2 - 5*s12^2*s13^3 + 
        s12*s13^4 + s13^5 - 2*s12^4*s23 + 2*s12^3*s13*s23 - s12^2*s13^2*s23 - 
        8*s12*s13^3*s23 - 3*s13^4*s23 + 17*s12^3*s23^2 + 49*s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 21*s12^2*s23^3 + 2*s13^2*s23^3 - 
        3*s12*s23^4 - 3*s13*s23^4 + s23^5))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 2, 14, 2] = (s12^5 + 6*s12^4*s13 + 12*s12^3*s13^2 + 10*s12^2*s13^3 + 
      3*s12*s13^4 + 2*s12^4*s23 + 8*s12^3*s13*s23 + 10*s12^2*s13^2*s23 + 
      4*s12*s13^3*s23 - 4*s12^3*s23^2 - 18*s12^2*s13*s23^2 - 
      14*s12*s13^2*s23^2 - 2*s12^2*s23^3 + 4*s12*s13*s23^3 + 3*s12*s23^4 + 
      2*(s12^5 + 2*s12^4*s13 + s12^3*s13^2 + s12^2*s13^3 + 2*s12*s13^4 + 
        s13^5 - 18*s12^3*s13*s23 - 23*s12^2*s13^2*s23 - 8*s12*s13^3*s23 - 
        3*s13^4*s23 - 23*s12^3*s23^2 - 69*s12^2*s13*s23^2 + 
        4*s12*s13^2*s23^2 + 2*s13^3*s23^2 - 37*s12^2*s23^3 + 
        8*s12*s13*s23^3 + 2*s13^2*s23^3 - 6*s12*s23^4 - 3*s13*s23^4 + 
        s23^5) + 4*(-2*s12^5 - 8*s12^4*s13 - 11*s12^3*s13^2 - 5*s12^2*s13^3 + 
        s12*s13^4 + s13^5 - 2*s12^4*s23 + 2*s12^3*s13*s23 - s12^2*s13^2*s23 - 
        8*s12*s13^3*s23 - 3*s13^4*s23 + 17*s12^3*s23^2 + 49*s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 21*s12^2*s23^3 + 2*s13^2*s23^3 - 
        3*s12*s23^4 - 3*s13*s23^4 + s23^5))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 2, 14, 3] = (2*(s12^5 + 6*s12^4*s13 + 12*s12^3*s13^2 + 10*s12^2*s13^3 + 
        3*s12*s13^4 + 2*s12^4*s23 + 8*s12^3*s13*s23 + 10*s12^2*s13^2*s23 + 
        4*s12*s13^3*s23 - 4*s12^3*s23^2 - 18*s12^2*s13*s23^2 - 
        14*s12*s13^2*s23^2 - 2*s12^2*s23^3 + 4*s12*s13*s23^3 + 3*s12*s23^4) + 
      4*(s12^5 + 2*s12^4*s13 + s12^3*s13^2 + s12^2*s13^3 + 2*s12*s13^4 + 
        s13^5 - 18*s12^3*s13*s23 - 23*s12^2*s13^2*s23 - 8*s12*s13^3*s23 - 
        3*s13^4*s23 - 23*s12^3*s23^2 - 69*s12^2*s13*s23^2 + 
        4*s12*s13^2*s23^2 + 2*s13^3*s23^2 - 37*s12^2*s23^3 + 
        8*s12*s13*s23^3 + 2*s13^2*s23^3 - 6*s12*s23^4 - 3*s13*s23^4 + 
        s23^5) + 8*(-2*s12^5 - 8*s12^4*s13 - 11*s12^3*s13^2 - 5*s12^2*s13^3 + 
        s12*s13^4 + s13^5 - 2*s12^4*s23 + 2*s12^3*s13*s23 - s12^2*s13^2*s23 - 
        8*s12*s13^3*s23 - 3*s13^4*s23 + 17*s12^3*s23^2 + 49*s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 21*s12^2*s23^3 + 2*s13^2*s23^3 - 
        3*s12*s23^4 - 3*s13*s23^4 + s23^5))/
     (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 2, 15, -1] = 0
 
B[6, 2, 15, 0] = 0
 
B[6, 2, 15, 1] = 0
 
B[6, 2, 15, 2] = 0
 
B[6, 2, 15, 3] = 0
 
B[6, 3, 1, -1] = (2*(2*s12^5 + 4*s12^4*s13 - 9*s12^3*s13^2 - 9*s12^2*s13^3 + 
        11*s12*s13^4 + s13^5 + 10*s12^4*s23 + 14*s12^3*s13*s23 - 
        29*s12^2*s13^2*s23 - 3*s13^4*s23 + 19*s12^3*s23^2 + 
        21*s12^2*s13*s23^2 - 26*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 
        17*s12^2*s23^3 + 8*s12*s13*s23^3 + 2*s13^2*s23^3 + 7*s12*s23^4 - 
        3*s13*s23^4 + s23^5))/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + 
     (2*(2*s12^5 + 10*s12^4*s13 + 19*s12^3*s13^2 + 17*s12^2*s13^3 + 
        7*s12*s13^4 + s13^5 + 4*s12^4*s23 + 14*s12^3*s13*s23 + 
        21*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 3*s13^4*s23 - 9*s12^3*s23^2 - 
        29*s12^2*s13*s23^2 - 26*s12*s13^2*s23^2 + 2*s13^3*s23^2 - 
        9*s12^2*s23^3 + 2*s13^2*s23^3 + 11*s12*s23^4 - 3*s13*s23^4 + s23^5))/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (7*s12^6 + 4*s12^5*s13 - 49*s12^4*s13^2 - 104*s12^3*s13^3 - 
       83*s12^2*s13^4 - 28*s12*s13^5 - 3*s13^6 + 4*s12^5*s23 + 
       98*s12^4*s13*s23 + 104*s12^3*s13^2*s23 + 76*s12^2*s13^3*s23 + 
       84*s12*s13^4*s23 + 18*s13^5*s23 - 49*s12^4*s23^2 + 
       104*s12^3*s13*s23^2 + 14*s12^2*s13^2*s23^2 - 56*s12*s13^3*s23^2 - 
       45*s13^4*s23^2 - 104*s12^3*s23^3 + 76*s12^2*s13*s23^3 - 
       56*s12*s13^2*s23^3 + 60*s13^3*s23^3 - 83*s12^2*s23^4 + 
       84*s12*s13*s23^4 - 45*s13^2*s23^4 - 28*s12*s23^5 + 18*s13*s23^5 - 
       3*s23^6)/(2*s12*(s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (-s12^6 - 8*s12^5*s13 - 25*s12^4*s13^2 - 40*s12^3*s13^3 - 
       35*s12^2*s13^4 - 16*s12*s13^5 - 3*s13^6 - 8*s12^5*s23 + 
       50*s12^4*s13*s23 + 40*s12^3*s13^2*s23 + 12*s12^2*s13^3*s23 + 
       48*s12*s13^4*s23 + 18*s13^5*s23 - 25*s12^4*s23^2 + 
       40*s12^3*s13*s23^2 + 46*s12^2*s13^2*s23^2 - 32*s12*s13^3*s23^2 - 
       45*s13^4*s23^2 - 40*s12^3*s23^3 + 12*s12^2*s13*s23^3 - 
       32*s12*s13^2*s23^3 + 60*s13^3*s23^3 - 35*s12^2*s23^4 + 
       48*s12*s13*s23^4 - 45*s13^2*s23^4 - 16*s12*s23^5 + 18*s13*s23^5 - 
       3*s23^6)/(2*s12*(s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (-3*s12^6 + 15*s12^5*s13 + 148*s12^4*s13^2 + 
       262*s12^3*s13^3 + 109*s12^2*s13^4 + 27*s12*s13^5 + 18*s13^6 - 
       15*s12^5*s23 + 68*s12^4*s13*s23 + 414*s12^3*s13^2*s23 + 
       324*s12^2*s13^3*s23 - 23*s12*s13^4*s23 - 48*s13^5*s23 - 
       24*s12^4*s23^2 + 98*s12^3*s13*s23^2 + 262*s12^2*s13^2*s23^2 + 
       14*s12*s13^3*s23^2 + 18*s13^4*s23^2 - 6*s12^3*s23^3 + 
       52*s12^2*s13*s23^3 - 46*s12*s13^2*s23^3 + 48*s13^3*s23^3 + 
       21*s12^2*s23^4 + 7*s12*s13*s23^4 - 42*s13^2*s23^4 + 21*s12*s23^5 + 
       6*s23^6)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-3*s12^6 - 15*s12^5*s13 - 24*s12^4*s13^2 - 6*s12^3*s13^3 + 
       21*s12^2*s13^4 + 21*s12*s13^5 + 6*s13^6 + 15*s12^5*s23 + 
       68*s12^4*s13*s23 + 98*s12^3*s13^2*s23 + 52*s12^2*s13^3*s23 + 
       7*s12*s13^4*s23 + 148*s12^4*s23^2 + 414*s12^3*s13*s23^2 + 
       262*s12^2*s13^2*s23^2 - 46*s12*s13^3*s23^2 - 42*s13^4*s23^2 + 
       262*s12^3*s23^3 + 324*s12^2*s13*s23^3 + 14*s12*s13^2*s23^3 + 
       48*s13^3*s23^3 + 109*s12^2*s23^4 - 23*s12*s13*s23^4 + 18*s13^2*s23^4 + 
       27*s12*s23^5 - 48*s13*s23^5 + 18*s23^6)/((s12 + s13 - s23)^2*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 1, 0] = 2/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (2*(7*s12^5 + 42*s12^4*s13 + 94*s12^3*s13^2 + 100*s12^2*s13^3 + 
        51*s12*s13^4 + 10*s13^5 + 26*s12^4*s23 + 92*s12^3*s13*s23 + 
        84*s12^2*s13^2*s23 + 4*s12*s13^3*s23 - 14*s13^4*s23 + 
        38*s12^3*s23^2 + 44*s12^2*s13*s23^2 - 30*s12*s13^2*s23^2 - 
        12*s13^3*s23^2 + 28*s12^2*s23^3 - 28*s12*s13*s23^3 + 20*s13^2*s23^3 + 
        3*s12*s23^4 + 2*s13*s23^4 - 6*s23^5))/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(7*s12^5 + 26*s12^4*s13 + 38*s12^3*s13^2 + 28*s12^2*s13^3 + 
        3*s12*s13^4 - 6*s13^5 + 42*s12^4*s23 + 92*s12^3*s13*s23 + 
        44*s12^2*s13^2*s23 - 28*s12*s13^3*s23 + 2*s13^4*s23 + 
        94*s12^3*s23^2 + 84*s12^2*s13*s23^2 - 30*s12*s13^2*s23^2 + 
        20*s13^3*s23^2 + 100*s12^2*s23^3 + 4*s12*s13*s23^3 - 12*s13^2*s23^3 + 
        51*s12*s23^4 - 14*s13*s23^4 + 10*s23^5))/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-40*s12^6 - 24*s12^5*s13 + 176*s12^4*s13^2 + 272*s12^3*s13^3 + 
       120*s12^2*s13^4 + 8*s12*s13^5 - 24*s12^5*s23 - 224*s12^4*s13*s23 - 
       272*s12^3*s13^2*s23 - 96*s12^2*s13^3*s23 - 24*s12*s13^4*s23 + 
       176*s12^4*s23^2 - 272*s12^3*s13*s23^2 - 48*s12^2*s13^2*s23^2 + 
       16*s12*s13^3*s23^2 + 272*s12^3*s23^3 - 96*s12^2*s13*s23^3 + 
       16*s12*s13^2*s23^3 + 120*s12^2*s23^4 - 24*s12*s13*s23^4 + 8*s12*s23^5)/
      (2*s12*(s12 + s13 - s23)^2*(s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*s12^6 + 31*s12^5*s13 + 129*s12^4*s13^2 + 246*s12^3*s13^3 + 
       244*s12^2*s13^4 + 123*s12*s13^5 + 25*s13^6 - 39*s12^5*s23 - 
       174*s12^4*s13*s23 - 346*s12^3*s13^2*s23 - 400*s12^2*s13^3*s23 - 
       263*s12*s13^4*s23 - 74*s13^5*s23 - 195*s12^4*s23^2 - 
       574*s12^3*s13*s23^2 - 408*s12^2*s13^2*s23^2 + 14*s12*s13^3*s23^2 + 
       43*s13^4*s23^2 - 350*s12^3*s23^3 - 432*s12^2*s13*s23^3 + 
       178*s12*s13^2*s23^3 + 68*s13^3*s23^3 - 284*s12^2*s23^4 + 
       39*s12*s13*s23^4 - 97*s13^2*s23^4 - 91*s12*s23^5 + 38*s13*s23^5 - 
       3*s23^6)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-26*s12^6 - 32*s12^5*s13 + 58*s12^4*s13^2 + 104*s12^3*s13^3 + 
       34*s12^2*s13^4 - 8*s12*s13^5 - 2*s13^6 - 32*s12^5*s23 - 
       116*s12^4*s13*s23 - 104*s12^3*s13^2*s23 - 8*s12^2*s13^3*s23 + 
       24*s12*s13^4*s23 + 12*s13^5*s23 + 58*s12^4*s23^2 - 
       104*s12^3*s13*s23^2 - 52*s12^2*s13^2*s23^2 - 16*s12*s13^3*s23^2 - 
       30*s13^4*s23^2 + 104*s12^3*s23^3 - 8*s12^2*s13*s23^3 - 
       16*s12*s13^2*s23^3 + 40*s13^3*s23^3 + 34*s12^2*s23^4 + 
       24*s12*s13*s23^4 - 30*s13^2*s23^4 - 8*s12*s23^5 + 12*s13*s23^5 - 
       2*s23^6)/(2*s12*(s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (2*s12^6 - 39*s12^5*s13 - 195*s12^4*s13^2 - 
       350*s12^3*s13^3 - 284*s12^2*s13^4 - 91*s12*s13^5 - 3*s13^6 + 
       31*s12^5*s23 - 174*s12^4*s13*s23 - 574*s12^3*s13^2*s23 - 
       432*s12^2*s13^3*s23 + 39*s12*s13^4*s23 + 38*s13^5*s23 + 
       129*s12^4*s23^2 - 346*s12^3*s13*s23^2 - 408*s12^2*s13^2*s23^2 + 
       178*s12*s13^3*s23^2 - 97*s13^4*s23^2 + 246*s12^3*s23^3 - 
       400*s12^2*s13*s23^3 + 14*s12*s13^2*s23^3 + 68*s13^3*s23^3 + 
       244*s12^2*s23^4 - 263*s12*s13*s23^4 + 43*s13^2*s23^4 + 123*s12*s23^5 - 
       74*s13*s23^5 + 25*s23^6)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 3, 1, 1] = 2/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (2*(6*s12^5 + 26*s12^4*s13 + 55*s12^3*s13^2 + 35*s12^2*s13^3 - 
        17*s12*s13^4 - 9*s13^5 + 40*s12^4*s23 + 94*s12^3*s13*s23 + 
        95*s12^2*s13^2*s23 - 40*s12*s13^3*s23 + 3*s13^4*s23 + 
        99*s12^3*s23^2 + 73*s12^2*s13*s23^2 + 6*s12*s13^2*s23^2 + 
        30*s13^3*s23^2 + 117*s12^2*s23^3 - 16*s12*s13*s23^3 - 
        18*s13^2*s23^3 + 67*s12*s23^4 - 21*s13*s23^4 + 15*s23^5 + 
        2*(2*s12^5 + 4*s12^4*s13 - 9*s12^3*s13^2 - 9*s12^2*s13^3 + 
          11*s12*s13^4 + s13^5 + 10*s12^4*s23 + 14*s12^3*s13*s23 - 
          29*s12^2*s13^2*s23 - 3*s13^4*s23 + 19*s12^3*s23^2 + 
          21*s12^2*s13*s23^2 - 26*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 
          17*s12^2*s23^3 + 8*s12*s13*s23^3 + 2*s13^2*s23^3 + 7*s12*s23^4 - 
          3*s13*s23^4 + s23^5)))/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + 
     (2*(6*s12^5 + 40*s12^4*s13 + 99*s12^3*s13^2 + 117*s12^2*s13^3 + 
        67*s12*s13^4 + 15*s13^5 + 26*s12^4*s23 + 94*s12^3*s13*s23 + 
        73*s12^2*s13^2*s23 - 16*s12*s13^3*s23 - 21*s13^4*s23 + 
        55*s12^3*s23^2 + 95*s12^2*s13*s23^2 + 6*s12*s13^2*s23^2 - 
        18*s13^3*s23^2 + 35*s12^2*s23^3 - 40*s12*s13*s23^3 + 30*s13^2*s23^3 - 
        17*s12*s23^4 + 3*s13*s23^4 - 9*s23^5 + 
        2*(2*s12^5 + 10*s12^4*s13 + 19*s12^3*s13^2 + 17*s12^2*s13^3 + 
          7*s12*s13^4 + s13^5 + 4*s12^4*s23 + 14*s12^3*s13*s23 + 
          21*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 3*s13^4*s23 - 
          9*s12^3*s23^2 - 29*s12^2*s13*s23^2 - 26*s12*s13^2*s23^2 + 
          2*s13^3*s23^2 - 9*s12^2*s23^3 + 2*s13^2*s23^3 + 11*s12*s23^4 - 
          3*s13*s23^4 + s23^5)))/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (-43*s12^6 - 40*s12^5*s13 + 
       121*s12^4*s13^2 + 176*s12^3*s13^3 + 47*s12^2*s13^4 - 8*s12*s13^5 + 
       3*s13^6 - 40*s12^5*s23 - 242*s12^4*s13*s23 - 176*s12^3*s13^2*s23 + 
       68*s12^2*s13^3*s23 + 24*s12*s13^4*s23 - 18*s13^5*s23 + 
       121*s12^4*s23^2 - 176*s12^3*s13*s23^2 - 230*s12^2*s13^2*s23^2 - 
       16*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 176*s12^3*s23^3 + 
       68*s12^2*s13*s23^3 - 16*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 
       47*s12^2*s23^4 + 24*s12*s13*s23^4 + 45*s13^2*s23^4 - 8*s12*s23^5 - 
       18*s13*s23^5 + 3*s23^6 - 2*(s12^6 + 8*s12^5*s13 + 25*s12^4*s13^2 + 
         40*s12^3*s13^3 + 35*s12^2*s13^4 + 16*s12*s13^5 + 3*s13^6 + 
         8*s12^5*s23 - 50*s12^4*s13*s23 - 40*s12^3*s13^2*s23 - 
         12*s12^2*s13^3*s23 - 48*s12*s13^4*s23 - 18*s13^5*s23 + 
         25*s12^4*s23^2 - 40*s12^3*s13*s23^2 - 46*s12^2*s13^2*s23^2 + 
         32*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 40*s12^3*s23^3 - 
         12*s12^2*s13*s23^3 + 32*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 
         35*s12^2*s23^4 - 48*s12*s13*s23^4 + 45*s13^2*s23^4 + 16*s12*s23^5 - 
         18*s13*s23^5 + 3*s23^6))/(2*s12*(s12 + s13 - s23)^2*
       (s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (-47*s12^6 - 28*s12^5*s13 + 225*s12^4*s13^2 + 376*s12^3*s13^3 + 
       203*s12^2*s13^4 + 36*s12*s13^5 + 3*s13^6 - 28*s12^5*s23 - 
       322*s12^4*s13*s23 - 376*s12^3*s13^2*s23 - 172*s12^2*s13^3*s23 - 
       108*s12*s13^4*s23 - 18*s13^5*s23 + 225*s12^4*s23^2 - 
       376*s12^3*s13*s23^2 - 62*s12^2*s13^2*s23^2 + 72*s12*s13^3*s23^2 + 
       45*s13^4*s23^2 + 376*s12^3*s23^3 - 172*s12^2*s13*s23^3 + 
       72*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 203*s12^2*s23^4 - 
       108*s12*s13*s23^4 + 45*s13^2*s23^4 + 36*s12*s23^5 - 18*s13*s23^5 + 
       3*s23^6 - 2*(-7*s12^6 - 4*s12^5*s13 + 49*s12^4*s13^2 + 
         104*s12^3*s13^3 + 83*s12^2*s13^4 + 28*s12*s13^5 + 3*s13^6 - 
         4*s12^5*s23 - 98*s12^4*s13*s23 - 104*s12^3*s13^2*s23 - 
         76*s12^2*s13^3*s23 - 84*s12*s13^4*s23 - 18*s13^5*s23 + 
         49*s12^4*s23^2 - 104*s12^3*s13*s23^2 - 14*s12^2*s13^2*s23^2 + 
         56*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 104*s12^3*s23^3 - 
         76*s12^2*s13*s23^3 + 56*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 
         83*s12^2*s23^4 - 84*s12*s13*s23^4 + 45*s13^2*s23^4 + 28*s12*s23^5 - 
         18*s13*s23^5 + 3*s23^6))/(2*s12*(s12 + s13 - s23)^2*
       (s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (5*s12^6 - 54*s12^5*s13 - 343*s12^4*s13^2 - 612*s12^3*s13^3 - 
       393*s12^2*s13^4 - 118*s12*s13^5 - 21*s13^6 + 46*s12^5*s23 - 
       242*s12^4*s13*s23 - 988*s12^3*s13^2*s23 - 756*s12^2*s13^3*s23 + 
       62*s12*s13^4*s23 + 86*s13^5*s23 + 153*s12^4*s23^2 - 
       444*s12^3*s13*s23^2 - 670*s12^2*s13^2*s23^2 + 164*s12*s13^3*s23^2 - 
       115*s13^4*s23^2 + 252*s12^3*s23^3 - 452*s12^2*s13*s23^3 + 
       60*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 223*s12^2*s23^4 - 
       270*s12*s13*s23^4 + 85*s13^2*s23^4 + 102*s12*s23^5 - 74*s13*s23^5 + 
       19*s23^6 + 2*(-3*s12^6 + 15*s12^5*s13 + 148*s12^4*s13^2 + 
         262*s12^3*s13^3 + 109*s12^2*s13^4 + 27*s12*s13^5 + 18*s13^6 - 
         15*s12^5*s23 + 68*s12^4*s13*s23 + 414*s12^3*s13^2*s23 + 
         324*s12^2*s13^3*s23 - 23*s12*s13^4*s23 - 48*s13^5*s23 - 
         24*s12^4*s23^2 + 98*s12^3*s13*s23^2 + 262*s12^2*s13^2*s23^2 + 
         14*s12*s13^3*s23^2 + 18*s13^4*s23^2 - 6*s12^3*s23^3 + 
         52*s12^2*s13*s23^3 - 46*s12*s13^2*s23^3 + 48*s13^3*s23^3 + 
         21*s12^2*s23^4 + 7*s12*s13*s23^4 - 42*s13^2*s23^4 + 21*s12*s23^5 + 
         6*s23^6))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (5*s12^6 + 46*s12^5*s13 + 153*s12^4*s13^2 + 
       252*s12^3*s13^3 + 223*s12^2*s13^4 + 102*s12*s13^5 + 19*s13^6 - 
       54*s12^5*s23 - 242*s12^4*s13*s23 - 444*s12^3*s13^2*s23 - 
       452*s12^2*s13^3*s23 - 270*s12*s13^4*s23 - 74*s13^5*s23 - 
       343*s12^4*s23^2 - 988*s12^3*s13*s23^2 - 670*s12^2*s13^2*s23^2 + 
       60*s12*s13^3*s23^2 + 85*s13^4*s23^2 - 612*s12^3*s23^3 - 
       756*s12^2*s13*s23^3 + 164*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 
       393*s12^2*s23^4 + 62*s12*s13*s23^4 - 115*s13^2*s23^4 - 118*s12*s23^5 + 
       86*s13*s23^5 - 21*s23^6 + 2*(-3*s12^6 - 15*s12^5*s13 - 
         24*s12^4*s13^2 - 6*s12^3*s13^3 + 21*s12^2*s13^4 + 21*s12*s13^5 + 
         6*s13^6 + 15*s12^5*s23 + 68*s12^4*s13*s23 + 98*s12^3*s13^2*s23 + 
         52*s12^2*s13^3*s23 + 7*s12*s13^4*s23 + 148*s12^4*s23^2 + 
         414*s12^3*s13*s23^2 + 262*s12^2*s13^2*s23^2 - 46*s12*s13^3*s23^2 - 
         42*s13^4*s23^2 + 262*s12^3*s23^3 + 324*s12^2*s13*s23^3 + 
         14*s12*s13^2*s23^3 + 48*s13^3*s23^3 + 109*s12^2*s23^4 - 
         23*s12*s13*s23^4 + 18*s13^2*s23^4 + 27*s12*s23^5 - 48*s13*s23^5 + 
         18*s23^6))/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 3, 1, 2] = 4/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (2*(s12^5 + 8*s12^4*s13 + 24*s12^3*s13^2 + 34*s12^2*s13^3 + 
        23*s12*s13^4 + 6*s13^5 + 4*s12^4*s23 + 16*s12^3*s13*s23 + 
        10*s12^2*s13^2*s23 - 12*s12*s13^3*s23 - 10*s13^4*s23 + 
        8*s12^3*s23^2 + 22*s12^2*s13*s23^2 + 10*s12*s13^2*s23^2 - 
        4*s13^3*s23^2 - 2*s12^2*s23^3 - 12*s12*s13*s23^3 + 12*s13^2*s23^3 - 
        9*s12*s23^4 - 2*s13*s23^4 - 2*s23^5 + 2*(5*s12^5 + 32*s12^4*s13 + 
          75*s12^3*s13^2 + 83*s12^2*s13^3 + 44*s12*s13^4 + 9*s13^5 + 
          22*s12^4*s23 + 78*s12^3*s13*s23 + 63*s12^2*s13^2*s23 - 
          4*s12*s13^3*s23 - 11*s13^4*s23 + 47*s12^3*s23^2 + 
          73*s12^2*s13*s23^2 - 4*s12*s13^2*s23^2 - 14*s13^3*s23^2 + 
          37*s12^2*s23^3 - 28*s12*s13*s23^3 + 18*s13^2*s23^3 - 8*s12*s23^4 + 
          5*s13*s23^4 - 7*s23^5) + 4*(2*s12^5 + 10*s12^4*s13 + 
          19*s12^3*s13^2 + 17*s12^2*s13^3 + 7*s12*s13^4 + s13^5 + 
          4*s12^4*s23 + 14*s12^3*s13*s23 + 21*s12^2*s13^2*s23 + 
          8*s12*s13^3*s23 - 3*s13^4*s23 - 9*s12^3*s23^2 - 
          29*s12^2*s13*s23^2 - 26*s12*s13^2*s23^2 + 2*s13^3*s23^2 - 
          9*s12^2*s23^3 + 2*s13^2*s23^3 + 11*s12*s23^4 - 3*s13*s23^4 + 
          s23^5)))/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(s12^5 + 4*s12^4*s13 + 8*s12^3*s13^2 - 2*s12^2*s13^3 - 9*s12*s13^4 - 
        2*s13^5 + 8*s12^4*s23 + 16*s12^3*s13*s23 + 22*s12^2*s13^2*s23 - 
        12*s12*s13^3*s23 - 2*s13^4*s23 + 24*s12^3*s23^2 + 
        10*s12^2*s13*s23^2 + 10*s12*s13^2*s23^2 + 12*s13^3*s23^2 + 
        34*s12^2*s23^3 - 12*s12*s13*s23^3 - 4*s13^2*s23^3 + 23*s12*s23^4 - 
        10*s13*s23^4 + 6*s23^5 + 4*(2*s12^5 + 4*s12^4*s13 - 9*s12^3*s13^2 - 
          9*s12^2*s13^3 + 11*s12*s13^4 + s13^5 + 10*s12^4*s23 + 
          14*s12^3*s13*s23 - 29*s12^2*s13^2*s23 - 3*s13^4*s23 + 
          19*s12^3*s23^2 + 21*s12^2*s13*s23^2 - 26*s12*s13^2*s23^2 + 
          2*s13^3*s23^2 + 17*s12^2*s23^3 + 8*s12*s13*s23^3 + 2*s13^2*s23^3 + 
          7*s12*s23^4 - 3*s13*s23^4 + s23^5) + 
        2*(5*s12^5 + 22*s12^4*s13 + 47*s12^3*s13^2 + 37*s12^2*s13^3 - 
          8*s12*s13^4 - 7*s13^5 + 32*s12^4*s23 + 78*s12^3*s13*s23 + 
          73*s12^2*s13^2*s23 - 28*s12*s13^3*s23 + 5*s13^4*s23 + 
          75*s12^3*s23^2 + 63*s12^2*s13*s23^2 - 4*s12*s13^2*s23^2 + 
          18*s13^3*s23^2 + 83*s12^2*s23^3 - 4*s12*s13*s23^3 - 
          14*s13^2*s23^3 + 44*s12*s23^4 - 11*s13*s23^4 + 9*s23^5)))/
      ((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-18*s12^6 - 16*s12^5*s13 + 38*s12^4*s13^2 + 32*s12^3*s13^3 - 
       22*s12^2*s13^4 - 16*s12*s13^5 + 2*s13^6 - 16*s12^5*s23 - 
       76*s12^4*s13*s23 - 32*s12^3*s13^2*s23 + 88*s12^2*s13^3*s23 + 
       48*s12*s13^4*s23 - 12*s13^5*s23 + 38*s12^4*s23^2 - 
       32*s12^3*s13*s23^2 - 132*s12^2*s13^2*s23^2 - 32*s12*s13^3*s23^2 + 
       30*s13^4*s23^2 + 32*s12^3*s23^3 + 88*s12^2*s13*s23^3 - 
       32*s12*s13^2*s23^3 - 40*s13^3*s23^3 - 22*s12^2*s23^4 + 
       48*s12*s13*s23^4 + 30*s13^2*s23^4 - 16*s12*s23^5 - 12*s13*s23^5 + 
       2*s23^6 - 2*(25*s12^6 + 24*s12^5*s13 - 83*s12^4*s13^2 - 
         144*s12^3*s13^3 - 69*s12^2*s13^4 - 8*s12*s13^5 - s13^6 + 
         24*s12^5*s23 + 166*s12^4*s13*s23 + 144*s12^3*s13^2*s23 + 
         20*s12^2*s13^3*s23 + 24*s12*s13^4*s23 + 6*s13^5*s23 - 
         83*s12^4*s23^2 + 144*s12^3*s13*s23^2 + 98*s12^2*s13^2*s23^2 - 
         16*s12*s13^3*s23^2 - 15*s13^4*s23^2 - 144*s12^3*s23^3 + 
         20*s12^2*s13*s23^3 - 16*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 
         69*s12^2*s23^4 + 24*s12*s13*s23^4 - 15*s13^2*s23^4 - 8*s12*s23^5 + 
         6*s13*s23^5 - s23^6) - 4*(s12^6 + 8*s12^5*s13 + 25*s12^4*s13^2 + 
         40*s12^3*s13^3 + 35*s12^2*s13^4 + 16*s12*s13^5 + 3*s13^6 + 
         8*s12^5*s23 - 50*s12^4*s13*s23 - 40*s12^3*s13^2*s23 - 
         12*s12^2*s13^3*s23 - 48*s12*s13^4*s23 - 18*s13^5*s23 + 
         25*s12^4*s23^2 - 40*s12^3*s13*s23^2 - 46*s12^2*s13^2*s23^2 + 
         32*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 40*s12^3*s23^3 - 
         12*s12^2*s13*s23^3 + 32*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 
         35*s12^2*s23^4 - 48*s12*s13*s23^4 + 45*s13^2*s23^4 + 16*s12*s23^5 - 
         18*s13*s23^5 + 3*s23^6))/(2*s12*(s12 + s13 - s23)^2*
       (s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (-2*(47*s12^6 + 28*s12^5*s13 - 225*s12^4*s13^2 - 376*s12^3*s13^3 - 
         203*s12^2*s13^4 - 36*s12*s13^5 - 3*s13^6 + 28*s12^5*s23 + 
         322*s12^4*s13*s23 + 376*s12^3*s13^2*s23 + 172*s12^2*s13^3*s23 + 
         108*s12*s13^4*s23 + 18*s13^5*s23 - 225*s12^4*s23^2 + 
         376*s12^3*s13*s23^2 + 62*s12^2*s13^2*s23^2 - 72*s12*s13^3*s23^2 - 
         45*s13^4*s23^2 - 376*s12^3*s23^3 + 172*s12^2*s13*s23^3 - 
         72*s12*s13^2*s23^3 + 60*s13^3*s23^3 - 203*s12^2*s23^4 + 
         108*s12*s13*s23^4 - 45*s13^2*s23^4 - 36*s12*s23^5 + 18*s13*s23^5 - 
         3*s23^6) - 4*(-7*s12^6 - 4*s12^5*s13 + 49*s12^4*s13^2 + 
         104*s12^3*s13^3 + 83*s12^2*s13^4 + 28*s12*s13^5 + 3*s13^6 - 
         4*s12^5*s23 - 98*s12^4*s13*s23 - 104*s12^3*s13^2*s23 - 
         76*s12^2*s13^3*s23 - 84*s12*s13^4*s23 - 18*s13^5*s23 + 
         49*s12^4*s23^2 - 104*s12^3*s13*s23^2 - 14*s12^2*s13^2*s23^2 + 
         56*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 104*s12^3*s23^3 - 
         76*s12^2*s13*s23^3 + 56*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 
         83*s12^2*s23^4 - 84*s12*s13*s23^4 + 45*s13^2*s23^4 + 28*s12*s23^5 - 
         18*s13*s23^5 + 3*s23^6))/(2*s12*(s12 + s13 - s23)^2*
       (s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*(5*s12^6 + 46*s12^5*s13 + 153*s12^4*s13^2 + 252*s12^3*s13^3 + 
         223*s12^2*s13^4 + 102*s12*s13^5 + 19*s13^6 - 54*s12^5*s23 - 
         242*s12^4*s13*s23 - 444*s12^3*s13^2*s23 - 452*s12^2*s13^3*s23 - 
         270*s12*s13^4*s23 - 74*s13^5*s23 - 343*s12^4*s23^2 - 
         988*s12^3*s13*s23^2 - 670*s12^2*s13^2*s23^2 + 60*s12*s13^3*s23^2 + 
         85*s13^4*s23^2 - 612*s12^3*s23^3 - 756*s12^2*s13*s23^3 + 
         164*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 393*s12^2*s23^4 + 
         62*s12*s13*s23^4 - 115*s13^2*s23^4 - 118*s12*s23^5 + 86*s13*s23^5 - 
         21*s23^6) + 4*(-3*s12^6 - 15*s12^5*s13 - 24*s12^4*s13^2 - 
         6*s12^3*s13^3 + 21*s12^2*s13^4 + 21*s12*s13^5 + 6*s13^6 + 
         15*s12^5*s23 + 68*s12^4*s13*s23 + 98*s12^3*s13^2*s23 + 
         52*s12^2*s13^3*s23 + 7*s12*s13^4*s23 + 148*s12^4*s23^2 + 
         414*s12^3*s13*s23^2 + 262*s12^2*s13^2*s23^2 - 46*s12*s13^3*s23^2 - 
         42*s13^4*s23^2 + 262*s12^3*s23^3 + 324*s12^2*s13*s23^3 + 
         14*s12*s13^2*s23^3 + 48*s13^3*s23^3 + 109*s12^2*s23^4 - 
         23*s12*s13*s23^4 + 18*s13^2*s23^4 + 27*s12*s23^5 - 48*s13*s23^5 + 
         18*s23^6))/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + 
     (4*(-3*s12^6 + 15*s12^5*s13 + 148*s12^4*s13^2 + 262*s12^3*s13^3 + 
         109*s12^2*s13^4 + 27*s12*s13^5 + 18*s13^6 - 15*s12^5*s23 + 
         68*s12^4*s13*s23 + 414*s12^3*s13^2*s23 + 324*s12^2*s13^3*s23 - 
         23*s12*s13^4*s23 - 48*s13^5*s23 - 24*s12^4*s23^2 + 
         98*s12^3*s13*s23^2 + 262*s12^2*s13^2*s23^2 + 14*s12*s13^3*s23^2 + 
         18*s13^4*s23^2 - 6*s12^3*s23^3 + 52*s12^2*s13*s23^3 - 
         46*s12*s13^2*s23^3 + 48*s13^3*s23^3 + 21*s12^2*s23^4 + 
         7*s12*s13*s23^4 - 42*s13^2*s23^4 + 21*s12*s23^5 + 6*s23^6) + 
       2*(5*s12^6 - 54*s12^5*s13 - 343*s12^4*s13^2 - 612*s12^3*s13^3 - 
         393*s12^2*s13^4 - 118*s12*s13^5 - 21*s13^6 + 46*s12^5*s23 - 
         242*s12^4*s13*s23 - 988*s12^3*s13^2*s23 - 756*s12^2*s13^3*s23 + 
         62*s12*s13^4*s23 + 86*s13^5*s23 + 153*s12^4*s23^2 - 
         444*s12^3*s13*s23^2 - 670*s12^2*s13^2*s23^2 + 164*s12*s13^3*s23^2 - 
         115*s13^4*s23^2 + 252*s12^3*s23^3 - 452*s12^2*s13*s23^3 + 
         60*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 223*s12^2*s23^4 - 
         270*s12*s13*s23^4 + 85*s13^2*s23^4 + 102*s12*s23^5 - 74*s13*s23^5 + 
         19*s23^6))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 3, 1, 3] = 8/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (2*(4*(5*s12^5 + 32*s12^4*s13 + 75*s12^3*s13^2 + 83*s12^2*s13^3 + 
          44*s12*s13^4 + 9*s13^5 + 22*s12^4*s23 + 78*s12^3*s13*s23 + 
          63*s12^2*s13^2*s23 - 4*s12*s13^3*s23 - 11*s13^4*s23 + 
          47*s12^3*s23^2 + 73*s12^2*s13*s23^2 - 4*s12*s13^2*s23^2 - 
          14*s13^3*s23^2 + 37*s12^2*s23^3 - 28*s12*s13*s23^3 + 
          18*s13^2*s23^3 - 8*s12*s23^4 + 5*s13*s23^4 - 7*s23^5) + 
        2*(s12^5 + 8*s12^4*s13 + 24*s12^3*s13^2 + 34*s12^2*s13^3 + 
          23*s12*s13^4 + 6*s13^5 + 4*s12^4*s23 + 16*s12^3*s13*s23 + 
          10*s12^2*s13^2*s23 - 12*s12*s13^3*s23 - 10*s13^4*s23 + 
          8*s12^3*s23^2 + 22*s12^2*s13*s23^2 + 10*s12*s13^2*s23^2 - 
          4*s13^3*s23^2 - 2*s12^2*s23^3 - 12*s12*s13*s23^3 + 12*s13^2*s23^3 - 
          9*s12*s23^4 - 2*s13*s23^4 - 2*s23^5) + 
        8*(2*s12^5 + 10*s12^4*s13 + 19*s12^3*s13^2 + 17*s12^2*s13^3 + 
          7*s12*s13^4 + s13^5 + 4*s12^4*s23 + 14*s12^3*s13*s23 + 
          21*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 3*s13^4*s23 - 
          9*s12^3*s23^2 - 29*s12^2*s13*s23^2 - 26*s12*s13^2*s23^2 + 
          2*s13^3*s23^2 - 9*s12^2*s23^3 + 2*s13^2*s23^3 + 11*s12*s23^4 - 
          3*s13*s23^4 + s23^5)))/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + 
     (2*(8*(2*s12^5 + 4*s12^4*s13 - 9*s12^3*s13^2 - 9*s12^2*s13^3 + 
          11*s12*s13^4 + s13^5 + 10*s12^4*s23 + 14*s12^3*s13*s23 - 
          29*s12^2*s13^2*s23 - 3*s13^4*s23 + 19*s12^3*s23^2 + 
          21*s12^2*s13*s23^2 - 26*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 
          17*s12^2*s23^3 + 8*s12*s13*s23^3 + 2*s13^2*s23^3 + 7*s12*s23^4 - 
          3*s13*s23^4 + s23^5) + 2*(s12^5 + 4*s12^4*s13 + 8*s12^3*s13^2 - 
          2*s12^2*s13^3 - 9*s12*s13^4 - 2*s13^5 + 8*s12^4*s23 + 
          16*s12^3*s13*s23 + 22*s12^2*s13^2*s23 - 12*s12*s13^3*s23 - 
          2*s13^4*s23 + 24*s12^3*s23^2 + 10*s12^2*s13*s23^2 + 
          10*s12*s13^2*s23^2 + 12*s13^3*s23^2 + 34*s12^2*s23^3 - 
          12*s12*s13*s23^3 - 4*s13^2*s23^3 + 23*s12*s23^4 - 10*s13*s23^4 + 
          6*s23^5) + 4*(5*s12^5 + 22*s12^4*s13 + 47*s12^3*s13^2 + 
          37*s12^2*s13^3 - 8*s12*s13^4 - 7*s13^5 + 32*s12^4*s23 + 
          78*s12^3*s13*s23 + 73*s12^2*s13^2*s23 - 28*s12*s13^3*s23 + 
          5*s13^4*s23 + 75*s12^3*s23^2 + 63*s12^2*s13*s23^2 - 
          4*s12*s13^2*s23^2 + 18*s13^3*s23^2 + 83*s12^2*s23^3 - 
          4*s12*s13*s23^3 - 14*s13^2*s23^3 + 44*s12*s23^4 - 11*s13*s23^4 + 
          9*s23^5)))/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + 
     (-2*(18*s12^6 + 16*s12^5*s13 - 38*s12^4*s13^2 - 32*s12^3*s13^3 + 
         22*s12^2*s13^4 + 16*s12*s13^5 - 2*s13^6 + 16*s12^5*s23 + 
         76*s12^4*s13*s23 + 32*s12^3*s13^2*s23 - 88*s12^2*s13^3*s23 - 
         48*s12*s13^4*s23 + 12*s13^5*s23 - 38*s12^4*s23^2 + 
         32*s12^3*s13*s23^2 + 132*s12^2*s13^2*s23^2 + 32*s12*s13^3*s23^2 - 
         30*s13^4*s23^2 - 32*s12^3*s23^3 - 88*s12^2*s13*s23^3 + 
         32*s12*s13^2*s23^3 + 40*s13^3*s23^3 + 22*s12^2*s23^4 - 
         48*s12*s13*s23^4 - 30*s13^2*s23^4 + 16*s12*s23^5 + 12*s13*s23^5 - 
         2*s23^6) - 4*(25*s12^6 + 24*s12^5*s13 - 83*s12^4*s13^2 - 
         144*s12^3*s13^3 - 69*s12^2*s13^4 - 8*s12*s13^5 - s13^6 + 
         24*s12^5*s23 + 166*s12^4*s13*s23 + 144*s12^3*s13^2*s23 + 
         20*s12^2*s13^3*s23 + 24*s12*s13^4*s23 + 6*s13^5*s23 - 
         83*s12^4*s23^2 + 144*s12^3*s13*s23^2 + 98*s12^2*s13^2*s23^2 - 
         16*s12*s13^3*s23^2 - 15*s13^4*s23^2 - 144*s12^3*s23^3 + 
         20*s12^2*s13*s23^3 - 16*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 
         69*s12^2*s23^4 + 24*s12*s13*s23^4 - 15*s13^2*s23^4 - 8*s12*s23^5 + 
         6*s13*s23^5 - s23^6) - 8*(s12^6 + 8*s12^5*s13 + 25*s12^4*s13^2 + 
         40*s12^3*s13^3 + 35*s12^2*s13^4 + 16*s12*s13^5 + 3*s13^6 + 
         8*s12^5*s23 - 50*s12^4*s13*s23 - 40*s12^3*s13^2*s23 - 
         12*s12^2*s13^3*s23 - 48*s12*s13^4*s23 - 18*s13^5*s23 + 
         25*s12^4*s23^2 - 40*s12^3*s13*s23^2 - 46*s12^2*s13^2*s23^2 + 
         32*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 40*s12^3*s23^3 - 
         12*s12^2*s13*s23^3 + 32*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 
         35*s12^2*s23^4 - 48*s12*s13*s23^4 + 45*s13^2*s23^4 + 16*s12*s23^5 - 
         18*s13*s23^5 + 3*s23^6))/(2*s12*(s12 + s13 - s23)^2*
       (s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (-4*(47*s12^6 + 28*s12^5*s13 - 225*s12^4*s13^2 - 376*s12^3*s13^3 - 
         203*s12^2*s13^4 - 36*s12*s13^5 - 3*s13^6 + 28*s12^5*s23 + 
         322*s12^4*s13*s23 + 376*s12^3*s13^2*s23 + 172*s12^2*s13^3*s23 + 
         108*s12*s13^4*s23 + 18*s13^5*s23 - 225*s12^4*s23^2 + 
         376*s12^3*s13*s23^2 + 62*s12^2*s13^2*s23^2 - 72*s12*s13^3*s23^2 - 
         45*s13^4*s23^2 - 376*s12^3*s23^3 + 172*s12^2*s13*s23^3 - 
         72*s12*s13^2*s23^3 + 60*s13^3*s23^3 - 203*s12^2*s23^4 + 
         108*s12*s13*s23^4 - 45*s13^2*s23^4 - 36*s12*s23^5 + 18*s13*s23^5 - 
         3*s23^6) - 8*(-7*s12^6 - 4*s12^5*s13 + 49*s12^4*s13^2 + 
         104*s12^3*s13^3 + 83*s12^2*s13^4 + 28*s12*s13^5 + 3*s13^6 - 
         4*s12^5*s23 - 98*s12^4*s13*s23 - 104*s12^3*s13^2*s23 - 
         76*s12^2*s13^3*s23 - 84*s12*s13^4*s23 - 18*s13^5*s23 + 
         49*s12^4*s23^2 - 104*s12^3*s13*s23^2 - 14*s12^2*s13^2*s23^2 + 
         56*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 104*s12^3*s23^3 - 
         76*s12^2*s13*s23^3 + 56*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 
         83*s12^2*s23^4 - 84*s12*s13*s23^4 + 45*s13^2*s23^4 + 28*s12*s23^5 - 
         18*s13*s23^5 + 3*s23^6))/(2*s12*(s12 + s13 - s23)^2*
       (s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (4*(5*s12^6 + 46*s12^5*s13 + 153*s12^4*s13^2 + 252*s12^3*s13^3 + 
         223*s12^2*s13^4 + 102*s12*s13^5 + 19*s13^6 - 54*s12^5*s23 - 
         242*s12^4*s13*s23 - 444*s12^3*s13^2*s23 - 452*s12^2*s13^3*s23 - 
         270*s12*s13^4*s23 - 74*s13^5*s23 - 343*s12^4*s23^2 - 
         988*s12^3*s13*s23^2 - 670*s12^2*s13^2*s23^2 + 60*s12*s13^3*s23^2 + 
         85*s13^4*s23^2 - 612*s12^3*s23^3 - 756*s12^2*s13*s23^3 + 
         164*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 393*s12^2*s23^4 + 
         62*s12*s13*s23^4 - 115*s13^2*s23^4 - 118*s12*s23^5 + 86*s13*s23^5 - 
         21*s23^6) + 8*(-3*s12^6 - 15*s12^5*s13 - 24*s12^4*s13^2 - 
         6*s12^3*s13^3 + 21*s12^2*s13^4 + 21*s12*s13^5 + 6*s13^6 + 
         15*s12^5*s23 + 68*s12^4*s13*s23 + 98*s12^3*s13^2*s23 + 
         52*s12^2*s13^3*s23 + 7*s12*s13^4*s23 + 148*s12^4*s23^2 + 
         414*s12^3*s13*s23^2 + 262*s12^2*s13^2*s23^2 - 46*s12*s13^3*s23^2 - 
         42*s13^4*s23^2 + 262*s12^3*s23^3 + 324*s12^2*s13*s23^3 + 
         14*s12*s13^2*s23^3 + 48*s13^3*s23^3 + 109*s12^2*s23^4 - 
         23*s12*s13*s23^4 + 18*s13^2*s23^4 + 27*s12*s23^5 - 48*s13*s23^5 + 
         18*s23^6))/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + 
     (8*(-3*s12^6 + 15*s12^5*s13 + 148*s12^4*s13^2 + 262*s12^3*s13^3 + 
         109*s12^2*s13^4 + 27*s12*s13^5 + 18*s13^6 - 15*s12^5*s23 + 
         68*s12^4*s13*s23 + 414*s12^3*s13^2*s23 + 324*s12^2*s13^3*s23 - 
         23*s12*s13^4*s23 - 48*s13^5*s23 - 24*s12^4*s23^2 + 
         98*s12^3*s13*s23^2 + 262*s12^2*s13^2*s23^2 + 14*s12*s13^3*s23^2 + 
         18*s13^4*s23^2 - 6*s12^3*s23^3 + 52*s12^2*s13*s23^3 - 
         46*s12*s13^2*s23^3 + 48*s13^3*s23^3 + 21*s12^2*s23^4 + 
         7*s12*s13*s23^4 - 42*s13^2*s23^4 + 21*s12*s23^5 + 6*s23^6) + 
       4*(5*s12^6 - 54*s12^5*s13 - 343*s12^4*s13^2 - 612*s12^3*s13^3 - 
         393*s12^2*s13^4 - 118*s12*s13^5 - 21*s13^6 + 46*s12^5*s23 - 
         242*s12^4*s13*s23 - 988*s12^3*s13^2*s23 - 756*s12^2*s13^3*s23 + 
         62*s12*s13^4*s23 + 86*s13^5*s23 + 153*s12^4*s23^2 - 
         444*s12^3*s13*s23^2 - 670*s12^2*s13^2*s23^2 + 164*s12*s13^3*s23^2 - 
         115*s13^4*s23^2 + 252*s12^3*s23^3 - 452*s12^2*s13*s23^3 + 
         60*s12*s13^2*s23^3 + 20*s13^3*s23^3 + 223*s12^2*s23^4 - 
         270*s12*s13*s23^4 + 85*s13^2*s23^4 + 102*s12*s23^5 - 74*s13*s23^5 + 
         19*s23^6))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 3, 2, -1] = (-6*s12^4 + 34*s12^2*s13^2 + 20*s12*s13^3 - 24*s12^3*s23 - 
       4*s12^2*s13*s23 + 12*s12*s13^2*s23 - 30*s12^2*s23^2 - 
       20*s12*s13*s23^2 - 12*s12*s23^3)/(2*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-6*s12^4 - 24*s12^3*s13 - 30*s12^2*s13^2 - 12*s12*s13^3 - 
       4*s12^2*s13*s23 - 20*s12*s13^2*s23 + 34*s12^2*s23^2 + 
       12*s12*s13*s23^2 + 20*s12*s23^3)/(2*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 2, 0] = -(s12 + 2*s13 + 2*s23)^(-1) + 
     (9*s12^4 + 30*s12^3*s13 + 34*s12^2*s13^2 + 14*s12*s13^3 + s13^4 + 
       18*s12^3*s23 + 20*s12^2*s13*s23 + 30*s12*s13^2*s23 - 4*s13^3*s23 - 
       6*s12^2*s23^2 - 38*s12*s13*s23^2 + 6*s13^2*s23^2 - 6*s12*s23^3 - 
       4*s13*s23^3 + s23^4)/(2*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (9*s12^4 + 18*s12^3*s13 - 6*s12^2*s13^2 - 6*s12*s13^3 + s13^4 + 
       30*s12^3*s23 + 20*s12^2*s13*s23 - 38*s12*s13^2*s23 - 4*s13^3*s23 + 
       34*s12^2*s23^2 + 30*s12*s13*s23^2 + 6*s13^2*s23^2 + 14*s12*s23^3 - 
       4*s13*s23^3 + s23^4)/(2*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 2, 1] = 0
 
B[6, 3, 2, 2] = 0
 
B[6, 3, 2, 3] = 0
 
B[6, 3, 3, -1] = (6*s12^4*s23 + 12*s12^3*s13*s23 - 12*s12*s13^3*s23 - 
       6*s13^4*s23 - 60*s12^3*s23^2 - 64*s12^2*s13*s23^2 + 
       20*s12*s13^2*s23^2 + 24*s13^3*s23^2 - 32*s12^2*s23^3 - 
       4*s12*s13*s23^3 - 36*s13^2*s23^3 - 4*s12*s23^4 + 24*s13*s23^4 - 
       6*s23^5)/((s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (s12^5*s23 + 5*s12^4*s13*s23 + 
       6*s12^3*s13^2*s23 - 2*s12^2*s13^3*s23 - 7*s12*s13^4*s23 - 
       3*s13^5*s23 + 11*s12^4*s23^2 - 28*s12^3*s13*s23^2 - 
       42*s12^2*s13^2*s23^2 + 12*s12*s13^3*s23^2 + 15*s13^4*s23^2 + 
       22*s12^3*s23^3 + 26*s12^2*s13*s23^3 + 6*s12*s13^2*s23^3 - 
       30*s13^3*s23^3 + 18*s12^2*s23^4 - 20*s12*s13*s23^4 + 30*s13^2*s23^4 + 
       9*s12*s23^5 - 15*s13*s23^5 + 3*s23^6)/(2*s12*(s12 + s13 - s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-7*s12^5*s23 - 19*s12^4*s13*s23 - 18*s12^3*s13^2*s23 - 
       10*s12^2*s13^3*s23 - 7*s12*s13^4*s23 - 3*s13^5*s23 + 11*s12^4*s23^2 - 
       36*s12^3*s13*s23^2 - 58*s12^2*s13^2*s23^2 + 4*s12*s13^3*s23^2 + 
       15*s13^4*s23^2 + 54*s12^3*s23^3 + 18*s12^2*s13*s23^3 + 
       30*s12*s13^2*s23^3 - 30*s13^3*s23^3 + 50*s12^2*s23^4 - 
       44*s12*s13*s23^4 + 30*s13^2*s23^4 + 17*s12*s23^5 - 15*s13*s23^5 + 
       3*s23^6)/(2*s12*(s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 3, 0] = (-5*s12^2 - 10*s12*s13 - 5*s13^2 - 6*s12*s23 + 2*s13*s23 + 
       3*s23^2)/((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (-5*s12^5 - 25*s12^4*s13 - 50*s12^3*s13^2 - 
       50*s12^2*s13^3 - 25*s12*s13^4 - 5*s13^5 + s12^4*s23 + 
       28*s12^3*s13*s23 + 78*s12^2*s13^2*s23 + 76*s12*s13^3*s23 + 
       25*s13^4*s23 + 118*s12^3*s23^2 + 122*s12^2*s13*s23^2 - 
       46*s12*s13^2*s23^2 - 50*s13^3*s23^2 + 106*s12^2*s23^3 - 
       36*s12*s13*s23^3 + 50*s13^2*s23^3 + 31*s12*s23^4 - 25*s13*s23^4 + 
       5*s23^5)/((s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (12*s12^6 + 60*s12^5*s13 + 120*s12^4*s13^2 + 
       120*s12^3*s13^3 + 60*s12^2*s13^4 + 12*s12*s13^5 + 15*s12^5*s23 + 
       3*s12^4*s13*s23 - 78*s12^3*s13^2*s23 - 102*s12^2*s13^3*s23 - 
       33*s12*s13^4*s23 + 3*s13^5*s23 - 67*s12^4*s23^2 - 4*s12^3*s13*s23^2 + 
       146*s12^2*s13^2*s23^2 + 68*s12*s13^3*s23^2 - 15*s13^4*s23^2 - 
       166*s12^3*s23^3 + 30*s12^2*s13*s23^3 - 126*s12*s13^2*s23^3 + 
       30*s13^3*s23^3 - 134*s12^2*s23^4 + 120*s12*s13*s23^4 - 
       30*s13^2*s23^4 - 41*s12*s23^5 + 15*s13*s23^5 - 3*s23^6)/
      (2*s12*(s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (8*s12^6 + 40*s12^5*s13 + 80*s12^4*s13^2 + 
       80*s12^3*s13^3 + 40*s12^2*s13^4 + 8*s12*s13^5 + 5*s12^5*s23 - 
       7*s12^4*s13*s23 - 50*s12^3*s13^2*s23 - 58*s12^2*s13^3*s23 - 
       19*s12*s13^4*s23 + s13^5*s23 - 25*s12^4*s23^2 + 20*s12^3*s13*s23^2 + 
       78*s12^2*s13^2*s23^2 + 28*s12*s13^3*s23^2 - 5*s13^4*s23^2 - 
       50*s12^3*s23^3 - 14*s12^2*s13*s23^3 - 50*s12*s13^2*s23^3 + 
       10*s13^3*s23^3 - 46*s12^2*s23^4 + 52*s12*s13*s23^4 - 10*s13^2*s23^4 - 
       19*s12*s23^5 + 5*s13*s23^5 - s23^6)/(2*s12*(s12 + s13 - s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 3, 1] = (-2*s12^2 - 4*s12*s13 - 2*s13^2 + 2*s23^2)/
      ((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (4*s12^6 + 20*s12^5*s13 + 40*s12^4*s13^2 + 40*s12^3*s13^3 + 
       20*s12^2*s13^4 + 4*s12*s13^5 + 6*s12^5*s23 + 2*s12^4*s13*s23 - 
       28*s12^3*s13^2*s23 - 36*s12^2*s13^3*s23 - 10*s12*s13^4*s23 + 
       2*s13^5*s23 - 10*s12^4*s23^2 + 20*s12^2*s13^2*s23^2 - 10*s13^4*s23^2 - 
       12*s12^3*s23^3 - 12*s12^2*s13*s23^3 + 20*s12*s13^2*s23^3 + 
       20*s13^3*s23^3 + 8*s12^2*s23^4 - 20*s12*s13*s23^4 - 20*s13^2*s23^4 + 
       6*s12*s23^5 + 10*s13*s23^5 - 2*s23^6)/(2*s12*(s12 + s13 - s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 3, 2] = 0
 
B[6, 3, 3, 3] = 0
 
B[6, 3, 4, -1] = (6*s12^4*s13 - 60*s12^3*s13^2 - 32*s12^2*s13^3 - 
       4*s12*s13^4 - 6*s13^5 + 12*s12^3*s13*s23 - 64*s12^2*s13^2*s23 - 
       4*s12*s13^3*s23 + 24*s13^4*s23 + 20*s12*s13^2*s23^2 - 36*s13^3*s23^2 - 
       12*s12*s13*s23^3 + 24*s13^2*s23^3 - 6*s13*s23^4)/
      ((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (-7*s12^5*s13 + 11*s12^4*s13^2 + 
       54*s12^3*s13^3 + 50*s12^2*s13^4 + 17*s12*s13^5 + 3*s13^6 - 
       19*s12^4*s13*s23 - 36*s12^3*s13^2*s23 + 18*s12^2*s13^3*s23 - 
       44*s12*s13^4*s23 - 15*s13^5*s23 - 18*s12^3*s13*s23^2 - 
       58*s12^2*s13^2*s23^2 + 30*s12*s13^3*s23^2 + 30*s13^4*s23^2 - 
       10*s12^2*s13*s23^3 + 4*s12*s13^2*s23^3 - 30*s13^3*s23^3 - 
       7*s12*s13*s23^4 + 15*s13^2*s23^4 - 3*s13*s23^5)/
      (2*s12*(s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (s12^5*s13 + 11*s12^4*s13^2 + 
       22*s12^3*s13^3 + 18*s12^2*s13^4 + 9*s12*s13^5 + 3*s13^6 + 
       5*s12^4*s13*s23 - 28*s12^3*s13^2*s23 + 26*s12^2*s13^3*s23 - 
       20*s12*s13^4*s23 - 15*s13^5*s23 + 6*s12^3*s13*s23^2 - 
       42*s12^2*s13^2*s23^2 + 6*s12*s13^3*s23^2 + 30*s13^4*s23^2 - 
       2*s12^2*s13*s23^3 + 12*s12*s13^2*s23^3 - 30*s13^3*s23^3 - 
       7*s12*s13*s23^4 + 15*s13^2*s23^4 - 3*s13*s23^5)/
      (2*s12*(s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 3, 4, 0] = (-5*s12^2 - 6*s12*s13 + 3*s13^2 - 10*s12*s23 + 2*s13*s23 - 
       5*s23^2)/((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (-5*s12^5 + s12^4*s13 + 118*s12^3*s13^2 + 
       106*s12^2*s13^3 + 31*s12*s13^4 + 5*s13^5 - 25*s12^4*s23 + 
       28*s12^3*s13*s23 + 122*s12^2*s13^2*s23 - 36*s12*s13^3*s23 - 
       25*s13^4*s23 - 50*s12^3*s23^2 + 78*s12^2*s13*s23^2 - 
       46*s12*s13^2*s23^2 + 50*s13^3*s23^2 - 50*s12^2*s23^3 + 
       76*s12*s13*s23^3 - 50*s13^2*s23^3 - 25*s12*s23^4 + 25*s13*s23^4 - 
       5*s23^5)/((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (8*s12^6 + 5*s12^5*s13 - 25*s12^4*s13^2 - 
       50*s12^3*s13^3 - 46*s12^2*s13^4 - 19*s12*s13^5 - s13^6 + 
       40*s12^5*s23 - 7*s12^4*s13*s23 + 20*s12^3*s13^2*s23 - 
       14*s12^2*s13^3*s23 + 52*s12*s13^4*s23 + 5*s13^5*s23 + 80*s12^4*s23^2 - 
       50*s12^3*s13*s23^2 + 78*s12^2*s13^2*s23^2 - 50*s12*s13^3*s23^2 - 
       10*s13^4*s23^2 + 80*s12^3*s23^3 - 58*s12^2*s13*s23^3 + 
       28*s12*s13^2*s23^3 + 10*s13^3*s23^3 + 40*s12^2*s23^4 - 
       19*s12*s13*s23^4 - 5*s13^2*s23^4 + 8*s12*s23^5 + s13*s23^5)/
      (2*s12*(s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (12*s12^6 + 15*s12^5*s13 - 67*s12^4*s13^2 - 
       166*s12^3*s13^3 - 134*s12^2*s13^4 - 41*s12*s13^5 - 3*s13^6 + 
       60*s12^5*s23 + 3*s12^4*s13*s23 - 4*s12^3*s13^2*s23 + 
       30*s12^2*s13^3*s23 + 120*s12*s13^4*s23 + 15*s13^5*s23 + 
       120*s12^4*s23^2 - 78*s12^3*s13*s23^2 + 146*s12^2*s13^2*s23^2 - 
       126*s12*s13^3*s23^2 - 30*s13^4*s23^2 + 120*s12^3*s23^3 - 
       102*s12^2*s13*s23^3 + 68*s12*s13^2*s23^3 + 30*s13^3*s23^3 + 
       60*s12^2*s23^4 - 33*s12*s13*s23^4 - 15*s13^2*s23^4 + 12*s12*s23^5 + 
       3*s13*s23^5)/(2*s12*(s12 - s13 + s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 4, 1] = (-2*s12^2 + 2*s13^2 - 4*s12*s23 - 2*s23^2)/
      ((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (4*s12^6 + 6*s12^5*s13 - 10*s12^4*s13^2 - 12*s12^3*s13^3 + 
       8*s12^2*s13^4 + 6*s12*s13^5 - 2*s13^6 + 20*s12^5*s23 + 
       2*s12^4*s13*s23 - 12*s12^2*s13^3*s23 - 20*s12*s13^4*s23 + 
       10*s13^5*s23 + 40*s12^4*s23^2 - 28*s12^3*s13*s23^2 + 
       20*s12^2*s13^2*s23^2 + 20*s12*s13^3*s23^2 - 20*s13^4*s23^2 + 
       40*s12^3*s23^3 - 36*s12^2*s13*s23^3 + 20*s13^3*s23^3 + 
       20*s12^2*s23^4 - 10*s12*s13*s23^4 - 10*s13^2*s23^4 + 4*s12*s23^5 + 
       2*s13*s23^5)/(2*s12*(s12 - s13 + s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 4, 2] = 0
 
B[6, 3, 4, 3] = 0
 
B[6, 3, 5, -1] = (-2*s12^4 - 6*s12^3*s13 + 3*s12^2*s13^2 + 12*s12*s13^3 + 
       s13^4 - 8*s12^3*s23 - 16*s12^2*s13*s23 + 10*s12*s13^2*s23 - 
       2*s13^3*s23 - 11*s12^2*s23^2 - 16*s12*s13*s23^2 - 6*s12*s23^3 + 
       2*s13*s23^3 - s23^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-2*s12^4 - 8*s12^3*s13 - 11*s12^2*s13^2 - 6*s12*s13^3 - s13^4 - 
       6*s12^3*s23 - 16*s12^2*s13*s23 - 16*s12*s13^2*s23 + 2*s13^3*s23 + 
       3*s12^2*s23^2 + 10*s12*s13*s23^2 + 12*s12*s23^3 - 2*s13*s23^3 + s23^4)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 3, 5, 0] = (-2*s12^3*s13 - 3*s12^2*s13^2 + s13^4 + 4*s12^3*s23 + 
       8*s12^2*s13*s23 + 18*s12*s13^2*s23 - 2*s13^3*s23 + 3*s12^2*s23^2 - 
       12*s12*s13*s23^2 - 6*s12*s23^3 + 2*s13*s23^3 - s23^4)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (4*s12^3*s13 + 3*s12^2*s13^2 - 6*s12*s13^3 - 
       s13^4 - 2*s12^3*s23 + 8*s12^2*s13*s23 - 12*s12*s13^2*s23 + 
       2*s13^3*s23 - 3*s12^2*s23^2 + 18*s12*s13*s23^2 - 2*s13*s23^3 + s23^4)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 3, 5, 1] = (s12^4 + 5*s12^3*s13 + 5*s12^2*s13^2 + 3*s12*s13^3 + 
       2*s13^4 + 3*s12^3*s23 + 10*s12^2*s13*s23 - 9*s12*s13^2*s23 - 
       4*s13^3*s23 + s12^2*s23^2 + 9*s12*s13*s23^2 - 3*s12*s23^3 + 
       4*s13*s23^3 - 2*s23^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (s12^4 + 3*s12^3*s13 + s12^2*s13^2 - 3*s12*s13^3 - 2*s13^4 + 
       5*s12^3*s23 + 10*s12^2*s13*s23 + 9*s12*s13^2*s23 + 4*s13^3*s23 + 
       5*s12^2*s23^2 - 9*s12*s13*s23^2 + 3*s12*s23^3 - 4*s13*s23^3 + 2*s23^4)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 3, 5, 2] = 0
 
B[6, 3, 5, 3] = 0
 
B[6, 3, 6, -1] = 0
 
B[6, 3, 6, 0] = (-s12 - s13 - s23)/(s12 + 2*s13 + 2*s23) + 
     (7*s12^5 + 23*s12^4*s13 + 22*s12^3*s13^2 + 4*s12^2*s13^3 - s12*s13^4 + 
       s13^5 + 43*s12^4*s23 + 104*s12^3*s13*s23 + 72*s12^2*s13^2*s23 - 
       8*s12*s13^3*s23 - 3*s13^4*s23 + 66*s12^3*s23^2 + 68*s12^2*s13*s23^2 + 
       14*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 16*s12^2*s23^3 + 2*s13^2*s23^3 - 
       5*s12*s23^4 - 3*s13*s23^4 + s23^5)/(2*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (7*s12^5 + 43*s12^4*s13 + 66*s12^3*s13^2 + 16*s12^2*s13^3 - 
       5*s12*s13^4 + s13^5 + 23*s12^4*s23 + 104*s12^3*s13*s23 + 
       68*s12^2*s13^2*s23 - 3*s13^4*s23 + 22*s12^3*s23^2 + 
       72*s12^2*s13*s23^2 + 14*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 
       4*s12^2*s23^3 - 8*s12*s13*s23^3 + 2*s13^2*s23^3 - s12*s23^4 - 
       3*s13*s23^4 + s23^5)/(2*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 6, 1] = (-8*s12^5 - 58*s12^4*s13 - 110*s12^3*s13^2 - 64*s12^2*s13^3 - 
       14*s12*s13^4 - 2*s13^5 - 26*s12^4*s23 - 148*s12^3*s13*s23 - 
       112*s12^2*s13^2*s23 + 16*s12*s13^3*s23 + 6*s13^4*s23 - 
       30*s12^3*s23^2 - 128*s12^2*s13*s23^2 + 4*s12*s13^2*s23^2 - 
       4*s13^3*s23^2 - 16*s12^2*s23^3 - 4*s13^2*s23^3 - 6*s12*s23^4 + 
       6*s13*s23^4 - 2*s23^5 - 2*(-7*s12^5 - 43*s12^4*s13 - 66*s12^3*s13^2 - 
         16*s12^2*s13^3 + 5*s12*s13^4 - s13^5 - 23*s12^4*s23 - 
         104*s12^3*s13*s23 - 68*s12^2*s13^2*s23 + 3*s13^4*s23 - 
         22*s12^3*s23^2 - 72*s12^2*s13*s23^2 - 14*s12*s13^2*s23^2 - 
         2*s13^3*s23^2 - 4*s12^2*s23^3 + 8*s12*s13*s23^3 - 2*s13^2*s23^3 + 
         s12*s23^4 + 3*s13*s23^4 - s23^5))/(2*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-8*s12^5 - 26*s12^4*s13 - 30*s12^3*s13^2 - 16*s12^2*s13^3 - 
       6*s12*s13^4 - 2*s13^5 - 58*s12^4*s23 - 148*s12^3*s13*s23 - 
       128*s12^2*s13^2*s23 + 6*s13^4*s23 - 110*s12^3*s23^2 - 
       112*s12^2*s13*s23^2 + 4*s12*s13^2*s23^2 - 4*s13^3*s23^2 - 
       64*s12^2*s23^3 + 16*s12*s13*s23^3 - 4*s13^2*s23^3 - 14*s12*s23^4 + 
       6*s13*s23^4 - 2*s23^5 - 2*(-7*s12^5 - 23*s12^4*s13 - 22*s12^3*s13^2 - 
         4*s12^2*s13^3 + s12*s13^4 - s13^5 - 43*s12^4*s23 - 
         104*s12^3*s13*s23 - 72*s12^2*s13^2*s23 + 8*s12*s13^3*s23 + 
         3*s13^4*s23 - 66*s12^3*s23^2 - 68*s12^2*s13*s23^2 - 
         14*s12*s13^2*s23^2 - 2*s13^3*s23^2 - 16*s12^2*s23^3 - 
         2*s13^2*s23^3 + 5*s12*s23^4 + 3*s13*s23^4 - s23^5))/
      (2*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 3, 6, 2] = (-4*(-7*s12^5 - 43*s12^4*s13 - 66*s12^3*s13^2 - 
         16*s12^2*s13^3 + 5*s12*s13^4 - s13^5 - 23*s12^4*s23 - 
         104*s12^3*s13*s23 - 68*s12^2*s13^2*s23 + 3*s13^4*s23 - 
         22*s12^3*s23^2 - 72*s12^2*s13*s23^2 - 14*s12*s13^2*s23^2 - 
         2*s13^3*s23^2 - 4*s12^2*s23^3 + 8*s12*s13*s23^3 - 2*s13^2*s23^3 + 
         s12*s23^4 + 3*s13*s23^4 - s23^5) - 2*(8*s12^5 + 58*s12^4*s13 + 
         110*s12^3*s13^2 + 64*s12^2*s13^3 + 14*s12*s13^4 + 2*s13^5 + 
         26*s12^4*s23 + 148*s12^3*s13*s23 + 112*s12^2*s13^2*s23 - 
         16*s12*s13^3*s23 - 6*s13^4*s23 + 30*s12^3*s23^2 + 
         128*s12^2*s13*s23^2 - 4*s12*s13^2*s23^2 + 4*s13^3*s23^2 + 
         16*s12^2*s23^3 + 4*s13^2*s23^3 + 6*s12*s23^4 - 6*s13*s23^4 + 
         2*s23^5))/(2*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (-4*(-7*s12^5 - 23*s12^4*s13 - 22*s12^3*s13^2 - 4*s12^2*s13^3 + 
         s12*s13^4 - s13^5 - 43*s12^4*s23 - 104*s12^3*s13*s23 - 
         72*s12^2*s13^2*s23 + 8*s12*s13^3*s23 + 3*s13^4*s23 - 
         66*s12^3*s23^2 - 68*s12^2*s13*s23^2 - 14*s12*s13^2*s23^2 - 
         2*s13^3*s23^2 - 16*s12^2*s23^3 - 2*s13^2*s23^3 + 5*s12*s23^4 + 
         3*s13*s23^4 - s23^5) - 2*(8*s12^5 + 26*s12^4*s13 + 30*s12^3*s13^2 + 
         16*s12^2*s13^3 + 6*s12*s13^4 + 2*s13^5 + 58*s12^4*s23 + 
         148*s12^3*s13*s23 + 128*s12^2*s13^2*s23 - 6*s13^4*s23 + 
         110*s12^3*s23^2 + 112*s12^2*s13*s23^2 - 4*s12*s13^2*s23^2 + 
         4*s13^3*s23^2 + 64*s12^2*s23^3 - 16*s12*s13*s23^3 + 4*s13^2*s23^3 + 
         14*s12*s23^4 - 6*s13*s23^4 + 2*s23^5))/(2*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 7, -1] = 0
 
B[6, 3, 7, 0] = ((s12 + s13 - s23)*(s12^2*s13 + 2*s12*s13^2 + s13^3 - 
        7*s12^2*s23 - 16*s12*s13*s23 - s13^2*s23 - 10*s12*s23^2 - s13*s23^2 + 
        s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 + ((s12 + s13 - s23)*(-3*s12^4 - 16*s12^3*s13 - 26*s12^2*s13^2 - 
        16*s12*s13^3 - 3*s13^4 - 16*s12^3*s23 + 20*s12^2*s13*s23 + 
        16*s12*s13^2*s23 + 12*s13^3*s23 - 26*s12^2*s23^2 + 16*s12*s13*s23^2 - 
        18*s13^2*s23^2 - 16*s12*s23^3 + 12*s13*s23^3 - 3*s23^4))/
      (8*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     ((s12 + s13 - s23)*(9*s12^4 + 12*s12^3*s13 - 6*s12^2*s13^2 - 
        12*s12*s13^3 - 3*s13^4 + 12*s12^3*s23 + 44*s12^2*s13*s23 + 
        12*s12*s13^2*s23 + 12*s13^3*s23 - 6*s12^2*s23^2 + 12*s12*s13*s23^2 - 
        18*s13^2*s23^2 - 12*s12*s23^3 + 12*s13*s23^3 - 3*s23^4))/
      (8*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 7, 1] = ((s12 + s13 - s23)*(-2*s12^3 - 3*s12^2*s13 + s13^3 + 
        3*s12^2*s23 + 20*s12*s13*s23 + s13^2*s23 + 12*s12*s23^2 - 
        5*s13*s23^2 + 3*s23^3 - 2*(-(s12^2*s13) - 2*s12*s13^2 - s13^3 + 
          7*s12^2*s23 + 16*s12*s13*s23 + s13^2*s23 + 10*s12*s23^2 + 
          s13*s23^2 - s23^3)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + ((s12 + s13 - s23)*(13*s12^4 + 28*s12^3*s13 + 
        18*s12^2*s13^2 + 4*s12*s13^3 + s13^4 + 28*s12^3*s23 - 
        36*s12^2*s13*s23 - 4*s12*s13^2*s23 - 4*s13^3*s23 + 18*s12^2*s23^2 - 
        4*s12*s13*s23^2 + 6*s13^2*s23^2 + 4*s12*s23^3 - 4*s13*s23^3 + s23^4 + 
        2*(-3*s12^4 - 16*s12^3*s13 - 26*s12^2*s13^2 - 16*s12*s13^3 - 
          3*s13^4 - 16*s12^3*s23 + 20*s12^2*s13*s23 + 16*s12*s13^2*s23 + 
          12*s13^3*s23 - 26*s12^2*s23^2 + 16*s12*s13*s23^2 - 18*s13^2*s23^2 - 
          16*s12*s23^3 + 12*s13*s23^3 - 3*s23^4)))/
      (8*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     ((s12 + s13 - s23)*(3*s12^4 + 16*s12^3*s13 + 26*s12^2*s13^2 + 
        16*s12*s13^3 + 3*s13^4 + 16*s12^3*s23 - 52*s12^2*s13*s23 - 
        16*s12*s13^2*s23 - 12*s13^3*s23 + 26*s12^2*s23^2 - 16*s12*s13*s23^2 + 
        18*s13^2*s23^2 + 16*s12*s23^3 - 12*s13*s23^3 + 3*s23^4 + 
        2*(9*s12^4 + 12*s12^3*s13 - 6*s12^2*s13^2 - 12*s12*s13^3 - 3*s13^4 + 
          12*s12^3*s23 + 44*s12^2*s13*s23 + 12*s12*s13^2*s23 + 12*s13^3*s23 - 
          6*s12^2*s23^2 + 12*s12*s13*s23^2 - 18*s13^2*s23^2 - 12*s12*s23^3 + 
          12*s13*s23^3 - 3*s23^4)))/(8*s12*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 7, 2] = ((s12 + s13 - s23)*(-s12^3 - 5*s12^2*s13 - 7*s12*s13^2 - 
        3*s13^3 + s12^2*s23 + 6*s12*s13*s23 + 5*s13^2*s23 + s12*s23^2 - 
        s13*s23^2 - s23^3 - 2*(2*s12^3 + 3*s12^2*s13 - s13^3 - 3*s12^2*s23 - 
          20*s12*s13*s23 - s13^2*s23 - 12*s12*s23^2 + 5*s13*s23^2 - 
          3*s23^3) - 4*(-(s12^2*s13) - 2*s12*s13^2 - s13^3 + 7*s12^2*s23 + 
          16*s12*s13*s23 + s13^2*s23 + 10*s12*s23^2 + s13*s23^2 - s23^3)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     ((s12 + s13 - s23)*(10*s12^4 + 40*s12^3*s13 + 52*s12^2*s13^2 + 
        24*s12*s13^3 + 2*s13^4 + 40*s12^3*s23 + 24*s12^2*s13*s23 - 
        24*s12*s13^2*s23 - 8*s13^3*s23 + 52*s12^2*s23^2 - 24*s12*s13*s23^2 + 
        12*s13^2*s23^2 + 24*s12*s23^3 - 8*s13*s23^3 + 2*s23^4 + 
        4*(-3*s12^4 - 16*s12^3*s13 - 26*s12^2*s13^2 - 16*s12*s13^3 - 
          3*s13^4 - 16*s12^3*s23 + 20*s12^2*s13*s23 + 16*s12*s13^2*s23 + 
          12*s13^3*s23 - 26*s12^2*s23^2 + 16*s12*s13*s23^2 - 18*s13^2*s23^2 - 
          16*s12*s23^3 + 12*s13*s23^3 - 3*s23^4) + 
        2*(13*s12^4 + 28*s12^3*s13 + 18*s12^2*s13^2 + 4*s12*s13^3 + s13^4 + 
          28*s12^3*s23 - 36*s12^2*s13*s23 - 4*s12*s13^2*s23 - 4*s13^3*s23 + 
          18*s12^2*s23^2 - 4*s12*s13*s23^2 + 6*s13^2*s23^2 + 4*s12*s23^3 - 
          4*s13*s23^3 + s23^4)))/(8*s12*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     ((s12 + s13 - s23)*(4*(9*s12^4 + 12*s12^3*s13 - 6*s12^2*s13^2 - 
          12*s12*s13^3 - 3*s13^4 + 12*s12^3*s23 + 44*s12^2*s13*s23 + 
          12*s12*s13^2*s23 + 12*s13^3*s23 - 6*s12^2*s23^2 + 
          12*s12*s13*s23^2 - 18*s13^2*s23^2 - 12*s12*s23^3 + 12*s13*s23^3 - 
          3*s23^4) + 2*(3*s12^4 + 16*s12^3*s13 + 26*s12^2*s13^2 + 
          16*s12*s13^3 + 3*s13^4 + 16*s12^3*s23 - 52*s12^2*s13*s23 - 
          16*s12*s13^2*s23 - 12*s13^3*s23 + 26*s12^2*s23^2 - 
          16*s12*s13*s23^2 + 18*s13^2*s23^2 + 16*s12*s23^3 - 12*s13*s23^3 + 
          3*s23^4)))/(8*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 3, 8, -1] = 0
 
B[6, 3, 8, 0] = ((s12 - s13 + s23)*(-7*s12^2*s13 - 10*s12*s13^2 + s13^3 + 
        s12^2*s23 - 16*s12*s13*s23 - s13^2*s23 + 2*s12*s23^2 - s13*s23^2 + 
        s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 + ((s12 - s13 + s23)*(-3*s12^4 - 16*s12^3*s13 - 26*s12^2*s13^2 - 
        16*s12*s13^3 - 3*s13^4 - 16*s12^3*s23 + 20*s12^2*s13*s23 + 
        16*s12*s13^2*s23 + 12*s13^3*s23 - 26*s12^2*s23^2 + 16*s12*s13*s23^2 - 
        18*s13^2*s23^2 - 16*s12*s23^3 + 12*s13*s23^3 - 3*s23^4))/
      (8*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     ((s12 - s13 + s23)*(9*s12^4 + 12*s12^3*s13 - 6*s12^2*s13^2 - 
        12*s12*s13^3 - 3*s13^4 + 12*s12^3*s23 + 44*s12^2*s13*s23 + 
        12*s12*s13^2*s23 + 12*s13^3*s23 - 6*s12^2*s23^2 + 12*s12*s13*s23^2 - 
        18*s13^2*s23^2 - 12*s12*s23^3 + 12*s13*s23^3 - 3*s23^4))/
      (8*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 8, 1] = ((s12 - s13 + s23)*(-2*s12^3 + 3*s12^2*s13 + 12*s12*s13^2 + 
        3*s13^3 - 3*s12^2*s23 + 20*s12*s13*s23 - 5*s13^2*s23 + s13*s23^2 + 
        s23^3 - 2*(7*s12^2*s13 + 10*s12*s13^2 - s13^3 - s12^2*s23 + 
          16*s12*s13*s23 + s13^2*s23 - 2*s12*s23^2 + s13*s23^2 - s23^3)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     ((s12 - s13 + s23)*(13*s12^4 + 28*s12^3*s13 + 18*s12^2*s13^2 + 
        4*s12*s13^3 + s13^4 + 28*s12^3*s23 - 36*s12^2*s13*s23 - 
        4*s12*s13^2*s23 - 4*s13^3*s23 + 18*s12^2*s23^2 - 4*s12*s13*s23^2 + 
        6*s13^2*s23^2 + 4*s12*s23^3 - 4*s13*s23^3 + s23^4 + 
        2*(-3*s12^4 - 16*s12^3*s13 - 26*s12^2*s13^2 - 16*s12*s13^3 - 
          3*s13^4 - 16*s12^3*s23 + 20*s12^2*s13*s23 + 16*s12*s13^2*s23 + 
          12*s13^3*s23 - 26*s12^2*s23^2 + 16*s12*s13*s23^2 - 18*s13^2*s23^2 - 
          16*s12*s23^3 + 12*s13*s23^3 - 3*s23^4)))/
      (8*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     ((s12 - s13 + s23)*(3*s12^4 + 16*s12^3*s13 + 26*s12^2*s13^2 + 
        16*s12*s13^3 + 3*s13^4 + 16*s12^3*s23 - 52*s12^2*s13*s23 - 
        16*s12*s13^2*s23 - 12*s13^3*s23 + 26*s12^2*s23^2 - 16*s12*s13*s23^2 + 
        18*s13^2*s23^2 + 16*s12*s23^3 - 12*s13*s23^3 + 3*s23^4 + 
        2*(9*s12^4 + 12*s12^3*s13 - 6*s12^2*s13^2 - 12*s12*s13^3 - 3*s13^4 + 
          12*s12^3*s23 + 44*s12^2*s13*s23 + 12*s12*s13^2*s23 + 12*s13^3*s23 - 
          6*s12^2*s23^2 + 12*s12*s13*s23^2 - 18*s13^2*s23^2 - 12*s12*s23^3 + 
          12*s13*s23^3 - 3*s23^4)))/(8*s12*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 8, 2] = ((s12 - s13 + s23)*(-s12^3 + s12^2*s13 + s12*s13^2 - s13^3 - 
        5*s12^2*s23 + 6*s12*s13*s23 - s13^2*s23 - 7*s12*s23^2 + 5*s13*s23^2 - 
        3*s23^3 - 2*(2*s12^3 - 3*s12^2*s13 - 12*s12*s13^2 - 3*s13^3 + 
          3*s12^2*s23 - 20*s12*s13*s23 + 5*s13^2*s23 - s13*s23^2 - s23^3) - 
        4*(7*s12^2*s13 + 10*s12*s13^2 - s13^3 - s12^2*s23 + 16*s12*s13*s23 + 
          s13^2*s23 - 2*s12*s23^2 + s13*s23^2 - s23^3)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     ((s12 - s13 + s23)*(10*s12^4 + 40*s12^3*s13 + 52*s12^2*s13^2 + 
        24*s12*s13^3 + 2*s13^4 + 40*s12^3*s23 + 24*s12^2*s13*s23 - 
        24*s12*s13^2*s23 - 8*s13^3*s23 + 52*s12^2*s23^2 - 24*s12*s13*s23^2 + 
        12*s13^2*s23^2 + 24*s12*s23^3 - 8*s13*s23^3 + 2*s23^4 + 
        4*(-3*s12^4 - 16*s12^3*s13 - 26*s12^2*s13^2 - 16*s12*s13^3 - 
          3*s13^4 - 16*s12^3*s23 + 20*s12^2*s13*s23 + 16*s12*s13^2*s23 + 
          12*s13^3*s23 - 26*s12^2*s23^2 + 16*s12*s13*s23^2 - 18*s13^2*s23^2 - 
          16*s12*s23^3 + 12*s13*s23^3 - 3*s23^4) + 
        2*(13*s12^4 + 28*s12^3*s13 + 18*s12^2*s13^2 + 4*s12*s13^3 + s13^4 + 
          28*s12^3*s23 - 36*s12^2*s13*s23 - 4*s12*s13^2*s23 - 4*s13^3*s23 + 
          18*s12^2*s23^2 - 4*s12*s13*s23^2 + 6*s13^2*s23^2 + 4*s12*s23^3 - 
          4*s13*s23^3 + s23^4)))/(8*s12*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     ((s12 - s13 + s23)*(4*(9*s12^4 + 12*s12^3*s13 - 6*s12^2*s13^2 - 
          12*s12*s13^3 - 3*s13^4 + 12*s12^3*s23 + 44*s12^2*s13*s23 + 
          12*s12*s13^2*s23 + 12*s13^3*s23 - 6*s12^2*s23^2 + 
          12*s12*s13*s23^2 - 18*s13^2*s23^2 - 12*s12*s23^3 + 12*s13*s23^3 - 
          3*s23^4) + 2*(3*s12^4 + 16*s12^3*s13 + 26*s12^2*s13^2 + 
          16*s12*s13^3 + 3*s13^4 + 16*s12^3*s23 - 52*s12^2*s13*s23 - 
          16*s12*s13^2*s23 - 12*s13^3*s23 + 26*s12^2*s23^2 - 
          16*s12*s13*s23^2 + 18*s13^2*s23^2 + 16*s12*s23^3 - 12*s13*s23^3 + 
          3*s23^4)))/(8*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[6, 3, 9, -1] = 0
 
B[6, 3, 9, 0] = (s12*(7*s12^2*s13 + 10*s12*s13^2 - s13^3 - s12^2*s23 + 
        16*s12*s13*s23 + s13^2*s23 - 2*s12*s23^2 + s13*s23^2 - s23^3))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (s12*(-(s12^2*s13) - 2*s12*s13^2 - s13^3 + 7*s12^2*s23 + 
        16*s12*s13*s23 + s13^2*s23 + 10*s12*s23^2 + s13*s23^2 - s23^3))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[6, 3, 9, 1] = (s12*(2*s12^3 - 3*s12^2*s13 - 12*s12*s13^2 - 3*s13^3 + 
        3*s12^2*s23 - 20*s12*s13*s23 + 5*s13^2*s23 - s13*s23^2 - s23^3 + 
        2*(7*s12^2*s13 + 10*s12*s13^2 - s13^3 - s12^2*s23 + 16*s12*s13*s23 + 
          s13^2*s23 - 2*s12*s23^2 + s13*s23^2 - s23^3)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (s12*(2*s12^3 + 3*s12^2*s13 - s13^3 - 3*s12^2*s23 - 20*s12*s13*s23 - 
        s13^2*s23 - 12*s12*s23^2 + 5*s13*s23^2 - 3*s23^3 + 
        2*(-(s12^2*s13) - 2*s12*s13^2 - s13^3 + 7*s12^2*s23 + 
          16*s12*s13*s23 + s13^2*s23 + 10*s12*s23^2 + s13*s23^2 - s23^3)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[6, 3, 9, 2] = (s12*(s12^3 - s12^2*s13 - s12*s13^2 + s13^3 + 5*s12^2*s23 - 
        6*s12*s13*s23 + s13^2*s23 + 7*s12*s23^2 - 5*s13*s23^2 + 3*s23^3 + 
        2*(2*s12^3 - 3*s12^2*s13 - 12*s12*s13^2 - 3*s13^3 + 3*s12^2*s23 - 
          20*s12*s13*s23 + 5*s13^2*s23 - s13*s23^2 - s23^3) + 
        4*(7*s12^2*s13 + 10*s12*s13^2 - s13^3 - s12^2*s23 + 16*s12*s13*s23 + 
          s13^2*s23 - 2*s12*s23^2 + s13*s23^2 - s23^3)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (s12*(s12^3 + 5*s12^2*s13 + 7*s12*s13^2 + 3*s13^3 - s12^2*s23 - 
        6*s12*s13*s23 - 5*s13^2*s23 - s12*s23^2 + s13*s23^2 + s23^3 + 
        2*(2*s12^3 + 3*s12^2*s13 - s13^3 - 3*s12^2*s23 - 20*s12*s13*s23 - 
          s13^2*s23 - 12*s12*s23^2 + 5*s13*s23^2 - 3*s23^3) + 
        4*(-(s12^2*s13) - 2*s12*s13^2 - s13^3 + 7*s12^2*s23 + 
          16*s12*s13*s23 + s13^2*s23 + 10*s12*s23^2 + s13*s23^2 - s23^3)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[6, 3, 10, -1] = 0
 
B[6, 3, 10, 0] = (s12*(-s12^4 - s12^3*s13 + 3*s12^2*s13^2 + 5*s12*s13^3 + 
       2*s13^4 + 17*s12^3*s23 + 18*s12^2*s13*s23 - 7*s12*s13^2*s23 - 
       8*s13^3*s23 + 11*s12^2*s23^2 - s12*s13*s23^2 + 12*s13^2*s23^2 + 
       3*s12*s23^3 - 8*s13*s23^3 + 2*s23^4))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 10, 1] = (s12*(-s12^4 - 5*s12^3*s13 - 9*s12^2*s13^2 - 7*s12*s13^3 - 
       2*s13^4 - 27*s12^3*s23 - 30*s12^2*s13*s23 + 5*s12*s13^2*s23 + 
       8*s13^3*s23 - 25*s12^2*s23^2 + 11*s12*s13*s23^2 - 12*s13^2*s23^2 - 
       9*s12*s23^3 + 8*s13*s23^3 - 2*s23^4 - 
       2*(s12^4 + s12^3*s13 - 3*s12^2*s13^2 - 5*s12*s13^3 - 2*s13^4 - 
         17*s12^3*s23 - 18*s12^2*s13*s23 + 7*s12*s13^2*s23 + 8*s13^3*s23 - 
         11*s12^2*s23^2 + s12*s13*s23^2 - 12*s13^2*s23^2 - 3*s12*s23^3 + 
         8*s13*s23^3 - 2*s23^4)))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[6, 3, 10, 2] = (s12*(-4*(s12^4 + s12^3*s13 - 3*s12^2*s13^2 - 5*s12*s13^3 - 
         2*s13^4 - 17*s12^3*s23 - 18*s12^2*s13*s23 + 7*s12*s13^2*s23 + 
         8*s13^3*s23 - 11*s12^2*s23^2 + s12*s13*s23^2 - 12*s13^2*s23^2 - 
         3*s12*s23^3 + 8*s13*s23^3 - 2*s23^4) - 
       2*(s12^4 + 5*s12^3*s13 + 9*s12^2*s13^2 + 7*s12*s13^3 + 2*s13^4 + 
         27*s12^3*s23 + 30*s12^2*s13*s23 - 5*s12*s13^2*s23 - 8*s13^3*s23 + 
         25*s12^2*s23^2 - 11*s12*s13*s23^2 + 12*s13^2*s23^2 + 9*s12*s23^3 - 
         8*s13*s23^3 + 2*s23^4)))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[6, 3, 10, 3] = (s12*(-8*(s12^4 + s12^3*s13 - 3*s12^2*s13^2 - 5*s12*s13^3 - 
         2*s13^4 - 17*s12^3*s23 - 18*s12^2*s13*s23 + 7*s12*s13^2*s23 + 
         8*s13^3*s23 - 11*s12^2*s23^2 + s12*s13*s23^2 - 12*s13^2*s23^2 - 
         3*s12*s23^3 + 8*s13*s23^3 - 2*s23^4) - 
       4*(s12^4 + 5*s12^3*s13 + 9*s12^2*s13^2 + 7*s12*s13^3 + 2*s13^4 + 
         27*s12^3*s23 + 30*s12^2*s13*s23 - 5*s12*s13^2*s23 - 8*s13^3*s23 + 
         25*s12^2*s23^2 - 11*s12*s13*s23^2 + 12*s13^2*s23^2 + 9*s12*s23^3 - 
         8*s13*s23^3 + 2*s23^4)))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[6, 3, 10, 4] = (s12*(-16*(s12^4 + s12^3*s13 - 3*s12^2*s13^2 - 5*s12*s13^3 - 
         2*s13^4 - 17*s12^3*s23 - 18*s12^2*s13*s23 + 7*s12*s13^2*s23 + 
         8*s13^3*s23 - 11*s12^2*s23^2 + s12*s13*s23^2 - 12*s13^2*s23^2 - 
         3*s12*s23^3 + 8*s13*s23^3 - 2*s23^4) - 
       8*(s12^4 + 5*s12^3*s13 + 9*s12^2*s13^2 + 7*s12*s13^3 + 2*s13^4 + 
         27*s12^3*s23 + 30*s12^2*s13*s23 - 5*s12*s13^2*s23 - 8*s13^3*s23 + 
         25*s12^2*s23^2 - 11*s12*s13*s23^2 + 12*s13^2*s23^2 + 9*s12*s23^3 - 
         8*s13*s23^3 + 2*s23^4)))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[6, 3, 11, -1] = 0
 
B[6, 3, 11, 0] = (s12*(-s12^4 + 17*s12^3*s13 + 11*s12^2*s13^2 + 3*s12*s13^3 + 
       2*s13^4 - s12^3*s23 + 18*s12^2*s13*s23 - s12*s13^2*s23 - 8*s13^3*s23 + 
       3*s12^2*s23^2 - 7*s12*s13*s23^2 + 12*s13^2*s23^2 + 5*s12*s23^3 - 
       8*s13*s23^3 + 2*s23^4))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[6, 3, 11, 1] = (s12*(-s12^4 - 27*s12^3*s13 - 25*s12^2*s13^2 - 9*s12*s13^3 - 
       2*s13^4 - 5*s12^3*s23 - 30*s12^2*s13*s23 + 11*s12*s13^2*s23 + 
       8*s13^3*s23 - 9*s12^2*s23^2 + 5*s12*s13*s23^2 - 12*s13^2*s23^2 - 
       7*s12*s23^3 + 8*s13*s23^3 - 2*s23^4 - 
       2*(s12^4 - 17*s12^3*s13 - 11*s12^2*s13^2 - 3*s12*s13^3 - 2*s13^4 + 
         s12^3*s23 - 18*s12^2*s13*s23 + s12*s13^2*s23 + 8*s13^3*s23 - 
         3*s12^2*s23^2 + 7*s12*s13*s23^2 - 12*s13^2*s23^2 - 5*s12*s23^3 + 
         8*s13*s23^3 - 2*s23^4)))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[6, 3, 11, 2] = (s12*(-4*(s12^4 - 17*s12^3*s13 - 11*s12^2*s13^2 - 
         3*s12*s13^3 - 2*s13^4 + s12^3*s23 - 18*s12^2*s13*s23 + 
         s12*s13^2*s23 + 8*s13^3*s23 - 3*s12^2*s23^2 + 7*s12*s13*s23^2 - 
         12*s13^2*s23^2 - 5*s12*s23^3 + 8*s13*s23^3 - 2*s23^4) - 
       2*(s12^4 + 27*s12^3*s13 + 25*s12^2*s13^2 + 9*s12*s13^3 + 2*s13^4 + 
         5*s12^3*s23 + 30*s12^2*s13*s23 - 11*s12*s13^2*s23 - 8*s13^3*s23 + 
         9*s12^2*s23^2 - 5*s12*s13*s23^2 + 12*s13^2*s23^2 + 7*s12*s23^3 - 
         8*s13*s23^3 + 2*s23^4)))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[6, 3, 11, 3] = (s12*(-8*(s12^4 - 17*s12^3*s13 - 11*s12^2*s13^2 - 
         3*s12*s13^3 - 2*s13^4 + s12^3*s23 - 18*s12^2*s13*s23 + 
         s12*s13^2*s23 + 8*s13^3*s23 - 3*s12^2*s23^2 + 7*s12*s13*s23^2 - 
         12*s13^2*s23^2 - 5*s12*s23^3 + 8*s13*s23^3 - 2*s23^4) - 
       4*(s12^4 + 27*s12^3*s13 + 25*s12^2*s13^2 + 9*s12*s13^3 + 2*s13^4 + 
         5*s12^3*s23 + 30*s12^2*s13*s23 - 11*s12*s13^2*s23 - 8*s13^3*s23 + 
         9*s12^2*s23^2 - 5*s12*s13*s23^2 + 12*s13^2*s23^2 + 7*s12*s23^3 - 
         8*s13*s23^3 + 2*s23^4)))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[6, 3, 11, 4] = (s12*(-16*(s12^4 - 17*s12^3*s13 - 11*s12^2*s13^2 - 
         3*s12*s13^3 - 2*s13^4 + s12^3*s23 - 18*s12^2*s13*s23 + 
         s12*s13^2*s23 + 8*s13^3*s23 - 3*s12^2*s23^2 + 7*s12*s13*s23^2 - 
         12*s13^2*s23^2 - 5*s12*s23^3 + 8*s13*s23^3 - 2*s23^4) - 
       8*(s12^4 + 27*s12^3*s13 + 25*s12^2*s13^2 + 9*s12*s13^3 + 2*s13^4 + 
         5*s12^3*s23 + 30*s12^2*s13*s23 - 11*s12*s13^2*s23 - 8*s13^3*s23 + 
         9*s12^2*s23^2 - 5*s12*s13*s23^2 + 12*s13^2*s23^2 + 7*s12*s23^3 - 
         8*s13*s23^3 + 2*s23^4)))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[6, 3, 12, -1] = 0
 
B[6, 3, 12, 0] = (13*s12^6 + 56*s12^5*s13 + 89*s12^4*s13^2 + 64*s12^3*s13^3 + 
      23*s12^2*s13^4 + 8*s12*s13^5 + 3*s13^6 + 56*s12^5*s23 + 
      14*s12^4*s13*s23 - 64*s12^3*s13^2*s23 - 28*s12^2*s13^3*s23 - 
      24*s12*s13^4*s23 - 18*s13^5*s23 + 89*s12^4*s23^2 - 64*s12^3*s13*s23^2 + 
      10*s12^2*s13^2*s23^2 + 16*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 
      64*s12^3*s23^3 - 28*s12^2*s13*s23^3 + 16*s12*s13^2*s23^3 - 
      60*s13^3*s23^3 + 23*s12^2*s23^4 - 24*s12*s13*s23^4 + 45*s13^2*s23^4 + 
      8*s12*s23^5 - 18*s13*s23^5 + 3*s23^6)/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 12, 1] = (-31*s12^6 - 112*s12^5*s13 - 163*s12^4*s13^2 - 
      128*s12^3*s13^3 - 61*s12^2*s13^4 - 16*s12*s13^5 - s13^6 - 
      112*s12^5*s23 - 58*s12^4*s13*s23 + 128*s12^3*s13^2*s23 + 
      116*s12^2*s13^3*s23 + 48*s12*s13^4*s23 + 6*s13^5*s23 - 
      163*s12^4*s23^2 + 128*s12^3*s13*s23^2 - 110*s12^2*s13^2*s23^2 - 
      32*s12*s13^3*s23^2 - 15*s13^4*s23^2 - 128*s12^3*s23^3 + 
      116*s12^2*s13*s23^3 - 32*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 
      61*s12^2*s23^4 + 48*s12*s13*s23^4 - 15*s13^2*s23^4 - 16*s12*s23^5 + 
      6*s13*s23^5 - s23^6 + 2*(13*s12^6 + 56*s12^5*s13 + 89*s12^4*s13^2 + 
        64*s12^3*s13^3 + 23*s12^2*s13^4 + 8*s12*s13^5 + 3*s13^6 + 
        56*s12^5*s23 + 14*s12^4*s13*s23 - 64*s12^3*s13^2*s23 - 
        28*s12^2*s13^3*s23 - 24*s12*s13^4*s23 - 18*s13^5*s23 + 
        89*s12^4*s23^2 - 64*s12^3*s13*s23^2 + 10*s12^2*s13^2*s23^2 + 
        16*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 64*s12^3*s23^3 - 
        28*s12^2*s13*s23^3 + 16*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 
        23*s12^2*s23^4 - 24*s12*s13*s23^4 + 45*s13^2*s23^4 + 8*s12*s23^5 - 
        18*s13*s23^5 + 3*s23^6))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 12, 2] = (2*s12^6 - 6*s12^4*s13^2 + 6*s12^2*s13^4 - 2*s13^6 + 
      12*s12^4*s13*s23 - 24*s12^2*s13^3*s23 + 12*s13^5*s23 - 6*s12^4*s23^2 + 
      36*s12^2*s13^2*s23^2 - 30*s13^4*s23^2 - 24*s12^2*s13*s23^3 + 
      40*s13^3*s23^3 + 6*s12^2*s23^4 - 30*s13^2*s23^4 + 12*s13*s23^5 - 
      2*s23^6 + 2*(-31*s12^6 - 112*s12^5*s13 - 163*s12^4*s13^2 - 
        128*s12^3*s13^3 - 61*s12^2*s13^4 - 16*s12*s13^5 - s13^6 - 
        112*s12^5*s23 - 58*s12^4*s13*s23 + 128*s12^3*s13^2*s23 + 
        116*s12^2*s13^3*s23 + 48*s12*s13^4*s23 + 6*s13^5*s23 - 
        163*s12^4*s23^2 + 128*s12^3*s13*s23^2 - 110*s12^2*s13^2*s23^2 - 
        32*s12*s13^3*s23^2 - 15*s13^4*s23^2 - 128*s12^3*s23^3 + 
        116*s12^2*s13*s23^3 - 32*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 
        61*s12^2*s23^4 + 48*s12*s13*s23^4 - 15*s13^2*s23^4 - 16*s12*s23^5 + 
        6*s13*s23^5 - s23^6) + 4*(13*s12^6 + 56*s12^5*s13 + 89*s12^4*s13^2 + 
        64*s12^3*s13^3 + 23*s12^2*s13^4 + 8*s12*s13^5 + 3*s13^6 + 
        56*s12^5*s23 + 14*s12^4*s13*s23 - 64*s12^3*s13^2*s23 - 
        28*s12^2*s13^3*s23 - 24*s12*s13^4*s23 - 18*s13^5*s23 + 
        89*s12^4*s23^2 - 64*s12^3*s13*s23^2 + 10*s12^2*s13^2*s23^2 + 
        16*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 64*s12^3*s23^3 - 
        28*s12^2*s13*s23^3 + 16*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 
        23*s12^2*s23^4 - 24*s12*s13*s23^4 + 45*s13^2*s23^4 + 8*s12*s23^5 - 
        18*s13*s23^5 + 3*s23^6))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 12, 3] = (2*(2*s12^6 - 6*s12^4*s13^2 + 6*s12^2*s13^4 - 2*s13^6 + 
        12*s12^4*s13*s23 - 24*s12^2*s13^3*s23 + 12*s13^5*s23 - 
        6*s12^4*s23^2 + 36*s12^2*s13^2*s23^2 - 30*s13^4*s23^2 - 
        24*s12^2*s13*s23^3 + 40*s13^3*s23^3 + 6*s12^2*s23^4 - 
        30*s13^2*s23^4 + 12*s13*s23^5 - 2*s23^6) + 
      4*(-31*s12^6 - 112*s12^5*s13 - 163*s12^4*s13^2 - 128*s12^3*s13^3 - 
        61*s12^2*s13^4 - 16*s12*s13^5 - s13^6 - 112*s12^5*s23 - 
        58*s12^4*s13*s23 + 128*s12^3*s13^2*s23 + 116*s12^2*s13^3*s23 + 
        48*s12*s13^4*s23 + 6*s13^5*s23 - 163*s12^4*s23^2 + 
        128*s12^3*s13*s23^2 - 110*s12^2*s13^2*s23^2 - 32*s12*s13^3*s23^2 - 
        15*s13^4*s23^2 - 128*s12^3*s23^3 + 116*s12^2*s13*s23^3 - 
        32*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 61*s12^2*s23^4 + 
        48*s12*s13*s23^4 - 15*s13^2*s23^4 - 16*s12*s23^5 + 6*s13*s23^5 - 
        s23^6) + 8*(13*s12^6 + 56*s12^5*s13 + 89*s12^4*s13^2 + 
        64*s12^3*s13^3 + 23*s12^2*s13^4 + 8*s12*s13^5 + 3*s13^6 + 
        56*s12^5*s23 + 14*s12^4*s13*s23 - 64*s12^3*s13^2*s23 - 
        28*s12^2*s13^3*s23 - 24*s12*s13^4*s23 - 18*s13^5*s23 + 
        89*s12^4*s23^2 - 64*s12^3*s13*s23^2 + 10*s12^2*s13^2*s23^2 + 
        16*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 64*s12^3*s23^3 - 
        28*s12^2*s13*s23^3 + 16*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 
        23*s12^2*s23^4 - 24*s12*s13*s23^4 + 45*s13^2*s23^4 + 8*s12*s23^5 - 
        18*s13*s23^5 + 3*s23^6))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 12, 4] = (4*(2*s12^6 - 6*s12^4*s13^2 + 6*s12^2*s13^4 - 2*s13^6 + 
        12*s12^4*s13*s23 - 24*s12^2*s13^3*s23 + 12*s13^5*s23 - 
        6*s12^4*s23^2 + 36*s12^2*s13^2*s23^2 - 30*s13^4*s23^2 - 
        24*s12^2*s13*s23^3 + 40*s13^3*s23^3 + 6*s12^2*s23^4 - 
        30*s13^2*s23^4 + 12*s13*s23^5 - 2*s23^6) + 
      8*(-31*s12^6 - 112*s12^5*s13 - 163*s12^4*s13^2 - 128*s12^3*s13^3 - 
        61*s12^2*s13^4 - 16*s12*s13^5 - s13^6 - 112*s12^5*s23 - 
        58*s12^4*s13*s23 + 128*s12^3*s13^2*s23 + 116*s12^2*s13^3*s23 + 
        48*s12*s13^4*s23 + 6*s13^5*s23 - 163*s12^4*s23^2 + 
        128*s12^3*s13*s23^2 - 110*s12^2*s13^2*s23^2 - 32*s12*s13^3*s23^2 - 
        15*s13^4*s23^2 - 128*s12^3*s23^3 + 116*s12^2*s13*s23^3 - 
        32*s12*s13^2*s23^3 + 20*s13^3*s23^3 - 61*s12^2*s23^4 + 
        48*s12*s13*s23^4 - 15*s13^2*s23^4 - 16*s12*s23^5 + 6*s13*s23^5 - 
        s23^6) + 16*(13*s12^6 + 56*s12^5*s13 + 89*s12^4*s13^2 + 
        64*s12^3*s13^3 + 23*s12^2*s13^4 + 8*s12*s13^5 + 3*s13^6 + 
        56*s12^5*s23 + 14*s12^4*s13*s23 - 64*s12^3*s13^2*s23 - 
        28*s12^2*s13^3*s23 - 24*s12*s13^4*s23 - 18*s13^5*s23 + 
        89*s12^4*s23^2 - 64*s12^3*s13*s23^2 + 10*s12^2*s13^2*s23^2 + 
        16*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 64*s12^3*s23^3 - 
        28*s12^2*s13*s23^3 + 16*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 
        23*s12^2*s23^4 - 24*s12*s13*s23^4 + 45*s13^2*s23^4 + 8*s12*s23^5 - 
        18*s13*s23^5 + 3*s23^6))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 13, -1] = 0
 
B[6, 3, 13, 0] = (s12^6 + 28*s12^5*s13 + 81*s12^4*s13^2 + 88*s12^3*s13^3 + 
      43*s12^2*s13^4 + 12*s12*s13^5 + 3*s13^6 + 28*s12^5*s23 - 
      34*s12^4*s13*s23 - 88*s12^3*s13^2*s23 - 44*s12^2*s13^3*s23 - 
      36*s12*s13^4*s23 - 18*s13^5*s23 + 81*s12^4*s23^2 - 88*s12^3*s13*s23^2 + 
      2*s12^2*s13^2*s23^2 + 24*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 
      88*s12^3*s23^3 - 44*s12^2*s13*s23^3 + 24*s12*s13^2*s23^3 - 
      60*s13^3*s23^3 + 43*s12^2*s23^4 - 36*s12*s13*s23^4 + 45*s13^2*s23^4 + 
      12*s12*s23^5 - 18*s13*s23^5 + 3*s23^6)/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 13, 1] = (-9*s12^6 - 60*s12^5*s13 - 145*s12^4*s13^2 - 
      168*s12^3*s13^3 - 99*s12^2*s13^4 - 28*s12*s13^5 - 3*s13^6 - 
      60*s12^5*s23 + 34*s12^4*s13*s23 + 168*s12^3*s13^2*s23 + 
      140*s12^2*s13^3*s23 + 84*s12*s13^4*s23 + 18*s13^5*s23 - 
      145*s12^4*s23^2 + 168*s12^3*s13*s23^2 - 82*s12^2*s13^2*s23^2 - 
      56*s12*s13^3*s23^2 - 45*s13^4*s23^2 - 168*s12^3*s23^3 + 
      140*s12^2*s13*s23^3 - 56*s12*s13^2*s23^3 + 60*s13^3*s23^3 - 
      99*s12^2*s23^4 + 84*s12*s13*s23^4 - 45*s13^2*s23^4 - 28*s12*s23^5 + 
      18*s13*s23^5 - 3*s23^6 - 2*(-s12^6 - 28*s12^5*s13 - 81*s12^4*s13^2 - 
        88*s12^3*s13^3 - 43*s12^2*s13^4 - 12*s12*s13^5 - 3*s13^6 - 
        28*s12^5*s23 + 34*s12^4*s13*s23 + 88*s12^3*s13^2*s23 + 
        44*s12^2*s13^3*s23 + 36*s12*s13^4*s23 + 18*s13^5*s23 - 
        81*s12^4*s23^2 + 88*s12^3*s13*s23^2 - 2*s12^2*s13^2*s23^2 - 
        24*s12*s13^3*s23^2 - 45*s13^4*s23^2 - 88*s12^3*s23^3 + 
        44*s12^2*s13*s23^3 - 24*s12*s13^2*s23^3 + 60*s13^3*s23^3 - 
        43*s12^2*s23^4 + 36*s12*s13*s23^4 - 45*s13^2*s23^4 - 12*s12*s23^5 + 
        18*s13*s23^5 - 3*s23^6))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 13, 2] = (-4*(-s12^6 - 28*s12^5*s13 - 81*s12^4*s13^2 - 
        88*s12^3*s13^3 - 43*s12^2*s13^4 - 12*s12*s13^5 - 3*s13^6 - 
        28*s12^5*s23 + 34*s12^4*s13*s23 + 88*s12^3*s13^2*s23 + 
        44*s12^2*s13^3*s23 + 36*s12*s13^4*s23 + 18*s13^5*s23 - 
        81*s12^4*s23^2 + 88*s12^3*s13*s23^2 - 2*s12^2*s13^2*s23^2 - 
        24*s12*s13^3*s23^2 - 45*s13^4*s23^2 - 88*s12^3*s23^3 + 
        44*s12^2*s13*s23^3 - 24*s12*s13^2*s23^3 + 60*s13^3*s23^3 - 
        43*s12^2*s23^4 + 36*s12*s13*s23^4 - 45*s13^2*s23^4 - 12*s12*s23^5 + 
        18*s13*s23^5 - 3*s23^6) - 2*(9*s12^6 + 60*s12^5*s13 + 
        145*s12^4*s13^2 + 168*s12^3*s13^3 + 99*s12^2*s13^4 + 28*s12*s13^5 + 
        3*s13^6 + 60*s12^5*s23 - 34*s12^4*s13*s23 - 168*s12^3*s13^2*s23 - 
        140*s12^2*s13^3*s23 - 84*s12*s13^4*s23 - 18*s13^5*s23 + 
        145*s12^4*s23^2 - 168*s12^3*s13*s23^2 + 82*s12^2*s13^2*s23^2 + 
        56*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 168*s12^3*s23^3 - 
        140*s12^2*s13*s23^3 + 56*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 
        99*s12^2*s23^4 - 84*s12*s13*s23^4 + 45*s13^2*s23^4 + 28*s12*s23^5 - 
        18*s13*s23^5 + 3*s23^6))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 13, 3] = (-8*(-s12^6 - 28*s12^5*s13 - 81*s12^4*s13^2 - 
        88*s12^3*s13^3 - 43*s12^2*s13^4 - 12*s12*s13^5 - 3*s13^6 - 
        28*s12^5*s23 + 34*s12^4*s13*s23 + 88*s12^3*s13^2*s23 + 
        44*s12^2*s13^3*s23 + 36*s12*s13^4*s23 + 18*s13^5*s23 - 
        81*s12^4*s23^2 + 88*s12^3*s13*s23^2 - 2*s12^2*s13^2*s23^2 - 
        24*s12*s13^3*s23^2 - 45*s13^4*s23^2 - 88*s12^3*s23^3 + 
        44*s12^2*s13*s23^3 - 24*s12*s13^2*s23^3 + 60*s13^3*s23^3 - 
        43*s12^2*s23^4 + 36*s12*s13*s23^4 - 45*s13^2*s23^4 - 12*s12*s23^5 + 
        18*s13*s23^5 - 3*s23^6) - 4*(9*s12^6 + 60*s12^5*s13 + 
        145*s12^4*s13^2 + 168*s12^3*s13^3 + 99*s12^2*s13^4 + 28*s12*s13^5 + 
        3*s13^6 + 60*s12^5*s23 - 34*s12^4*s13*s23 - 168*s12^3*s13^2*s23 - 
        140*s12^2*s13^3*s23 - 84*s12*s13^4*s23 - 18*s13^5*s23 + 
        145*s12^4*s23^2 - 168*s12^3*s13*s23^2 + 82*s12^2*s13^2*s23^2 + 
        56*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 168*s12^3*s23^3 - 
        140*s12^2*s13*s23^3 + 56*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 
        99*s12^2*s23^4 - 84*s12*s13*s23^4 + 45*s13^2*s23^4 + 28*s12*s23^5 - 
        18*s13*s23^5 + 3*s23^6))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 13, 4] = (-16*(-s12^6 - 28*s12^5*s13 - 81*s12^4*s13^2 - 
        88*s12^3*s13^3 - 43*s12^2*s13^4 - 12*s12*s13^5 - 3*s13^6 - 
        28*s12^5*s23 + 34*s12^4*s13*s23 + 88*s12^3*s13^2*s23 + 
        44*s12^2*s13^3*s23 + 36*s12*s13^4*s23 + 18*s13^5*s23 - 
        81*s12^4*s23^2 + 88*s12^3*s13*s23^2 - 2*s12^2*s13^2*s23^2 - 
        24*s12*s13^3*s23^2 - 45*s13^4*s23^2 - 88*s12^3*s23^3 + 
        44*s12^2*s13*s23^3 - 24*s12*s13^2*s23^3 + 60*s13^3*s23^3 - 
        43*s12^2*s23^4 + 36*s12*s13*s23^4 - 45*s13^2*s23^4 - 12*s12*s23^5 + 
        18*s13*s23^5 - 3*s23^6) - 8*(9*s12^6 + 60*s12^5*s13 + 
        145*s12^4*s13^2 + 168*s12^3*s13^3 + 99*s12^2*s13^4 + 28*s12*s13^5 + 
        3*s13^6 + 60*s12^5*s23 - 34*s12^4*s13*s23 - 168*s12^3*s13^2*s23 - 
        140*s12^2*s13^3*s23 - 84*s12*s13^4*s23 - 18*s13^5*s23 + 
        145*s12^4*s23^2 - 168*s12^3*s13*s23^2 + 82*s12^2*s13^2*s23^2 + 
        56*s12*s13^3*s23^2 + 45*s13^4*s23^2 + 168*s12^3*s23^3 - 
        140*s12^2*s13*s23^3 + 56*s12*s13^2*s23^3 - 60*s13^3*s23^3 + 
        99*s12^2*s23^4 - 84*s12*s13*s23^4 + 45*s13^2*s23^4 + 28*s12*s23^5 - 
        18*s13*s23^5 + 3*s23^6))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 14, -1] = 0
 
B[6, 3, 14, 0] = (2*s12^5 + 8*s12^4*s13 + 11*s12^3*s13^2 + 5*s12^2*s13^3 - 
      s12*s13^4 - s13^5 + 2*s12^4*s23 - 2*s12^3*s13*s23 + s12^2*s13^2*s23 + 
      8*s12*s13^3*s23 + 3*s13^4*s23 - 17*s12^3*s23^2 - 49*s12^2*s13*s23^2 - 
      10*s12*s13^2*s23^2 - 2*s13^3*s23^2 - 21*s12^2*s23^3 - 2*s13^2*s23^3 + 
      3*s12*s23^4 + 3*s13*s23^4 - s23^5)/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 14, 1] = (-s12^5 - 2*s12^4*s13 - s12^3*s13^2 - s12^2*s13^3 - 
      2*s12*s13^4 - s13^5 + 18*s12^3*s13*s23 + 23*s12^2*s13^2*s23 + 
      8*s12*s13^3*s23 + 3*s13^4*s23 + 23*s12^3*s23^2 + 69*s12^2*s13*s23^2 - 
      4*s12*s13^2*s23^2 - 2*s13^3*s23^2 + 37*s12^2*s23^3 - 8*s12*s13*s23^3 - 
      2*s13^2*s23^3 + 6*s12*s23^4 + 3*s13*s23^4 - s23^5 - 
      2*(-2*s12^5 - 8*s12^4*s13 - 11*s12^3*s13^2 - 5*s12^2*s13^3 + 
        s12*s13^4 + s13^5 - 2*s12^4*s23 + 2*s12^3*s13*s23 - s12^2*s13^2*s23 - 
        8*s12*s13^3*s23 - 3*s13^4*s23 + 17*s12^3*s23^2 + 49*s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 21*s12^2*s23^3 + 2*s13^2*s23^3 - 
        3*s12*s23^4 - 3*s13*s23^4 + s23^5))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 14, 2] = (-s12^5 - 6*s12^4*s13 - 12*s12^3*s13^2 - 10*s12^2*s13^3 - 
      3*s12*s13^4 - 2*s12^4*s23 - 8*s12^3*s13*s23 - 10*s12^2*s13^2*s23 - 
      4*s12*s13^3*s23 + 4*s12^3*s23^2 + 18*s12^2*s13*s23^2 + 
      14*s12*s13^2*s23^2 + 2*s12^2*s23^3 - 4*s12*s13*s23^3 - 3*s12*s23^4 - 
      2*(s12^5 + 2*s12^4*s13 + s12^3*s13^2 + s12^2*s13^3 + 2*s12*s13^4 + 
        s13^5 - 18*s12^3*s13*s23 - 23*s12^2*s13^2*s23 - 8*s12*s13^3*s23 - 
        3*s13^4*s23 - 23*s12^3*s23^2 - 69*s12^2*s13*s23^2 + 
        4*s12*s13^2*s23^2 + 2*s13^3*s23^2 - 37*s12^2*s23^3 + 
        8*s12*s13*s23^3 + 2*s13^2*s23^3 - 6*s12*s23^4 - 3*s13*s23^4 + 
        s23^5) - 4*(-2*s12^5 - 8*s12^4*s13 - 11*s12^3*s13^2 - 5*s12^2*s13^3 + 
        s12*s13^4 + s13^5 - 2*s12^4*s23 + 2*s12^3*s13*s23 - s12^2*s13^2*s23 - 
        8*s12*s13^3*s23 - 3*s13^4*s23 + 17*s12^3*s23^2 + 49*s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 21*s12^2*s23^3 + 2*s13^2*s23^3 - 
        3*s12*s23^4 - 3*s13*s23^4 + s23^5))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 14, 3] = (-2*(s12^5 + 6*s12^4*s13 + 12*s12^3*s13^2 + 10*s12^2*s13^3 + 
        3*s12*s13^4 + 2*s12^4*s23 + 8*s12^3*s13*s23 + 10*s12^2*s13^2*s23 + 
        4*s12*s13^3*s23 - 4*s12^3*s23^2 - 18*s12^2*s13*s23^2 - 
        14*s12*s13^2*s23^2 - 2*s12^2*s23^3 + 4*s12*s13*s23^3 + 3*s12*s23^4) - 
      4*(s12^5 + 2*s12^4*s13 + s12^3*s13^2 + s12^2*s13^3 + 2*s12*s13^4 + 
        s13^5 - 18*s12^3*s13*s23 - 23*s12^2*s13^2*s23 - 8*s12*s13^3*s23 - 
        3*s13^4*s23 - 23*s12^3*s23^2 - 69*s12^2*s13*s23^2 + 
        4*s12*s13^2*s23^2 + 2*s13^3*s23^2 - 37*s12^2*s23^3 + 
        8*s12*s13*s23^3 + 2*s13^2*s23^3 - 6*s12*s23^4 - 3*s13*s23^4 + 
        s23^5) - 8*(-2*s12^5 - 8*s12^4*s13 - 11*s12^3*s13^2 - 5*s12^2*s13^3 + 
        s12*s13^4 + s13^5 - 2*s12^4*s23 + 2*s12^3*s13*s23 - s12^2*s13^2*s23 - 
        8*s12*s13^3*s23 - 3*s13^4*s23 + 17*s12^3*s23^2 + 49*s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 21*s12^2*s23^3 + 2*s13^2*s23^3 - 
        3*s12*s23^4 - 3*s13*s23^4 + s23^5))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 15, -1] = 0
 
B[6, 3, 15, 0] = (2*s12^5 + 2*s12^4*s13 - 17*s12^3*s13^2 - 21*s12^2*s13^3 + 
      3*s12*s13^4 - s13^5 + 8*s12^4*s23 - 2*s12^3*s13*s23 - 
      49*s12^2*s13^2*s23 + 3*s13^4*s23 + 11*s12^3*s23^2 + s12^2*s13*s23^2 - 
      10*s12*s13^2*s23^2 - 2*s13^3*s23^2 + 5*s12^2*s23^3 + 8*s12*s13*s23^3 - 
      2*s13^2*s23^3 - s12*s23^4 + 3*s13*s23^4 - s23^5)/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 15, 1] = (-s12^5 + 23*s12^3*s13^2 + 37*s12^2*s13^3 + 6*s12*s13^4 - 
      s13^5 - 2*s12^4*s23 + 18*s12^3*s13*s23 + 69*s12^2*s13^2*s23 - 
      8*s12*s13^3*s23 + 3*s13^4*s23 - s12^3*s23^2 + 23*s12^2*s13*s23^2 - 
      4*s12*s13^2*s23^2 - 2*s13^3*s23^2 - s12^2*s23^3 + 8*s12*s13*s23^3 - 
      2*s13^2*s23^3 - 2*s12*s23^4 + 3*s13*s23^4 - s23^5 - 
      2*(-2*s12^5 - 2*s12^4*s13 + 17*s12^3*s13^2 + 21*s12^2*s13^3 - 
        3*s12*s13^4 + s13^5 - 8*s12^4*s23 + 2*s12^3*s13*s23 + 
        49*s12^2*s13^2*s23 - 3*s13^4*s23 - 11*s12^3*s23^2 - s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 + 2*s13^3*s23^2 - 5*s12^2*s23^3 - 
        8*s12*s13*s23^3 + 2*s13^2*s23^3 + s12*s23^4 - 3*s13*s23^4 + s23^5))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 15, 2] = (-s12^5 - 2*s12^4*s13 + 4*s12^3*s13^2 + 2*s12^2*s13^3 - 
      3*s12*s13^4 - 6*s12^4*s23 - 8*s12^3*s13*s23 + 18*s12^2*s13^2*s23 - 
      4*s12*s13^3*s23 - 12*s12^3*s23^2 - 10*s12^2*s13*s23^2 + 
      14*s12*s13^2*s23^2 - 10*s12^2*s23^3 - 4*s12*s13*s23^3 - 3*s12*s23^4 - 
      4*(-2*s12^5 - 2*s12^4*s13 + 17*s12^3*s13^2 + 21*s12^2*s13^3 - 
        3*s12*s13^4 + s13^5 - 8*s12^4*s23 + 2*s12^3*s13*s23 + 
        49*s12^2*s13^2*s23 - 3*s13^4*s23 - 11*s12^3*s23^2 - s12^2*s13*s23^2 + 
        10*s12*s13^2*s23^2 + 2*s13^3*s23^2 - 5*s12^2*s23^3 - 
        8*s12*s13*s23^3 + 2*s13^2*s23^3 + s12*s23^4 - 3*s13*s23^4 + s23^5) - 
      2*(s12^5 - 23*s12^3*s13^2 - 37*s12^2*s13^3 - 6*s12*s13^4 + s13^5 + 
        2*s12^4*s23 - 18*s12^3*s13*s23 - 69*s12^2*s13^2*s23 + 
        8*s12*s13^3*s23 - 3*s13^4*s23 + s12^3*s23^2 - 23*s12^2*s13*s23^2 + 
        4*s12*s13^2*s23^2 + 2*s13^3*s23^2 + s12^2*s23^3 - 8*s12*s13*s23^3 + 
        2*s13^2*s23^3 + 2*s12*s23^4 - 3*s13*s23^4 + s23^5))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[6, 3, 15, 3] = (-2*(s12^5 + 2*s12^4*s13 - 4*s12^3*s13^2 - 2*s12^2*s13^3 + 
        3*s12*s13^4 + 6*s12^4*s23 + 8*s12^3*s13*s23 - 18*s12^2*s13^2*s23 + 
        4*s12*s13^3*s23 + 12*s12^3*s23^2 + 10*s12^2*s13*s23^2 - 
        14*s12*s13^2*s23^2 + 10*s12^2*s23^3 + 4*s12*s13*s23^3 + 
        3*s12*s23^4) - 8*(-2*s12^5 - 2*s12^4*s13 + 17*s12^3*s13^2 + 
        21*s12^2*s13^3 - 3*s12*s13^4 + s13^5 - 8*s12^4*s23 + 
        2*s12^3*s13*s23 + 49*s12^2*s13^2*s23 - 3*s13^4*s23 - 11*s12^3*s23^2 - 
        s12^2*s13*s23^2 + 10*s12*s13^2*s23^2 + 2*s13^3*s23^2 - 
        5*s12^2*s23^3 - 8*s12*s13*s23^3 + 2*s13^2*s23^3 + s12*s23^4 - 
        3*s13*s23^4 + s23^5) - 4*(s12^5 - 23*s12^3*s13^2 - 37*s12^2*s13^3 - 
        6*s12*s13^4 + s13^5 + 2*s12^4*s23 - 18*s12^3*s13*s23 - 
        69*s12^2*s13^2*s23 + 8*s12*s13^3*s23 - 3*s13^4*s23 + s12^3*s23^2 - 
        23*s12^2*s13*s23^2 + 4*s12*s13^2*s23^2 + 2*s13^3*s23^2 + 
        s12^2*s23^3 - 8*s12*s13*s23^3 + 2*s13^2*s23^3 + 2*s12*s23^4 - 
        3*s13*s23^4 + s23^5))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2)
 
B[7, 1, 1, -1] = (296*s12^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1456*s12^2*s13)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1720*s12*s13^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*s13^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (880*s12^2*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2320*s12*s13*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*s13^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (568*s12*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*s13*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*s23^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 1, 1, 0] = -112/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (32*s12)/(3*s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (32*s23)/(3*s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (256*s12^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (808*s12^2*s13)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (288*s12*s13^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (280*s13^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1304*s12^2*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (544*s12*s13*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (248*s13^2*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1856*s12*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1336*s13*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (808*s23^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 1, 1, 1] = -160/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (32*s12)/(3*s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (32*s23)/(3*s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (56*s12^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (232*s12^2*s13)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (920*s12*s13^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (88*s13^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (344*s12^2*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (752*s12*s13*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (232*s13^2*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1160*s12*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1256*s13*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (760*s23^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 1, 1, 2] = -272/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (32*s12^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (448*s12^2*s13)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (592*s12*s13^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (176*s13^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (256*s12^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (480*s12*s13*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (176*s13^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (816*s12*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (880*s13*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (528*s23^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 1, 1, 3] = -544/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (64*s12^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (896*s12^2*s13)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1184*s12*s13^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (352*s13^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (512*s12^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (960*s12*s13*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (352*s13^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1632*s12*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1760*s13*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1056*s23^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 1, 2, -1] = (48*s12^3)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (48*s12^2*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (96*s12*s13^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (144*s12^2*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (96*s12*s23^2)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 1, 2, 0] = (-48*s12^3)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (96*s12^2*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (48*s13^3)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (96*s12^2*s23)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (144*s13^2*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (144*s13*s23^2)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (48*s23^3)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 1, 2, 1] = 0
 
B[7, 1, 2, 2] = 0
 
B[7, 1, 2, 3] = 0
 
B[7, 1, 3, -1] = 0
 
B[7, 1, 3, 0] = 0
 
B[7, 1, 3, 1] = 0
 
B[7, 1, 3, 2] = 0
 
B[7, 1, 3, 3] = 0
 
B[7, 1, 4, -1] = (-192*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[7, 1, 4, 0] = 56/(3*(s12 - s13 + s23)^2) + 
     (16*s12)/(3*s13*(s12 - s13 + s23)^2) + 
     (16*s23)/(3*s13*(s12 - s13 + s23)^2) + 
     (48*s12^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 + (288*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (48*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (96*s12*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (96*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 + (48*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - 8/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2))
 
B[7, 1, 4, 1] = -10/(3*(s12 - s13 + s23)^2) + 
     (2*s12)/(3*s13*(s12 - s13 + s23)^2) + 
     (2*s23)/(3*s13*(s12 - s13 + s23)^2) - 6/(s13*(s12 - s13 + s23)) - 
     8/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[7, 1, 4, 2] = 0
 
B[7, 1, 4, 3] = 0
 
B[7, 1, 5, -1] = (-4*s12^3)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (8*s12^2*s13)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (4*s12*s13^2)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (8*s13^3)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (8*s12^2*s23)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (8*s12*s13*s23)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (8*s13^2*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*s12*s23^2)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (8*s13*s23^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (8*s23^3)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 1, 5, 0] = (-4*s12^3)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*s12^2*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (12*s12*s13^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (20*s13^3)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (28*s12^2*s23)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (8*s12*s13*s23)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (20*s13^2*s23)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (44*s12*s23^2)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (20*s13*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (20*s23^3)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 1, 5, 1] = (8*s12^2*s13)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (8*s12*s13^2)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*s13^3)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (8*s12^2*s23)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (16*s12*s13*s23)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*s13^2*s23)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (8*s12*s23^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (16*s13*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*s23^3)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 1, 5, 2] = 0
 
B[7, 1, 5, 3] = 0
 
B[7, 1, 6, -1] = 0
 
B[7, 1, 6, 0] = (-24*s12^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (168*s12^3*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (216*s12^2*s13^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (24*s12*s13^3)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (24*s12^3*s23)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (240*s12^2*s13*s23)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (24*s12*s13^2*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (72*s12^2*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (120*s12*s13*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (72*s12*s23^3)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 1, 6, 1] = (-48*s12^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (240*s12^3*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (288*s12^2*s13^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (144*s12^3*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (384*s12^2*s13*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (96*s12^2*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 1, 6, 2] = (-96*s12^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (480*s12^3*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (576*s12^2*s13^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (288*s12^3*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (768*s12^2*s13*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (192*s12^2*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 1, 7, -1] = 0
 
B[7, 1, 7, 0] = 0
 
B[7, 1, 7, 1] = 0
 
B[7, 1, 7, 2] = 0
 
B[7, 1, 8, -1] = 0
 
B[7, 1, 8, 0] = (4*s12^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (4*s12^2*s13)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*s12*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (4*s13^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (20*s12^2*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (40*s12*s13*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (12*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (28*s12*s23^2)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (12*s13*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (4*s23^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2
 
B[7, 1, 8, 1] = 4/(3*(s12 - s13 + s23)) - 
     (8*s12^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
        2) - (8*s12^2*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (40*s12*s13^2)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (8*s13^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
        2) - (8*s12^2*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (16*s12*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (8*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (8*s12*s23^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (8*s13*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (8*s23^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
        2)
 
B[7, 1, 8, 2] = (-8*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (16*s12^2*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (24*s12*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (16*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (16*s12*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (8*s12*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 1, 9, -1] = 0
 
B[7, 1, 9, 0] = (-4*s12^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (4*s12*s13^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (16*s12^2*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (8*s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (4*s12*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 1, 9, 1] = (8*s12^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (32*s12^2*s13)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (8*s12*s13^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (16*s12*s13*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (8*s12*s23^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[7, 1, 9, 2] = (8*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (24*s12^2*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (8*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 1, 10, -1] = 0
 
B[7, 1, 10, 0] = 0
 
B[7, 1, 10, 1] = 0
 
B[7, 1, 10, 2] = 0
 
B[7, 1, 10, 3] = 0
 
B[7, 1, 10, 4] = 0
 
B[7, 1, 11, -1] = 0
 
B[7, 1, 11, 0] = (24*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (48*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (24*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (48*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (48*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (24*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 1, 11, 1] = (24*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (48*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (24*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (48*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (48*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (24*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 1, 11, 2] = (48*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (96*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (48*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (96*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (96*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (48*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 1, 11, 3] = (96*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (192*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (96*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (192*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (192*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (96*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 1, 11, 4] = (192*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (384*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (192*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (384*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (384*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (192*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 1, 12, -1] = 0
 
B[7, 1, 12, 0] = 0
 
B[7, 1, 12, 1] = 0
 
B[7, 1, 12, 2] = 0
 
B[7, 1, 12, 3] = 0
 
B[7, 1, 12, 4] = 0
 
B[7, 1, 13, -1] = 0
 
B[7, 1, 13, 0] = 0
 
B[7, 1, 13, 1] = 0
 
B[7, 1, 13, 2] = 0
 
B[7, 1, 13, 3] = 0
 
B[7, 1, 13, 4] = 0
 
B[7, 1, 14, -1] = 0
 
B[7, 1, 14, 0] = 0
 
B[7, 1, 14, 1] = 0
 
B[7, 1, 14, 2] = 0
 
B[7, 1, 14, 3] = 0
 
B[7, 1, 15, -1] = 0
 
B[7, 1, 15, 0] = (2*s12^4)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (2*s12^3*s13)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (2*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (2*s12*s13^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (4*s13^4)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (4*s12^2*s13*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (6*s12*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (16*s13^3*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (2*s12^2*s23^2)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (6*s12*s13*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (8*s13^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (2*s12*s23^3)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (16*s13*s23^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) - (4*s23^4)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[7, 1, 15, 1] = (2*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (20*s12^2*s13^2)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*s12*s13^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) - (2*s13^4)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (8*s12^3*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (8*s12^2*s13*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (8*s12*s13^2*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (8*s13^3*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (28*s12^2*s23^2)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*s13^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (8*s12*s23^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (8*s13*s23^3)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (2*s23^4)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
        2)
 
B[7, 1, 15, 2] = (4*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (12*s12^2*s13^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (8*s12*s13^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (16*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (8*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (8*s12*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (20*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (8*s12*s13*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (8*s12*s23^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 1, 15, 3] = (8*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (24*s12^2*s13^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (16*s12*s13^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (32*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (16*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (16*s12*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (40*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (16*s12*s13*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (16*s12*s23^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 2, 1, -1] = (296*s12^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (880*s12^2*s13)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (568*s12*s13^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*s13^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1456*s12^2*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2320*s12*s13*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*s13^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1720*s12*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*s13*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*s23^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 2, 1, 0] = -112/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) - 
     (32*s12)/(3*(s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) - 
     (32*s13)/(3*(s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) - 
     (256*s12^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1304*s12^2*s13)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1856*s12*s13^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (808*s13^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (808*s12^2*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (544*s12*s13*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1336*s13^2*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (288*s12*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (248*s13*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (280*s23^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 2, 1, 1] = -160/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     (32*s12)/(3*(s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) + 
     (32*s13)/(3*(s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) + 
     (56*s12^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (344*s12^2*s13)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1160*s12*s13^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (760*s13^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (232*s12^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (752*s12*s13*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1256*s13^2*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (920*s12*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (232*s13*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (88*s23^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 2, 1, 2] = -272/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     (32*s12^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (256*s12^2*s13)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (816*s12*s13^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (528*s13^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (448*s12^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (480*s12*s13*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (880*s13^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (592*s12*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (176*s13*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (176*s23^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 2, 1, 3] = -544/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     (64*s12^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (512*s12^2*s13)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1632*s12*s13^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1056*s13^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (896*s12^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (960*s12*s13*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1760*s13^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1184*s12*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (352*s13*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (352*s23^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 2, 2, -1] = (48*s12^3)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (144*s12^2*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (96*s12*s13^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (48*s12^2*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (96*s12*s23^2)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 2, 2, 0] = (-48*s12^3)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (96*s12^2*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (48*s13^3)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (96*s12^2*s23)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (144*s13^2*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (144*s13*s23^2)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (48*s23^3)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 2, 2, 1] = 0
 
B[7, 2, 2, 2] = 0
 
B[7, 2, 2, 3] = 0
 
B[7, 2, 3, -1] = (-192*s12*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[7, 2, 3, 0] = 56/(3*(s12 + s13 - s23)^2) + 
     (16*s12)/(3*(s12 + s13 - s23)^2*s23) + 
     (16*s13)/(3*(s12 + s13 - s23)^2*s23) + 
     (48*s12^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 + (96*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (48*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (288*s12*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (96*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 + (48*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - 8/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2))
 
B[7, 2, 3, 1] = -10/(3*(s12 + s13 - s23)^2) + 
     (2*s12)/(3*(s12 + s13 - s23)^2*s23) + 
     (2*s13)/(3*(s12 + s13 - s23)^2*s23) - 6/((s12 + s13 - s23)*s23) - 
     8/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[7, 2, 3, 2] = 0
 
B[7, 2, 3, 3] = 0
 
B[7, 2, 4, -1] = 0
 
B[7, 2, 4, 0] = 0
 
B[7, 2, 4, 1] = 0
 
B[7, 2, 4, 2] = 0
 
B[7, 2, 4, 3] = 0
 
B[7, 2, 5, -1] = (-4*s12^3)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (8*s12^2*s13)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (4*s12*s13^2)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (8*s13^3)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (8*s12^2*s23)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (8*s12*s13*s23)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (8*s13^2*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*s12*s23^2)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (8*s13*s23^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (8*s23^3)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 2, 5, 0] = (-4*s12^3)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (28*s12^2*s13)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (44*s12*s13^2)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (20*s13^3)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (4*s12^2*s23)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (8*s12*s13*s23)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (20*s13^2*s23)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (12*s12*s23^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (20*s13*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (20*s23^3)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 2, 5, 1] = (-8*s12^2*s13)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (8*s12*s13^2)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*s13^3)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (8*s12^2*s23)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (16*s12*s13*s23)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*s13^2*s23)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (8*s12*s23^2)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (16*s13*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*s23^3)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 2, 5, 2] = 0
 
B[7, 2, 5, 3] = 0
 
B[7, 2, 6, -1] = 0
 
B[7, 2, 6, 0] = (-24*s12^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (24*s12^3*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (72*s12^2*s13^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (72*s12*s13^3)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (168*s12^3*s23)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (240*s12^2*s13*s23)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (120*s12*s13^2*s23)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (216*s12^2*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (24*s12*s13*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (24*s12*s23^3)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 2, 6, 1] = (-48*s12^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (144*s12^3*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (96*s12^2*s13^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (240*s12^3*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (384*s12^2*s13*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (288*s12^2*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 2, 6, 2] = (-96*s12^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (288*s12^3*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (192*s12^2*s13^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (480*s12^3*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (768*s12^2*s13*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (576*s12^2*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 2, 7, -1] = 0
 
B[7, 2, 7, 0] = (4*s12^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (20*s12^2*s13)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (28*s12*s13^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (4*s13^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (4*s12^2*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (40*s12*s13*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) - (12*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (4*s12*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (12*s13*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (4*s23^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2
 
B[7, 2, 7, 1] = 4/(3*(s12 + s13 - s23)) - 
     (8*s12^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
        2) - (8*s12^2*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (8*s12*s13^2)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (8*s13^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
        2) - (8*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (16*s12*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (8*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (40*s12*s23^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (8*s13*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (8*s23^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
        2)
 
B[7, 2, 7, 2] = (-8*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (16*s12^2*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (8*s12*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (16*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (16*s12*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (24*s12*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 2, 8, -1] = 0
 
B[7, 2, 8, 0] = 0
 
B[7, 2, 8, 1] = 0
 
B[7, 2, 8, 2] = 0
 
B[7, 2, 9, -1] = 0
 
B[7, 2, 9, 0] = (-4*s12^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (16*s12^2*s13)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*s12*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (8*s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (4*s12*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 2, 9, 1] = (8*s12^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (8*s12*s13^2)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (32*s12^2*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (16*s12*s13*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (8*s12*s23^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[7, 2, 9, 2] = (8*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (8*s12^2*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (24*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 2, 10, -1] = 0
 
B[7, 2, 10, 0] = (24*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (48*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (24*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (48*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (48*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (24*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 2, 10, 1] = (24*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (48*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (24*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (48*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (48*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (24*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 2, 10, 2] = (48*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (96*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (48*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (96*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (96*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (48*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 2, 10, 3] = (96*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (192*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (96*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (192*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (192*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (96*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 2, 10, 4] = (192*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (384*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (192*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (384*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (384*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (192*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 2, 11, -1] = 0
 
B[7, 2, 11, 0] = 0
 
B[7, 2, 11, 1] = 0
 
B[7, 2, 11, 2] = 0
 
B[7, 2, 11, 3] = 0
 
B[7, 2, 11, 4] = 0
 
B[7, 2, 12, -1] = 0
 
B[7, 2, 12, 0] = 0
 
B[7, 2, 12, 1] = 0
 
B[7, 2, 12, 2] = 0
 
B[7, 2, 12, 3] = 0
 
B[7, 2, 12, 4] = 0
 
B[7, 2, 13, -1] = 0
 
B[7, 2, 13, 0] = 0
 
B[7, 2, 13, 1] = 0
 
B[7, 2, 13, 2] = 0
 
B[7, 2, 13, 3] = 0
 
B[7, 2, 13, 4] = 0
 
B[7, 2, 14, -1] = 0
 
B[7, 2, 14, 0] = (2*s12^4)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (2*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (2*s12^2*s13^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) - (2*s12*s13^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (4*s13^4)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*s12^3*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (4*s12^2*s13*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (6*s12*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (16*s13^3*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (2*s12^2*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (6*s12*s13*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (8*s13^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (2*s12*s23^3)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (16*s13*s23^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) - (4*s23^4)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[7, 2, 14, 1] = (2*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (8*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (28*s12^2*s13^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (8*s12*s13^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (2*s13^4)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
        2) - (8*s12^2*s13*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (8*s13^3*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (20*s12^2*s23^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) - (8*s12*s13*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2 - (4*s13^2*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (16*s12*s23^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (8*s13*s23^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (2*s23^4)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
        2)
 
B[7, 2, 14, 2] = (4*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (16*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (20*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (8*s12*s13^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (8*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (8*s12*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (12*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (8*s12*s13*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (8*s12*s23^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 2, 14, 3] = (8*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (32*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (40*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (16*s12*s13^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (16*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (16*s12*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (24*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (16*s12*s13*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (16*s12*s23^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 2, 15, -1] = 0
 
B[7, 2, 15, 0] = 0
 
B[7, 2, 15, 1] = 0
 
B[7, 2, 15, 2] = 0
 
B[7, 2, 15, 3] = 0
 
B[7, 3, 1, -1] = -8/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (4*(2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 2*s23^2))/
      ((s12 + s13 - s23)*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (16*(-s12^3 - 3*s12^2*s13 - 2*s12*s13^2 - 5*s12^2*s23 - 8*s12*s13*s23 - 
        6*s12*s23^2))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*(-s12^3 - 5*s12^2*s13 - 6*s12*s13^2 - 3*s12^2*s23 - 8*s12*s13*s23 - 
        2*s12*s23^2))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*(s12^3 + 2*s12^2*s13 - s12*s13^2 + 2*s13^3 + 2*s12^2*s23 + 
        2*s12*s13*s23 - 6*s13^2*s23 - s12*s23^2 + 6*s13*s23^2 - 2*s23^3))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 2*s13^3 + 2*s12^2*s23 + 
        2*s12*s13*s23 + 6*s13^2*s23 - s12*s23^2 - 6*s13*s23^2 + 2*s23^3))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 3, 1, 0] = 32/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (4*(2*s12^2 - 2*s12*s13 - 4*s13^2 - 2*s12*s23 + 8*s13*s23 - 4*s23^2))/
      ((s12 + s13 - s23)*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (16*(s12^3 + 5*s12^2*s13 + 7*s12*s13^2 + 3*s13^3 + 3*s12^2*s23 + 
        6*s12*s13*s23 - 5*s13^2*s23 + 3*s12*s23^2 + s13*s23^2 + s23^3))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*(4*s12^3 + 17*s12^2*s13 + 20*s12*s13^2 + 7*s13^3 + 7*s12^2*s23 + 
        12*s12*s13*s23 - 13*s13^2*s23 + 5*s13*s23^2 + s23^3))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*(s12^3 + 3*s12^2*s13 + 3*s12*s13^2 + s13^3 + 5*s12^2*s23 + 
        6*s12*s13*s23 + s13^2*s23 + 7*s12*s23^2 - 5*s13*s23^2 + 3*s23^3))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*(4*s12^3 + 7*s12^2*s13 + s13^3 + 17*s12^2*s23 + 12*s12*s13*s23 + 
        5*s13^2*s23 + 20*s12*s23^2 - 13*s13*s23^2 + 7*s23^3))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 3, 1, 1] = 24/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (4*(7*s12^2 - 4*s12*s13 - 11*s13^2 - 4*s12*s23 + 22*s13*s23 - 11*s23^2 + 
        2*(2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 2*s23^2)))/
      ((s12 + s13 - s23)*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (16*(2*s12^3 + 8*s12^2*s13 + 9*s12*s13^2 + 3*s13^3 + 8*s12^2*s23 + 
        14*s12*s13*s23 - 5*s13^2*s23 + 9*s12*s23^2 + s13*s23^2 + s23^3 + 
        2*(-s12^3 - 3*s12^2*s13 - 2*s12*s13^2 - 5*s12^2*s23 - 8*s12*s13*s23 - 
          6*s12*s23^2)))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*(2*s12^3 + 8*s12^2*s13 + 9*s12*s13^2 + s13^3 + 8*s12^2*s23 + 
        14*s12*s13*s23 + s13^2*s23 + 9*s12*s23^2 - 5*s13*s23^2 + 3*s23^3 + 
        2*(-s12^3 - 5*s12^2*s13 - 6*s12*s13^2 - 3*s12^2*s23 - 8*s12*s13*s23 - 
          2*s12*s23^2)))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*(5*s12^3 + 11*s12^2*s13 + 9*s12*s13^2 - s13^3 + 25*s12^2*s23 + 
        18*s12*s13*s23 + 19*s13^2*s23 + 37*s12*s23^2 - 35*s13*s23^2 + 
        17*s23^3 + 2*(s12^3 + 2*s12^2*s13 - s12*s13^2 + 2*s13^3 + 
          2*s12^2*s23 + 2*s12*s13*s23 - 6*s13^2*s23 - s12*s23^2 + 
          6*s13*s23^2 - 2*s23^3)))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*(5*s12^3 + 25*s12^2*s13 + 37*s12*s13^2 + 17*s13^3 + 11*s12^2*s23 + 
        18*s12*s13*s23 - 35*s13^2*s23 + 9*s12*s23^2 + 19*s13*s23^2 - s23^3 + 
        2*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 2*s13^3 + 2*s12^2*s23 + 
          2*s12*s13*s23 + 6*s13^2*s23 - s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 3, 1, 2] = 48/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (4*(5*s12^2 - 5*s13^2 + 10*s13*s23 - 5*s23^2 + 
        2*(2*s12^2 - 4*s12*s13 - 6*s13^2 - 4*s12*s23 + 12*s13*s23 - 
          6*s23^2) + 4*(2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 
          2*s23^2)))/((s12 + s13 - s23)*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (16*(4*(-s12^3 - 3*s12^2*s13 - 2*s12*s13^2 - 5*s12^2*s23 - 
          8*s12*s13*s23 - 6*s12*s23^2) + 2*(2*s12^3 + 8*s12^2*s13 + 
          9*s12*s13^2 + 3*s13^3 + 8*s12^2*s23 + 14*s12*s13*s23 - 
          5*s13^2*s23 + 9*s12*s23^2 + s13*s23^2 + s23^3)))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*(2*s12^3 + 10*s12^2*s13 + 16*s12*s13^2 + 8*s13^3 + 6*s12^2*s23 + 
        8*s12*s13*s23 - 16*s13^2*s23 + 8*s12*s23^2 + 8*s13*s23^2 + 
        2*(3*s12^3 + 15*s12^2*s13 + 21*s12*s13^2 + 9*s13^3 + 5*s12^2*s23 + 
          10*s12*s13*s23 - 19*s13^2*s23 + s12*s23^2 + 11*s13*s23^2 - s23^3) + 
        4*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 2*s13^3 + 2*s12^2*s23 + 
          2*s12*s13*s23 + 6*s13^2*s23 - s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*(4*(-s12^3 - 5*s12^2*s13 - 6*s12*s13^2 - 3*s12^2*s23 - 
          8*s12*s13*s23 - 2*s12*s23^2) + 2*(2*s12^3 + 8*s12^2*s13 + 
          9*s12*s13^2 + s13^3 + 8*s12^2*s23 + 14*s12*s13*s23 + s13^2*s23 + 
          9*s12*s23^2 - 5*s13*s23^2 + 3*s23^3)))/((s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (4*(2*s12^3 + 6*s12^2*s13 + 8*s12*s13^2 + 
        10*s12^2*s23 + 8*s12*s13*s23 + 8*s13^2*s23 + 16*s12*s23^2 - 
        16*s13*s23^2 + 8*s23^3 + 4*(s12^3 + 2*s12^2*s13 - s12*s13^2 + 
          2*s13^3 + 2*s12^2*s23 + 2*s12*s13*s23 - 6*s13^2*s23 - s12*s23^2 + 
          6*s13*s23^2 - 2*s23^3) + 2*(3*s12^3 + 5*s12^2*s13 + s12*s13^2 - 
          s13^3 + 15*s12^2*s23 + 10*s12*s13*s23 + 11*s13^2*s23 + 
          21*s12*s23^2 - 19*s13*s23^2 + 9*s23^3)))/((s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[7, 3, 1, 3] = 96/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (4*(4*(2*s12^2 - 4*s12*s13 - 6*s13^2 - 4*s12*s23 + 12*s13*s23 - 
          6*s23^2) + 2*(5*s12^2 - 5*s13^2 + 10*s13*s23 - 5*s23^2) + 
        8*(2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 2*s23^2)))/
      ((s12 + s13 - s23)*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (16*(8*(-s12^3 - 3*s12^2*s13 - 2*s12*s13^2 - 5*s12^2*s23 - 
          8*s12*s13*s23 - 6*s12*s23^2) + 4*(2*s12^3 + 8*s12^2*s13 + 
          9*s12*s13^2 + 3*s13^3 + 8*s12^2*s23 + 14*s12*s13*s23 - 
          5*s13^2*s23 + 9*s12*s23^2 + s13*s23^2 + s23^3)))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*(2*(2*s12^3 + 10*s12^2*s13 + 16*s12*s13^2 + 8*s13^3 + 6*s12^2*s23 + 
          8*s12*s13*s23 - 16*s13^2*s23 + 8*s12*s23^2 + 8*s13*s23^2) + 
        4*(3*s12^3 + 15*s12^2*s13 + 21*s12*s13^2 + 9*s13^3 + 5*s12^2*s23 + 
          10*s12*s13*s23 - 19*s13^2*s23 + s12*s23^2 + 11*s13*s23^2 - s23^3) + 
        8*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 2*s13^3 + 2*s12^2*s23 + 
          2*s12*s13*s23 + 6*s13^2*s23 - s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*(8*(-s12^3 - 5*s12^2*s13 - 6*s12*s13^2 - 3*s12^2*s23 - 
          8*s12*s13*s23 - 2*s12*s23^2) + 4*(2*s12^3 + 8*s12^2*s13 + 
          9*s12*s13^2 + s13^3 + 8*s12^2*s23 + 14*s12*s13*s23 + s13^2*s23 + 
          9*s12*s23^2 - 5*s13*s23^2 + 3*s23^3)))/((s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - 
     (4*(8*(s12^3 + 2*s12^2*s13 - s12*s13^2 + 2*s13^3 + 2*s12^2*s23 + 
          2*s12*s13*s23 - 6*s13^2*s23 - s12*s23^2 + 6*s13*s23^2 - 2*s23^3) + 
        2*(2*s12^3 + 6*s12^2*s13 + 8*s12*s13^2 + 10*s12^2*s23 + 
          8*s12*s13*s23 + 8*s13^2*s23 + 16*s12*s23^2 - 16*s13*s23^2 + 
          8*s23^3) + 4*(3*s12^3 + 5*s12^2*s13 + s12*s13^2 - s13^3 + 
          15*s12^2*s23 + 10*s12*s13*s23 + 11*s13^2*s23 + 21*s12*s23^2 - 
          19*s13*s23^2 + 9*s23^3)))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 3, 2, -1] = (-8*(-s12^3 - s12^2*s13 + 2*s12*s13^2 - 3*s12^2*s23 - 
        2*s12*s23^2))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (8*(-s12^3 - 3*s12^2*s13 - 2*s12*s13^2 - s12^2*s23 + 2*s12*s23^2))/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[7, 3, 2, 0] = (-8*(s12^3 + 2*s12^2*s13 + s13^3 + 2*s12^2*s23 - 
        3*s13^2*s23 + 3*s13*s23^2 - s23^3))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (8*(s12^3 + 2*s12^2*s13 - s13^3 + 2*s12^2*s23 + 3*s13^2*s23 - 
        3*s13*s23^2 + s23^3))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 3, 2, 1] = 0
 
B[7, 3, 2, 2] = 0
 
B[7, 3, 2, 3] = 0
 
B[7, 3, 3, -1] = (-32*s12*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (8*(-(s12*s23) + s13*s23 - s23^2))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (4*(2*s12*s13*s23 + 2*s13^2*s23 + 2*s12*s23^2 - 4*s13*s23^2 + 2*s23^3))/
      ((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[7, 3, 3, 0] = 4/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (8*(s12^2 + 2*s12*s13 + s13^2 + 6*s12*s23 - 2*s13*s23 + 
        s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 - (8*(s12^2 + 2*s12*s13 + s13^2 + 3*s12*s23 - 3*s13*s23 + 2*s23^2))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (4*(s12^3 + 3*s12^2*s13 + 3*s12*s13^2 + s13^3 - s12^2*s23 - 
        6*s12*s13*s23 - 5*s13^2*s23 - 5*s12*s23^2 + 7*s13*s23^2 - 3*s23^3))/
      ((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[7, 3, 3, 1] = 4/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) - (4*(s12^3 + 3*s12^2*s13 + 3*s12*s13^2 + s13^3 + 2*s12^2*s23 - 
        2*s12*s13*s23 - 4*s13^2*s23 - s12*s23^2 + 5*s13*s23^2 - 2*s23^3))/
      ((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[7, 3, 3, 2] = 0
 
B[7, 3, 3, 3] = 0
 
B[7, 3, 4, -1] = (-32*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (8*(-(s12*s13) - s13^2 + s13*s23))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (4*(2*s12*s13^2 + 2*s13^3 + 2*s12*s13*s23 - 4*s13^2*s23 + 2*s13*s23^2))/
      ((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[7, 3, 4, 0] = (-8*(s12^2 + 3*s12*s13 + 2*s13^2 + 2*s12*s23 - 3*s13*s23 + 
        s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 + 4/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     (8*(s12^2 + 6*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (4*(s12^3 - s12^2*s13 - 5*s12*s13^2 - 3*s13^3 + 3*s12^2*s23 - 
        6*s12*s13*s23 + 7*s13^2*s23 + 3*s12*s23^2 - 5*s13*s23^2 + s23^3))/
      ((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[7, 3, 4, 1] = 4/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) - (4*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 2*s13^3 + 3*s12^2*s23 - 
        2*s12*s13*s23 + 5*s13^2*s23 + 3*s12*s23^2 - 4*s13*s23^2 + s23^3))/
      ((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[7, 3, 4, 2] = 0
 
B[7, 3, 4, 3] = 0
 
B[7, 3, 5, -1] = (2*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 2*s13^3 + 
        2*s12^2*s23 + 2*s12*s13*s23 + 6*s13^2*s23 - s12*s23^2 - 6*s13*s23^2 + 
        2*s23^3))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (2*(-s12^3 - 2*s12^2*s13 + s12*s13^2 - 2*s13^3 - 2*s12^2*s23 - 
        2*s12*s13*s23 + 6*s13^2*s23 + s12*s23^2 - 6*s13*s23^2 + 2*s23^3))/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[7, 3, 5, 0] = (-2*(-s12^3 + 3*s12^2*s13 + 9*s12*s13^2 + 5*s13^3 - 
        7*s12^2*s23 + 2*s12*s13*s23 - 15*s13^2*s23 - 11*s12*s23^2 + 
        15*s13*s23^2 - 5*s23^3))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(s12^3 + 7*s12^2*s13 + 11*s12*s13^2 + 5*s13^3 - 3*s12^2*s23 - 
        2*s12*s13*s23 - 15*s13^2*s23 - 9*s12*s23^2 + 15*s13*s23^2 - 5*s23^3))/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[7, 3, 5, 1] = (-2*(2*s12^2*s13 + 2*s12*s13^2 + 4*s13^3 - 2*s12^2*s23 + 
        4*s12*s13*s23 - 12*s13^2*s23 - 6*s12*s23^2 + 12*s13*s23^2 - 4*s23^3))/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (2*(2*s12^2*s13 + 6*s12*s13^2 + 4*s13^3 - 
        2*s12^2*s23 - 4*s12*s13*s23 - 12*s13^2*s23 - 2*s12*s23^2 + 
        12*s13*s23^2 - 4*s23^3))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 3, 5, 2] = 0
 
B[7, 3, 5, 3] = 0
 
B[7, 3, 6, -1] = 0
 
B[7, 3, 6, 0] = (-4*s12*(s12^3 + 7*s12^2*s13 + 9*s12*s13^2 - s13^3 + 
        s12^2*s23 + 10*s12*s13*s23 - s13^2*s23 - 3*s12*s23^2 + 5*s13*s23^2 - 
        3*s23^3))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*s12*(-s12^3 - s12^2*s13 + 3*s12*s13^2 + 3*s13^3 - 7*s12^2*s23 - 
        10*s12*s13*s23 - 5*s13^2*s23 - 9*s12*s23^2 + s13*s23^2 + s23^3))/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[7, 3, 6, 1] = (4*s12*(-4*s12^2*s13 - 10*s12*s13^2 - 6*s13^3 + 4*s12^2*s23 + 
        4*s12*s13*s23 + 10*s13^2*s23 + 6*s12*s23^2 - 2*s13*s23^2 - 2*s23^3 - 
        2*(s12^3 + s12^2*s13 - 3*s12*s13^2 - 3*s13^3 + 7*s12^2*s23 + 
          10*s12*s13*s23 + 5*s13^2*s23 + 9*s12*s23^2 - s13*s23^2 - s23^3)))/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (4*s12*(-4*s12^2*s13 - 6*s12*s13^2 + 
        2*s13^3 + 4*s12^2*s23 - 4*s12*s13*s23 + 2*s13^2*s23 + 10*s12*s23^2 - 
        10*s13*s23^2 + 6*s23^3 - 2*(-s12^3 - 7*s12^2*s13 - 9*s12*s13^2 + 
          s13^3 - s12^2*s23 - 10*s12*s13*s23 + s13^2*s23 + 3*s12*s23^2 - 
          5*s13*s23^2 + 3*s23^3)))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 3, 6, 2] = (4*s12*(-4*(s12^3 + s12^2*s13 - 3*s12*s13^2 - 3*s13^3 + 
          7*s12^2*s23 + 10*s12*s13*s23 + 5*s13^2*s23 + 9*s12*s23^2 - 
          s13*s23^2 - s23^3) - 2*(4*s12^2*s13 + 10*s12*s13^2 + 6*s13^3 - 
          4*s12^2*s23 - 4*s12*s13*s23 - 10*s13^2*s23 - 6*s12*s23^2 + 
          2*s13*s23^2 + 2*s23^3)))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*s12*(-2*(4*s12^2*s13 + 6*s12*s13^2 - 2*s13^3 - 4*s12^2*s23 + 
          4*s12*s13*s23 - 2*s13^2*s23 - 10*s12*s23^2 + 10*s13*s23^2 - 
          6*s23^3) - 4*(-s12^3 - 7*s12^2*s13 - 9*s12*s13^2 + s13^3 - 
          s12^2*s23 - 10*s12*s13*s23 + s13^2*s23 + 3*s12*s23^2 - 
          5*s13*s23^2 + 3*s23^3)))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 3, 7, -1] = 0
 
B[7, 3, 7, 0] = (2*(s12 + s13 - s23)*(-s12^2 + s13^2 - 2*s13*s23 + s23^2))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     ((s12 + s13 - s23)*(2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 
        2*s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 - (2*(s12 + s13 - s23)*(s12^2 + 4*s12*s13 + 3*s13^2 - 6*s13*s23 + 
        3*s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2
 
B[7, 3, 7, 1] = (-2*(s12 + s13 - s23)*(-4*s12^2 - 8*s12*s13 - 4*s13^2 - 
        8*s12*s23 + 8*s13*s23 - 4*s23^2 - 2*(-s12^2 - 4*s12*s13 - 3*s13^2 + 
          6*s13*s23 - 3*s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + ((s12 + s13 - s23)*(-4*s12^2 - 8*s12*s13 - 
        4*s13^2 - 8*s12*s23 + 8*s13*s23 - 4*s23^2 - 
        2*(-2*s12*s13 - 2*s13^2 - 2*s12*s23 + 4*s13*s23 - 2*s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (2*(s12 + s13 - s23)*(-s12^2 - 4*s12*s13 - 3*s13^2 - 4*s12*s23 + 
        6*s13*s23 - 3*s23^2 - 2*(s12^2 - s13^2 + 2*s13*s23 - s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 7, 2] = (2*(s12 + s13 - s23)*(-4*(s12^2 - s13^2 + 2*s13*s23 - 
          s23^2) - 2*(s12^2 + 4*s12*s13 + 3*s13^2 + 4*s12*s23 - 6*s13*s23 + 
          3*s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (2*(s12 + s13 - s23)*(-2*s12^2 - 6*s12*s13 - 4*s13^2 - 
        2*s12*s23 + 8*s13*s23 - 4*s23^2 - 4*(-s12^2 - 4*s12*s13 - 3*s13^2 + 
          6*s13*s23 - 3*s23^2) - 2*(4*s12^2 + 8*s12*s13 + 4*s13^2 + 
          8*s12*s23 - 8*s13*s23 + 4*s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     ((s12 + s13 - s23)*(-s12^2 - 4*s12*s13 - 3*s13^2 - 4*s12*s23 + 
        6*s13*s23 - 3*s23^2 - 4*(-2*s12*s13 - 2*s13^2 - 2*s12*s23 + 
          4*s13*s23 - 2*s23^2) - 2*(4*s12^2 + 8*s12*s13 + 4*s13^2 + 
          8*s12*s23 - 8*s13*s23 + 4*s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 8, -1] = 0
 
B[7, 3, 8, 0] = (2*(s12 - s13 + s23)*(-s12^2 + s13^2 - 2*s13*s23 + s23^2))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     ((s12 - s13 + s23)*(2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 
        2*s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 - (2*(s12 - s13 + s23)*(s12^2 + 3*s13^2 + 4*s12*s23 - 6*s13*s23 + 
        3*s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2
 
B[7, 3, 8, 1] = (-2*(s12 - s13 + s23)*(-4*s12^2 - 8*s12*s13 - 4*s13^2 - 
        8*s12*s23 + 8*s13*s23 - 4*s23^2 - 2*(-s12^2 - 3*s13^2 - 4*s12*s23 + 
          6*s13*s23 - 3*s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + ((s12 - s13 + s23)*(-4*s12^2 - 8*s12*s13 - 
        4*s13^2 - 8*s12*s23 + 8*s13*s23 - 4*s23^2 - 
        2*(-2*s12*s13 - 2*s13^2 - 2*s12*s23 + 4*s13*s23 - 2*s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (2*(s12 - s13 + s23)*(-s12^2 - 4*s12*s13 - 3*s13^2 - 4*s12*s23 + 
        6*s13*s23 - 3*s23^2 - 2*(s12^2 - s13^2 + 2*s13*s23 - s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 8, 2] = (2*(s12 - s13 + s23)*(-4*(s12^2 - s13^2 + 2*s13*s23 - 
          s23^2) - 2*(s12^2 + 4*s12*s13 + 3*s13^2 + 4*s12*s23 - 6*s13*s23 + 
          3*s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (2*(s12 - s13 + s23)*(-2*s12^2 - 2*s12*s13 - 4*s13^2 - 
        6*s12*s23 + 8*s13*s23 - 4*s23^2 - 4*(-s12^2 - 3*s13^2 - 4*s12*s23 + 
          6*s13*s23 - 3*s23^2) - 2*(4*s12^2 + 8*s12*s13 + 4*s13^2 + 
          8*s12*s23 - 8*s13*s23 + 4*s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     ((s12 - s13 + s23)*(-s12^2 - 4*s12*s13 - 3*s13^2 - 4*s12*s23 + 
        6*s13*s23 - 3*s23^2 - 4*(-2*s12*s13 - 2*s13^2 - 2*s12*s23 + 
          4*s13*s23 - 2*s23^2) - 2*(4*s12^2 + 8*s12*s13 + 4*s13^2 + 
          8*s12*s23 - 8*s13*s23 + 4*s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 9, -1] = 0
 
B[7, 3, 9, 0] = (2*s12*(s12^2 + 4*s12*s13 + 3*s13^2 - 6*s13*s23 + 3*s23^2))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (2*s12*(s12^2 + 3*s13^2 + 4*s12*s23 - 6*s13*s23 + 3*s23^2))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 9, 1] = (2*s12*(-4*s12^2 - 8*s12*s13 - 4*s13^2 - 8*s12*s23 + 
        8*s13*s23 - 4*s23^2 - 2*(-s12^2 - 4*s12*s13 - 3*s13^2 + 6*s13*s23 - 
          3*s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (2*s12*(-4*s12^2 - 8*s12*s13 - 4*s13^2 - 8*s12*s23 + 
        8*s13*s23 - 4*s23^2 - 2*(-s12^2 - 3*s13^2 - 4*s12*s23 + 6*s13*s23 - 
          3*s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[7, 3, 9, 2] = (2*s12*(-2*s12^2 - 6*s12*s13 - 4*s13^2 - 2*s12*s23 + 
        8*s13*s23 - 4*s23^2 - 4*(-s12^2 - 4*s12*s13 - 3*s13^2 + 6*s13*s23 - 
          3*s23^2) - 2*(4*s12^2 + 8*s12*s13 + 4*s13^2 + 8*s12*s23 - 
          8*s13*s23 + 4*s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (2*s12*(-2*s12^2 - 2*s12*s13 - 4*s13^2 - 
        6*s12*s23 + 8*s13*s23 - 4*s23^2 - 4*(-s12^2 - 3*s13^2 - 4*s12*s23 + 
          6*s13*s23 - 3*s23^2) - 2*(4*s12^2 + 8*s12*s13 + 4*s13^2 + 
          8*s12*s23 - 8*s13*s23 + 4*s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 10, -1] = 0
 
B[7, 3, 10, 0] = (4*s12^2*(s12 + s13 - s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 10, 1] = (4*s12^2*(s12 + s13 - s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 10, 2] = (8*s12^2*(s12 + s13 - s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 10, 3] = (16*s12^2*(s12 + s13 - s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 10, 4] = (32*s12^2*(s12 + s13 - s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 11, -1] = 0
 
B[7, 3, 11, 0] = (4*s12^2*(s12 - s13 + s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 11, 1] = (4*s12^2*(s12 - s13 + s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 11, 2] = (8*s12^2*(s12 - s13 + s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 11, 3] = (16*s12^2*(s12 - s13 + s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 11, 4] = (32*s12^2*(s12 - s13 + s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 12, -1] = 0
 
B[7, 3, 12, 0] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 12, 1] = ((s12 + s13 - s23)^2*(s12 - s13 + s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 12, 2] = (2*(s12 + s13 - s23)^2*(s12 - s13 + s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 12, 3] = (4*(s12 + s13 - s23)^2*(s12 - s13 + s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 12, 4] = (8*(s12 + s13 - s23)^2*(s12 - s13 + s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 13, -1] = 0
 
B[7, 3, 13, 0] = ((s12 + s13 - s23)*(s12 - s13 + s23)*
      (-2*s12*s13 - 2*s13^2 - 2*s12*s23 + 4*s13*s23 - 2*s23^2))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 3, 13, 1] = ((s12 + s13 - s23)*(s12 - s13 + s23)*
      (2*s12^2 + 4*s12*s13 + 2*s13^2 + 4*s12*s23 - 4*s13*s23 + 2*s23^2 - 
       2*(2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 3, 13, 2] = ((s12 + s13 - s23)*(s12 - s13 + s23)*
      (-s12^2 + s13^2 - 2*s13*s23 + s23^2 - 2*(-2*s12^2 - 4*s12*s13 - 
         2*s13^2 - 4*s12*s23 + 4*s13*s23 - 2*s23^2) - 
       4*(2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 3, 13, 3] = ((s12 + s13 - s23)*(s12 - s13 + s23)*
      (-4*(-2*s12^2 - 4*s12*s13 - 2*s13^2 - 4*s12*s23 + 4*s13*s23 - 
         2*s23^2) - 2*(s12^2 - s13^2 + 2*s13*s23 - s23^2) - 
       8*(2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 3, 13, 4] = ((s12 + s13 - s23)*(s12 - s13 + s23)*
      (-8*(-2*s12^2 - 4*s12*s13 - 2*s13^2 - 4*s12*s23 + 4*s13*s23 - 
         2*s23^2) - 4*(s12^2 - s13^2 + 2*s13*s23 - s23^2) - 
       16*(2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[7, 3, 14, -1] = 0
 
B[7, 3, 14, 0] = ((s12 + s13 - s23)*(-s12^3 - 2*s12^2*s13 + s12*s13^2 + 
       2*s13^3 - 2*s12^2*s23 - 2*s12*s13*s23 - 6*s13^2*s23 + s12*s23^2 + 
       6*s13*s23^2 - 2*s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[7, 3, 14, 1] = ((s12 + s13 - s23)*(-s12^3 - 5*s12^2*s13 - 7*s12*s13^2 - 
       3*s13^3 + s12^2*s23 + 2*s12*s13*s23 + 9*s13^2*s23 + 5*s12*s23^2 - 
       9*s13*s23^2 + 3*s23^3 - 2*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 2*s13^3 + 
         2*s12^2*s23 + 2*s12*s13*s23 + 6*s13^2*s23 - s12*s23^2 - 
         6*s13*s23^2 + 2*s23^3)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[7, 3, 14, 2] = ((s12 + s13 - s23)*(-2*s12*s13^2 - 2*s13^3 + 4*s12*s13*s23 + 
       6*s13^2*s23 - 2*s12*s23^2 - 6*s13*s23^2 + 2*s23^3 - 
       2*(s12^3 + 5*s12^2*s13 + 7*s12*s13^2 + 3*s13^3 - s12^2*s23 - 
         2*s12*s13*s23 - 9*s13^2*s23 - 5*s12*s23^2 + 9*s13*s23^2 - 3*s23^3) - 
       4*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 2*s13^3 + 2*s12^2*s23 + 
         2*s12*s13*s23 + 6*s13^2*s23 - s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 14, 3] = ((s12 + s13 - s23)*(-4*(s12^3 + 5*s12^2*s13 + 7*s12*s13^2 + 
         3*s13^3 - s12^2*s23 - 2*s12*s13*s23 - 9*s13^2*s23 - 5*s12*s23^2 + 
         9*s13*s23^2 - 3*s23^3) - 2*(2*s12*s13^2 + 2*s13^3 - 4*s12*s13*s23 - 
         6*s13^2*s23 + 2*s12*s23^2 + 6*s13*s23^2 - 2*s23^3) - 
       8*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 2*s13^3 + 2*s12^2*s23 + 
         2*s12*s13*s23 + 6*s13^2*s23 - s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 15, -1] = 0
 
B[7, 3, 15, 0] = ((s12 - s13 + s23)*(-s12^3 - 2*s12^2*s13 + s12*s13^2 - 
       2*s13^3 - 2*s12^2*s23 - 2*s12*s13*s23 + 6*s13^2*s23 + s12*s23^2 - 
       6*s13*s23^2 + 2*s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[7, 3, 15, 1] = ((s12 - s13 + s23)*(-s12^3 + s12^2*s13 + 5*s12*s13^2 + 
       3*s13^3 - 5*s12^2*s23 + 2*s12*s13*s23 - 9*s13^2*s23 - 7*s12*s23^2 + 
       9*s13*s23^2 - 3*s23^3 - 2*(s12^3 + 2*s12^2*s13 - s12*s13^2 + 2*s13^3 + 
         2*s12^2*s23 + 2*s12*s13*s23 - 6*s13^2*s23 - s12*s23^2 + 
         6*s13*s23^2 - 2*s23^3)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[7, 3, 15, 2] = ((s12 - s13 + s23)*(-2*s12*s13^2 + 2*s13^3 + 4*s12*s13*s23 - 
       6*s13^2*s23 - 2*s12*s23^2 + 6*s13*s23^2 - 2*s23^3 - 
       4*(s12^3 + 2*s12^2*s13 - s12*s13^2 + 2*s13^3 + 2*s12^2*s23 + 
         2*s12*s13*s23 - 6*s13^2*s23 - s12*s23^2 + 6*s13*s23^2 - 2*s23^3) - 
       2*(s12^3 - s12^2*s13 - 5*s12*s13^2 - 3*s13^3 + 5*s12^2*s23 - 
         2*s12*s13*s23 + 9*s13^2*s23 + 7*s12*s23^2 - 9*s13*s23^2 + 3*s23^3)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[7, 3, 15, 3] = ((s12 - s13 + s23)*(-8*(s12^3 + 2*s12^2*s13 - s12*s13^2 + 
         2*s13^3 + 2*s12^2*s23 + 2*s12*s13*s23 - 6*s13^2*s23 - s12*s23^2 + 
         6*s13*s23^2 - 2*s23^3) - 2*(2*s12*s13^2 - 2*s13^3 - 4*s12*s13*s23 + 
         6*s13^2*s23 + 2*s12*s23^2 - 6*s13*s23^2 + 2*s23^3) - 
       4*(s12^3 - s12^2*s13 - 5*s12*s13^2 - 3*s13^3 + 5*s12^2*s23 - 
         2*s12*s13*s23 + 9*s13^2*s23 + 7*s12*s23^2 - 9*s13*s23^2 + 3*s23^3)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 1, 1, -1] = (-296*s12^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1456*s12^2*s13)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1720*s12*s13^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*s13^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (880*s12^2*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (2320*s12*s13*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*s13^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (568*s12*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*s13*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*s23^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 1, 1, 0] = 112/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (32*s12)/(3*s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (32*s23)/(3*s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (256*s12^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (808*s12^2*s13)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (288*s12*s13^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (280*s13^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1304*s12^2*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (544*s12*s13*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (248*s13^2*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1856*s12*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1336*s13*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (808*s23^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 1, 1, 1] = 160/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (32*s12)/(3*s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (32*s23)/(3*s13*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (56*s12^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (232*s12^2*s13)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (920*s12*s13^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (88*s13^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (344*s12^2*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (752*s12*s13*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (232*s13^2*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1160*s12*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1256*s13*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (760*s23^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 1, 1, 2] = 272/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (32*s12^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (448*s12^2*s13)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (592*s12*s13^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (176*s13^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (256*s12^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (480*s12*s13*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (176*s13^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (816*s12*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (880*s13*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (528*s23^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 1, 1, 3] = 544/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (64*s12^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (896*s12^2*s13)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1184*s12*s13^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (352*s13^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (512*s12^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (960*s12*s13*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (352*s13^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1632*s12*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1760*s13*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1056*s23^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 1, 2, -1] = (-48*s12^3)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (48*s12^2*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (96*s12*s13^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (144*s12^2*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (96*s12*s23^2)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 1, 2, 0] = (48*s12^3)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (96*s12^2*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (48*s13^3)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (96*s12^2*s23)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (144*s13^2*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (144*s13*s23^2)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (48*s23^3)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 1, 2, 1] = 0
 
B[8, 1, 2, 2] = 0
 
B[8, 1, 2, 3] = 0
 
B[8, 1, 3, -1] = 0
 
B[8, 1, 3, 0] = 0
 
B[8, 1, 3, 1] = 0
 
B[8, 1, 3, 2] = 0
 
B[8, 1, 3, 3] = 0
 
B[8, 1, 4, -1] = (192*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[8, 1, 4, 0] = -56/(3*(s12 - s13 + s23)^2) - 
     (16*s12)/(3*s13*(s12 - s13 + s23)^2) - 
     (16*s23)/(3*s13*(s12 - s13 + s23)^2) - 
     (48*s12^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 - (288*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (48*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (96*s12*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (96*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 - (48*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + 8/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2))
 
B[8, 1, 4, 1] = 10/(3*(s12 - s13 + s23)^2) - 
     (2*s12)/(3*s13*(s12 - s13 + s23)^2) - 
     (2*s23)/(3*s13*(s12 - s13 + s23)^2) + 6/(s13*(s12 - s13 + s23)) + 
     8/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[8, 1, 4, 2] = 0
 
B[8, 1, 4, 3] = 0
 
B[8, 1, 5, -1] = (4*s12^3)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (8*s12^2*s13)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (4*s12*s13^2)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (8*s13^3)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (8*s12^2*s23)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (8*s12*s13*s23)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (8*s13^2*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*s12*s23^2)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (8*s13*s23^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (8*s23^3)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 1, 5, 0] = (4*s12^3)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*s12^2*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (12*s12*s13^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (20*s13^3)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (28*s12^2*s23)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (8*s12*s13*s23)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (20*s13^2*s23)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (44*s12*s23^2)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (20*s13*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (20*s23^3)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 1, 5, 1] = (-8*s12^2*s13)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (8*s12*s13^2)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*s13^3)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (8*s12^2*s23)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (16*s12*s13*s23)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*s13^2*s23)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (8*s12*s23^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (16*s13*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*s23^3)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 1, 5, 2] = 0
 
B[8, 1, 5, 3] = 0
 
B[8, 1, 6, -1] = 0
 
B[8, 1, 6, 0] = (24*s12^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (168*s12^3*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (216*s12^2*s13^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (24*s12*s13^3)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (24*s12^3*s23)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (240*s12^2*s13*s23)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (24*s12*s13^2*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (72*s12^2*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (120*s12*s13*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (72*s12*s23^3)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 1, 6, 1] = (48*s12^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (240*s12^3*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (288*s12^2*s13^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (144*s12^3*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (384*s12^2*s13*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (96*s12^2*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 1, 6, 2] = (96*s12^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (480*s12^3*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (576*s12^2*s13^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (288*s12^3*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (768*s12^2*s13*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (192*s12^2*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 1, 7, -1] = 0
 
B[8, 1, 7, 0] = 0
 
B[8, 1, 7, 1] = 0
 
B[8, 1, 7, 2] = 0
 
B[8, 1, 8, -1] = 0
 
B[8, 1, 8, 0] = (-4*s12^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (4*s12^2*s13)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*s12*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (4*s13^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (20*s12^2*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (40*s12*s13*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) - (12*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (28*s12*s23^2)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (12*s13*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (4*s23^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2
 
B[8, 1, 8, 1] = -4/(3*(s12 - s13 + s23)) + 
     (8*s12^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
        2) + (8*s12^2*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (40*s12*s13^2)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (8*s13^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
        2) + (8*s12^2*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (16*s12*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (8*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (8*s12*s23^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (8*s13*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (8*s23^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
        2)
 
B[8, 1, 8, 2] = (8*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (16*s12^2*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (24*s12*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (16*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (16*s12*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (8*s12*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 1, 9, -1] = 0
 
B[8, 1, 9, 0] = (4*s12^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (4*s12*s13^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (16*s12^2*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) - (8*s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (4*s12*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 1, 9, 1] = (-8*s12^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (32*s12^2*s13)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (8*s12*s13^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) - (16*s12*s13*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (8*s12*s23^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[8, 1, 9, 2] = (-8*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (24*s12^2*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (8*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 1, 10, -1] = 0
 
B[8, 1, 10, 0] = 0
 
B[8, 1, 10, 1] = 0
 
B[8, 1, 10, 2] = 0
 
B[8, 1, 10, 3] = 0
 
B[8, 1, 10, 4] = 0
 
B[8, 1, 11, -1] = 0
 
B[8, 1, 11, 0] = (-24*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (48*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (24*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (48*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (48*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (24*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 1, 11, 1] = (-24*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (48*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (24*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (48*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (48*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (24*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 1, 11, 2] = (-48*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (96*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (48*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (96*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (96*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (48*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 1, 11, 3] = (-96*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (192*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (96*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (192*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (192*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (96*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 1, 11, 4] = (-192*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (384*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (192*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (384*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (384*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (192*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 1, 12, -1] = 0
 
B[8, 1, 12, 0] = 0
 
B[8, 1, 12, 1] = 0
 
B[8, 1, 12, 2] = 0
 
B[8, 1, 12, 3] = 0
 
B[8, 1, 12, 4] = 0
 
B[8, 1, 13, -1] = 0
 
B[8, 1, 13, 0] = 0
 
B[8, 1, 13, 1] = 0
 
B[8, 1, 13, 2] = 0
 
B[8, 1, 13, 3] = 0
 
B[8, 1, 13, 4] = 0
 
B[8, 1, 14, -1] = 0
 
B[8, 1, 14, 0] = 0
 
B[8, 1, 14, 1] = 0
 
B[8, 1, 14, 2] = 0
 
B[8, 1, 14, 3] = 0
 
B[8, 1, 15, -1] = 0
 
B[8, 1, 15, 0] = (-2*s12^4)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (2*s12^3*s13)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (2*s12*s13^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (4*s13^4)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (2*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (4*s12^2*s13*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (6*s12*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (16*s13^3*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (2*s12^2*s23^2)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (6*s12*s13*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (8*s13^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (2*s12*s23^3)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (16*s13*s23^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (4*s23^4)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[8, 1, 15, 1] = (-2*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (20*s12^2*s13^2)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*s12*s13^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (2*s13^4)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (8*s12^3*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (8*s12^2*s13*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (8*s12*s13^2*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (8*s13^3*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) - (28*s12^2*s23^2)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*s13^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (8*s12*s23^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (8*s13*s23^3)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*s23^4)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
        2)
 
B[8, 1, 15, 2] = (-4*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (12*s12^2*s13^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (8*s12*s13^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (16*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (8*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (8*s12*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (20*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (8*s12*s13*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (8*s12*s23^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 1, 15, 3] = (-8*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (24*s12^2*s13^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (16*s12*s13^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (32*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (16*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (16*s12*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (40*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (16*s12*s13*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (16*s12*s23^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 2, 1, -1] = (-296*s12^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (880*s12^2*s13)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (568*s12*s13^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*s13^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1456*s12^2*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (2320*s12*s13*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*s13^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1720*s12*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*s13*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*s23^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 2, 1, 0] = 112/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     (32*s12)/(3*(s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) + 
     (32*s13)/(3*(s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) + 
     (256*s12^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1304*s12^2*s13)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1856*s12*s13^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (808*s13^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (808*s12^2*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (544*s12*s13*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1336*s13^2*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (288*s12*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (248*s13*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (280*s23^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 2, 1, 1] = 160/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) - 
     (32*s12)/(3*(s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) - 
     (32*s13)/(3*(s12 + s13 - s23)^2*s23*(s12 + s13 + s23)) - 
     (56*s12^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (344*s12^2*s13)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1160*s12*s13^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (760*s13^3)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (232*s12^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (752*s12*s13*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1256*s13^2*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (920*s12*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (232*s13*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (88*s23^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 2, 1, 2] = 272/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) - 
     (32*s12^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (256*s12^2*s13)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (816*s12*s13^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (528*s13^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (448*s12^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (480*s12*s13*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (880*s13^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (592*s12*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (176*s13*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (176*s23^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 2, 1, 3] = 544/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) - 
     (64*s12^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (512*s12^2*s13)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1632*s12*s13^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (1056*s13^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (896*s12^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (960*s12*s13*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1760*s13^2*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (1184*s12*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (352*s13*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (352*s23^3)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 2, 2, -1] = (-48*s12^3)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (144*s12^2*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (96*s12*s13^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (48*s12^2*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (96*s12*s23^2)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 2, 2, 0] = (48*s12^3)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (96*s12^2*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (48*s13^3)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (96*s12^2*s23)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (144*s13^2*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (144*s13*s23^2)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (48*s23^3)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 2, 2, 1] = 0
 
B[8, 2, 2, 2] = 0
 
B[8, 2, 2, 3] = 0
 
B[8, 2, 3, -1] = (192*s12*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[8, 2, 3, 0] = -56/(3*(s12 + s13 - s23)^2) - 
     (16*s12)/(3*(s12 + s13 - s23)^2*s23) - 
     (16*s13)/(3*(s12 + s13 - s23)^2*s23) - 
     (48*s12^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 - (96*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (48*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (288*s12*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (96*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 - (48*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + 8/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2))
 
B[8, 2, 3, 1] = 10/(3*(s12 + s13 - s23)^2) - 
     (2*s12)/(3*(s12 + s13 - s23)^2*s23) - 
     (2*s13)/(3*(s12 + s13 - s23)^2*s23) + 6/((s12 + s13 - s23)*s23) + 
     8/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[8, 2, 3, 2] = 0
 
B[8, 2, 3, 3] = 0
 
B[8, 2, 4, -1] = 0
 
B[8, 2, 4, 0] = 0
 
B[8, 2, 4, 1] = 0
 
B[8, 2, 4, 2] = 0
 
B[8, 2, 4, 3] = 0
 
B[8, 2, 5, -1] = (4*s12^3)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (8*s12^2*s13)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (4*s12*s13^2)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (8*s13^3)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (8*s12^2*s23)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (8*s12*s13*s23)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (8*s13^2*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*s12*s23^2)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (8*s13*s23^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (8*s23^3)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 2, 5, 0] = (4*s12^3)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (28*s12^2*s13)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (44*s12*s13^2)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (20*s13^3)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (4*s12^2*s23)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (8*s12*s13*s23)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (20*s13^2*s23)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (12*s12*s23^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (20*s13*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (20*s23^3)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 2, 5, 1] = (8*s12^2*s13)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (8*s12*s13^2)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*s13^3)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (8*s12^2*s23)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (16*s12*s13*s23)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*s13^2*s23)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (8*s12*s23^2)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (16*s13*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (16*s23^3)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 2, 5, 2] = 0
 
B[8, 2, 5, 3] = 0
 
B[8, 2, 6, -1] = 0
 
B[8, 2, 6, 0] = (24*s12^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (24*s12^3*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - (72*s12^2*s13^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (72*s12*s13^3)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (168*s12^3*s23)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (240*s12^2*s13*s23)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (120*s12*s13^2*s23)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (216*s12^2*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (24*s12*s13*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (24*s12*s23^3)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 2, 6, 1] = (48*s12^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (144*s12^3*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (96*s12^2*s13^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (240*s12^3*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (384*s12^2*s13*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (288*s12^2*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 2, 6, 2] = (96*s12^4)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (288*s12^3*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + (192*s12^2*s13^2)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (480*s12^3*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (768*s12^2*s13*s23)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (576*s12^2*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 2, 7, -1] = 0
 
B[8, 2, 7, 0] = (-4*s12^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (20*s12^2*s13)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (28*s12*s13^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) - (4*s13^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (4*s12^2*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (40*s12*s13*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (12*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (4*s12*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (12*s13*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (4*s23^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2
 
B[8, 2, 7, 1] = -4/(3*(s12 + s13 - s23)) + 
     (8*s12^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
        2) + (8*s12^2*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (8*s12*s13^2)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (8*s13^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
        2) + (8*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (16*s12*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (8*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (40*s12*s23^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (8*s13*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (8*s23^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
        2)
 
B[8, 2, 7, 2] = (8*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (16*s12^2*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (8*s12*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (16*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (16*s12*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (24*s12*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 2, 8, -1] = 0
 
B[8, 2, 8, 0] = 0
 
B[8, 2, 8, 1] = 0
 
B[8, 2, 8, 2] = 0
 
B[8, 2, 9, -1] = 0
 
B[8, 2, 9, 0] = (4*s12^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (16*s12^2*s13)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*s12*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (8*s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (4*s12*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 2, 9, 1] = (-8*s12^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (8*s12*s13^2)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (32*s12^2*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) - (16*s12*s13*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (8*s12*s23^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[8, 2, 9, 2] = (-8*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (8*s12^2*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (24*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 2, 10, -1] = 0
 
B[8, 2, 10, 0] = (-24*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (48*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (24*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (48*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (48*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (24*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 2, 10, 1] = (-24*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (48*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (24*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (48*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (48*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (24*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 2, 10, 2] = (-48*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (96*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (48*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (96*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (96*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (48*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 2, 10, 3] = (-96*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (192*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (96*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (192*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (192*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (96*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 2, 10, 4] = (-192*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (384*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (192*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (384*s12^3*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (384*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (192*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 2, 11, -1] = 0
 
B[8, 2, 11, 0] = 0
 
B[8, 2, 11, 1] = 0
 
B[8, 2, 11, 2] = 0
 
B[8, 2, 11, 3] = 0
 
B[8, 2, 11, 4] = 0
 
B[8, 2, 12, -1] = 0
 
B[8, 2, 12, 0] = 0
 
B[8, 2, 12, 1] = 0
 
B[8, 2, 12, 2] = 0
 
B[8, 2, 12, 3] = 0
 
B[8, 2, 12, 4] = 0
 
B[8, 2, 13, -1] = 0
 
B[8, 2, 13, 0] = 0
 
B[8, 2, 13, 1] = 0
 
B[8, 2, 13, 2] = 0
 
B[8, 2, 13, 3] = 0
 
B[8, 2, 13, 4] = 0
 
B[8, 2, 14, -1] = 0
 
B[8, 2, 14, 0] = (-2*s12^4)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (2*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (2*s12^2*s13^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (2*s12*s13^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (4*s13^4)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (2*s12^3*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) - (4*s12^2*s13*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (6*s12*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (16*s13^3*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (2*s12^2*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (6*s12*s13*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (8*s13^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (2*s12*s23^3)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (16*s13*s23^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (4*s23^4)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[8, 2, 14, 1] = (-2*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (8*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (28*s12^2*s13^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) - (8*s12*s13^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*s13^4)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
        2) + (8*s12^2*s13*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (8*s13^3*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (20*s12^2*s23^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) + (8*s12*s13*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2 + (4*s13^2*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (16*s12*s23^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2) - (8*s13*s23^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*s23^4)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
        2)
 
B[8, 2, 14, 2] = (-4*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (16*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (20*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (8*s12*s13^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (8*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (8*s12*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (12*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (8*s12*s13*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (8*s12*s23^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 2, 14, 3] = (-8*s12^4)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (32*s12^3*s13)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (40*s12^2*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (16*s12*s13^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (16*s12^2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (16*s12*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 + (24*s12^2*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (16*s12*s13*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (16*s12*s23^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 2, 15, -1] = 0
 
B[8, 2, 15, 0] = 0
 
B[8, 2, 15, 1] = 0
 
B[8, 2, 15, 2] = 0
 
B[8, 2, 15, 3] = 0
 
B[8, 3, 1, -1] = 8/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (4*(2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 2*s23^2))/
      ((s12 + s13 - s23)*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (16*(-s12^3 - 3*s12^2*s13 - 2*s12*s13^2 - 5*s12^2*s23 - 8*s12*s13*s23 - 
        6*s12*s23^2))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*(-s12^3 - 5*s12^2*s13 - 6*s12*s13^2 - 3*s12^2*s23 - 8*s12*s13*s23 - 
        2*s12*s23^2))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*(s12^3 + 2*s12^2*s13 - s12*s13^2 + 2*s13^3 + 2*s12^2*s23 + 
        2*s12*s13*s23 - 6*s13^2*s23 - s12*s23^2 + 6*s13*s23^2 - 2*s23^3))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 2*s13^3 + 2*s12^2*s23 + 
        2*s12*s13*s23 + 6*s13^2*s23 - s12*s23^2 - 6*s13*s23^2 + 2*s23^3))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 3, 1, 0] = -32/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (4*(2*s12^2 - 2*s12*s13 - 4*s13^2 - 2*s12*s23 + 8*s13*s23 - 4*s23^2))/
      ((s12 + s13 - s23)*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (16*(s12^3 + 5*s12^2*s13 + 7*s12*s13^2 + 3*s13^3 + 3*s12^2*s23 + 
        6*s12*s13*s23 - 5*s13^2*s23 + 3*s12*s23^2 + s13*s23^2 + s23^3))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*(4*s12^3 + 17*s12^2*s13 + 20*s12*s13^2 + 7*s13^3 + 7*s12^2*s23 + 
        12*s12*s13*s23 - 13*s13^2*s23 + 5*s13*s23^2 + s23^3))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*(s12^3 + 3*s12^2*s13 + 3*s12*s13^2 + s13^3 + 5*s12^2*s23 + 
        6*s12*s13*s23 + s13^2*s23 + 7*s12*s23^2 - 5*s13*s23^2 + 3*s23^3))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*(4*s12^3 + 7*s12^2*s13 + s13^3 + 17*s12^2*s23 + 12*s12*s13*s23 + 
        5*s13^2*s23 + 20*s12*s23^2 - 13*s13*s23^2 + 7*s23^3))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 3, 1, 1] = -24/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (4*(7*s12^2 - 4*s12*s13 - 11*s13^2 - 4*s12*s23 + 22*s13*s23 - 11*s23^2 + 
        2*(2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 2*s23^2)))/
      ((s12 + s13 - s23)*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (16*(2*s12^3 + 8*s12^2*s13 + 9*s12*s13^2 + 3*s13^3 + 8*s12^2*s23 + 
        14*s12*s13*s23 - 5*s13^2*s23 + 9*s12*s23^2 + s13*s23^2 + s23^3 + 
        2*(-s12^3 - 3*s12^2*s13 - 2*s12*s13^2 - 5*s12^2*s23 - 8*s12*s13*s23 - 
          6*s12*s23^2)))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*(2*s12^3 + 8*s12^2*s13 + 9*s12*s13^2 + s13^3 + 8*s12^2*s23 + 
        14*s12*s13*s23 + s13^2*s23 + 9*s12*s23^2 - 5*s13*s23^2 + 3*s23^3 + 
        2*(-s12^3 - 5*s12^2*s13 - 6*s12*s13^2 - 3*s12^2*s23 - 8*s12*s13*s23 - 
          2*s12*s23^2)))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*(5*s12^3 + 11*s12^2*s13 + 9*s12*s13^2 - s13^3 + 25*s12^2*s23 + 
        18*s12*s13*s23 + 19*s13^2*s23 + 37*s12*s23^2 - 35*s13*s23^2 + 
        17*s23^3 + 2*(s12^3 + 2*s12^2*s13 - s12*s13^2 + 2*s13^3 + 
          2*s12^2*s23 + 2*s12*s13*s23 - 6*s13^2*s23 - s12*s23^2 + 
          6*s13*s23^2 - 2*s23^3)))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*(5*s12^3 + 25*s12^2*s13 + 37*s12*s13^2 + 17*s13^3 + 11*s12^2*s23 + 
        18*s12*s13*s23 - 35*s13^2*s23 + 9*s12*s23^2 + 19*s13*s23^2 - s23^3 + 
        2*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 2*s13^3 + 2*s12^2*s23 + 
          2*s12*s13*s23 + 6*s13^2*s23 - s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 3, 1, 2] = -48/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (4*(5*s12^2 - 5*s13^2 + 10*s13*s23 - 5*s23^2 + 
        2*(2*s12^2 - 4*s12*s13 - 6*s13^2 - 4*s12*s23 + 12*s13*s23 - 
          6*s23^2) + 4*(2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 
          2*s23^2)))/((s12 + s13 - s23)*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (16*(4*(-s12^3 - 3*s12^2*s13 - 2*s12*s13^2 - 5*s12^2*s23 - 
          8*s12*s13*s23 - 6*s12*s23^2) + 2*(2*s12^3 + 8*s12^2*s13 + 
          9*s12*s13^2 + 3*s13^3 + 8*s12^2*s23 + 14*s12*s13*s23 - 
          5*s13^2*s23 + 9*s12*s23^2 + s13*s23^2 + s23^3)))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*(2*s12^3 + 10*s12^2*s13 + 16*s12*s13^2 + 8*s13^3 + 6*s12^2*s23 + 
        8*s12*s13*s23 - 16*s13^2*s23 + 8*s12*s23^2 + 8*s13*s23^2 + 
        2*(3*s12^3 + 15*s12^2*s13 + 21*s12*s13^2 + 9*s13^3 + 5*s12^2*s23 + 
          10*s12*s13*s23 - 19*s13^2*s23 + s12*s23^2 + 11*s13*s23^2 - s23^3) + 
        4*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 2*s13^3 + 2*s12^2*s23 + 
          2*s12*s13*s23 + 6*s13^2*s23 - s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*(4*(-s12^3 - 5*s12^2*s13 - 6*s12*s13^2 - 3*s12^2*s23 - 
          8*s12*s13*s23 - 2*s12*s23^2) + 2*(2*s12^3 + 8*s12^2*s13 + 
          9*s12*s13^2 + s13^3 + 8*s12^2*s23 + 14*s12*s13*s23 + s13^2*s23 + 
          9*s12*s23^2 - 5*s13*s23^2 + 3*s23^3)))/((s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + (4*(2*s12^3 + 6*s12^2*s13 + 8*s12*s13^2 + 
        10*s12^2*s23 + 8*s12*s13*s23 + 8*s13^2*s23 + 16*s12*s23^2 - 
        16*s13*s23^2 + 8*s23^3 + 4*(s12^3 + 2*s12^2*s13 - s12*s13^2 + 
          2*s13^3 + 2*s12^2*s23 + 2*s12*s13*s23 - 6*s13^2*s23 - s12*s23^2 + 
          6*s13*s23^2 - 2*s23^3) + 2*(3*s12^3 + 5*s12^2*s13 + s12*s13^2 - 
          s13^3 + 15*s12^2*s23 + 10*s12*s13*s23 + 11*s13^2*s23 + 
          21*s12*s23^2 - 19*s13*s23^2 + 9*s23^3)))/((s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[8, 3, 1, 3] = -96/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (4*(4*(2*s12^2 - 4*s12*s13 - 6*s13^2 - 4*s12*s23 + 12*s13*s23 - 
          6*s23^2) + 2*(5*s12^2 - 5*s13^2 + 10*s13*s23 - 5*s23^2) + 
        8*(2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 2*s23^2)))/
      ((s12 + s13 - s23)*(s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (16*(8*(-s12^3 - 3*s12^2*s13 - 2*s12*s13^2 - 5*s12^2*s23 - 
          8*s12*s13*s23 - 6*s12*s23^2) + 4*(2*s12^3 + 8*s12^2*s13 + 
          9*s12*s13^2 + 3*s13^3 + 8*s12^2*s23 + 14*s12*s13*s23 - 
          5*s13^2*s23 + 9*s12*s23^2 + s13*s23^2 + s23^3)))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*(2*(2*s12^3 + 10*s12^2*s13 + 16*s12*s13^2 + 8*s13^3 + 6*s12^2*s23 + 
          8*s12*s13*s23 - 16*s13^2*s23 + 8*s12*s23^2 + 8*s13*s23^2) + 
        4*(3*s12^3 + 15*s12^2*s13 + 21*s12*s13^2 + 9*s13^3 + 5*s12^2*s23 + 
          10*s12*s13*s23 - 19*s13^2*s23 + s12*s23^2 + 11*s13*s23^2 - s23^3) + 
        8*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 2*s13^3 + 2*s12^2*s23 + 
          2*s12*s13*s23 + 6*s13^2*s23 - s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (16*(8*(-s12^3 - 5*s12^2*s13 - 6*s12*s13^2 - 3*s12^2*s23 - 
          8*s12*s13*s23 - 2*s12*s23^2) + 4*(2*s12^3 + 8*s12^2*s13 + 
          9*s12*s13^2 + s13^3 + 8*s12^2*s23 + 14*s12*s13*s23 + s13^2*s23 + 
          9*s12*s23^2 - 5*s13*s23^2 + 3*s23^3)))/((s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) + 
     (4*(8*(s12^3 + 2*s12^2*s13 - s12*s13^2 + 2*s13^3 + 2*s12^2*s23 + 
          2*s12*s13*s23 - 6*s13^2*s23 - s12*s23^2 + 6*s13*s23^2 - 2*s23^3) + 
        2*(2*s12^3 + 6*s12^2*s13 + 8*s12*s13^2 + 10*s12^2*s23 + 
          8*s12*s13*s23 + 8*s13^2*s23 + 16*s12*s23^2 - 16*s13*s23^2 + 
          8*s23^3) + 4*(3*s12^3 + 5*s12^2*s13 + s12*s13^2 - s13^3 + 
          15*s12^2*s23 + 10*s12*s13*s23 + 11*s13^2*s23 + 21*s12*s23^2 - 
          19*s13*s23^2 + 9*s23^3)))/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 3, 2, -1] = (8*(-s12^3 - s12^2*s13 + 2*s12*s13^2 - 3*s12^2*s23 - 
        2*s12*s23^2))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (8*(-s12^3 - 3*s12^2*s13 - 2*s12*s13^2 - s12^2*s23 + 2*s12*s23^2))/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[8, 3, 2, 0] = (8*(s12^3 + 2*s12^2*s13 + s13^3 + 2*s12^2*s23 - 3*s13^2*s23 + 
        3*s13*s23^2 - s23^3))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (8*(s12^3 + 2*s12^2*s13 - s13^3 + 2*s12^2*s23 + 3*s13^2*s23 - 
        3*s13*s23^2 + s23^3))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 3, 2, 1] = 0
 
B[8, 3, 2, 2] = 0
 
B[8, 3, 2, 3] = 0
 
B[8, 3, 3, -1] = (32*s12*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (8*(-(s12*s23) + s13*s23 - s23^2))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (4*(2*s12*s13*s23 + 2*s13^2*s23 + 2*s12*s23^2 - 4*s13*s23^2 + 2*s23^3))/
      ((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[8, 3, 3, 0] = -4/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) - (8*(s12^2 + 2*s12*s13 + s13^2 + 6*s12*s23 - 2*s13*s23 + 
        s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 + (8*(s12^2 + 2*s12*s13 + s13^2 + 3*s12*s23 - 3*s13*s23 + 2*s23^2))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (4*(s12^3 + 3*s12^2*s13 + 3*s12*s13^2 + s13^3 - s12^2*s23 - 
        6*s12*s13*s23 - 5*s13^2*s23 - 5*s12*s23^2 + 7*s13*s23^2 - 3*s23^3))/
      ((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[8, 3, 3, 1] = -4/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (4*(s12^3 + 3*s12^2*s13 + 3*s12*s13^2 + s13^3 + 2*s12^2*s23 - 
        2*s12*s13*s23 - 4*s13^2*s23 - s12*s23^2 + 5*s13*s23^2 - 2*s23^3))/
      ((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[8, 3, 3, 2] = 0
 
B[8, 3, 3, 3] = 0
 
B[8, 3, 4, -1] = (32*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (8*(-(s12*s13) - s13^2 + s13*s23))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (4*(2*s12*s13^2 + 2*s13^3 + 2*s12*s13*s23 - 4*s13^2*s23 + 2*s13*s23^2))/
      ((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[8, 3, 4, 0] = (8*(s12^2 + 3*s12*s13 + 2*s13^2 + 2*s12*s23 - 3*s13*s23 + 
        s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^
       2 - 4/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) - 
     (8*(s12^2 + 6*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (4*(s12^3 - s12^2*s13 - 5*s12*s13^2 - 3*s13^3 + 3*s12^2*s23 - 
        6*s12*s13*s23 + 7*s13^2*s23 + 3*s12*s23^2 - 5*s13*s23^2 + s23^3))/
      ((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[8, 3, 4, 1] = -4/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (4*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 2*s13^3 + 3*s12^2*s23 - 
        2*s12*s13*s23 + 5*s13^2*s23 + 3*s12*s23^2 - 4*s13*s23^2 + s23^3))/
      ((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
         s23^2)^2)
 
B[8, 3, 4, 2] = 0
 
B[8, 3, 4, 3] = 0
 
B[8, 3, 5, -1] = (-2*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 2*s13^3 + 
        2*s12^2*s23 + 2*s12*s13*s23 + 6*s13^2*s23 - s12*s23^2 - 6*s13*s23^2 + 
        2*s23^3))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (2*(-s12^3 - 2*s12^2*s13 + s12*s13^2 - 2*s13^3 - 2*s12^2*s23 - 
        2*s12*s13*s23 + 6*s13^2*s23 + s12*s23^2 - 6*s13*s23^2 + 2*s23^3))/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[8, 3, 5, 0] = (2*(-s12^3 + 3*s12^2*s13 + 9*s12*s13^2 + 5*s13^3 - 
        7*s12^2*s23 + 2*s12*s13*s23 - 15*s13^2*s23 - 11*s12*s23^2 + 
        15*s13*s23^2 - 5*s23^3))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (2*(s12^3 + 7*s12^2*s13 + 11*s12*s13^2 + 5*s13^3 - 3*s12^2*s23 - 
        2*s12*s13*s23 - 15*s13^2*s23 - 9*s12*s23^2 + 15*s13*s23^2 - 5*s23^3))/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[8, 3, 5, 1] = (2*(2*s12^2*s13 + 2*s12*s13^2 + 4*s13^3 - 2*s12^2*s23 + 
        4*s12*s13*s23 - 12*s13^2*s23 - 6*s12*s23^2 + 12*s13*s23^2 - 4*s23^3))/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2) - (2*(2*s12^2*s13 + 6*s12*s13^2 + 4*s13^3 - 
        2*s12^2*s23 - 4*s12*s13*s23 - 12*s13^2*s23 - 2*s12*s23^2 + 
        12*s13*s23^2 - 4*s23^3))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 3, 5, 2] = 0
 
B[8, 3, 5, 3] = 0
 
B[8, 3, 6, -1] = 0
 
B[8, 3, 6, 0] = (4*s12*(s12^3 + 7*s12^2*s13 + 9*s12*s13^2 - s13^3 + 
        s12^2*s23 + 10*s12*s13*s23 - s13^2*s23 - 3*s12*s23^2 + 5*s13*s23^2 - 
        3*s23^3))/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
         2*s12*s23 - 2*s13*s23 + s23^2)^2) - 
     (4*s12*(-s12^3 - s12^2*s13 + 3*s12*s13^2 + 3*s13^3 - 7*s12^2*s23 - 
        10*s12*s13*s23 - 5*s13^2*s23 - 9*s12*s23^2 + s13*s23^2 + s23^3))/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[8, 3, 6, 1] = (-4*s12*(-4*s12^2*s13 - 10*s12*s13^2 - 6*s13^3 + 
        4*s12^2*s23 + 4*s12*s13*s23 + 10*s13^2*s23 + 6*s12*s23^2 - 
        2*s13*s23^2 - 2*s23^3 - 2*(s12^3 + s12^2*s13 - 3*s12*s13^2 - 
          3*s13^3 + 7*s12^2*s23 + 10*s12*s13*s23 + 5*s13^2*s23 + 
          9*s12*s23^2 - s13*s23^2 - s23^3)))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*s12*(-4*s12^2*s13 - 6*s12*s13^2 + 2*s13^3 + 4*s12^2*s23 - 
        4*s12*s13*s23 + 2*s13^2*s23 + 10*s12*s23^2 - 10*s13*s23^2 + 6*s23^3 - 
        2*(-s12^3 - 7*s12^2*s13 - 9*s12*s13^2 + s13^3 - s12^2*s23 - 
          10*s12*s13*s23 + s13^2*s23 + 3*s12*s23^2 - 5*s13*s23^2 + 3*s23^3)))/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
         2*s13*s23 + s23^2)^2)
 
B[8, 3, 6, 2] = (-4*s12*(-4*(s12^3 + s12^2*s13 - 3*s12*s13^2 - 3*s13^3 + 
          7*s12^2*s23 + 10*s12*s13*s23 + 5*s13^2*s23 + 9*s12*s23^2 - 
          s13*s23^2 - s23^3) - 2*(4*s12^2*s13 + 10*s12*s13^2 + 6*s13^3 - 
          4*s12^2*s23 - 4*s12*s13*s23 - 10*s13^2*s23 - 6*s12*s23^2 + 
          2*s13*s23^2 + 2*s23^3)))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2) + 
     (4*s12*(-2*(4*s12^2*s13 + 6*s12*s13^2 - 2*s13^3 - 4*s12^2*s23 + 
          4*s12*s13*s23 - 2*s13^2*s23 - 10*s12*s23^2 + 10*s13*s23^2 - 
          6*s23^3) - 4*(-s12^3 - 7*s12^2*s13 - 9*s12*s13^2 + s13^3 - 
          s12^2*s23 - 10*s12*s13*s23 + s13^2*s23 + 3*s12*s23^2 - 
          5*s13*s23^2 + 3*s23^3)))/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 3, 7, -1] = 0
 
B[8, 3, 7, 0] = ((s12 + s13 - s23)*(-2*s12*s13 - 2*s13^2 - 2*s12*s23 + 
        4*s13*s23 - 2*s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (2*(s12 + s13 - s23)*(-s12^2 + s13^2 - 
        2*s13*s23 + s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (2*(s12 + s13 - s23)*(s12^2 + 4*s12*s13 + 
        3*s13^2 - 6*s13*s23 + 3*s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 7, 1] = (2*(s12 + s13 - s23)*(-4*s12^2 - 8*s12*s13 - 4*s13^2 - 
        8*s12*s23 + 8*s13*s23 - 4*s23^2 - 2*(-s12^2 - 4*s12*s13 - 3*s13^2 + 
          6*s13*s23 - 3*s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + ((s12 + s13 - s23)*(4*s12^2 + 8*s12*s13 + 
        4*s13^2 + 8*s12*s23 - 8*s13*s23 + 4*s23^2 + 
        2*(-2*s12*s13 - 2*s13^2 - 2*s12*s23 + 4*s13*s23 - 2*s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (2*(s12 + s13 - s23)*(-s12^2 - 4*s12*s13 - 3*s13^2 - 4*s12*s23 + 
        6*s13*s23 - 3*s23^2 - 2*(s12^2 - s13^2 + 2*s13*s23 - s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 7, 2] = (-2*(s12 + s13 - s23)*
       (-4*(s12^2 - s13^2 + 2*s13*s23 - s23^2) - 
        2*(s12^2 + 4*s12*s13 + 3*s13^2 + 4*s12*s23 - 6*s13*s23 + 3*s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (2*(s12 + s13 - s23)*(-2*s12^2 - 6*s12*s13 - 4*s13^2 - 2*s12*s23 + 
        8*s13*s23 - 4*s23^2 - 4*(-s12^2 - 4*s12*s13 - 3*s13^2 + 6*s13*s23 - 
          3*s23^2) - 2*(4*s12^2 + 8*s12*s13 + 4*s13^2 + 8*s12*s23 - 
          8*s13*s23 + 4*s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + ((s12 + s13 - s23)*(s12^2 + 4*s12*s13 + 
        3*s13^2 + 4*s12*s23 - 6*s13*s23 + 3*s23^2 + 
        4*(-2*s12*s13 - 2*s13^2 - 2*s12*s23 + 4*s13*s23 - 2*s23^2) + 
        2*(4*s12^2 + 8*s12*s13 + 4*s13^2 + 8*s12*s23 - 8*s13*s23 + 4*s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 8, -1] = 0
 
B[8, 3, 8, 0] = ((s12 - s13 + s23)*(-2*s12*s13 - 2*s13^2 - 2*s12*s23 + 
        4*s13*s23 - 2*s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (2*(s12 - s13 + s23)*(-s12^2 + s13^2 - 
        2*s13*s23 + s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + (2*(s12 - s13 + s23)*(s12^2 + 3*s13^2 + 
        4*s12*s23 - 6*s13*s23 + 3*s23^2))/(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 8, 1] = (2*(s12 - s13 + s23)*(-4*s12^2 - 8*s12*s13 - 4*s13^2 - 
        8*s12*s23 + 8*s13*s23 - 4*s23^2 - 2*(-s12^2 - 3*s13^2 - 4*s12*s23 + 
          6*s13*s23 - 3*s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + ((s12 - s13 + s23)*(4*s12^2 + 8*s12*s13 + 
        4*s13^2 + 8*s12*s23 - 8*s13*s23 + 4*s23^2 + 
        2*(-2*s12*s13 - 2*s13^2 - 2*s12*s23 + 4*s13*s23 - 2*s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (2*(s12 - s13 + s23)*(-s12^2 - 4*s12*s13 - 3*s13^2 - 4*s12*s23 + 
        6*s13*s23 - 3*s23^2 - 2*(s12^2 - s13^2 + 2*s13*s23 - s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 8, 2] = (-2*(s12 - s13 + s23)*
       (-4*(s12^2 - s13^2 + 2*s13*s23 - s23^2) - 
        2*(s12^2 + 4*s12*s13 + 3*s13^2 + 4*s12*s23 - 6*s13*s23 + 3*s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 + 
     (2*(s12 - s13 + s23)*(-2*s12^2 - 2*s12*s13 - 4*s13^2 - 6*s12*s23 + 
        8*s13*s23 - 4*s23^2 - 4*(-s12^2 - 3*s13^2 - 4*s12*s23 + 6*s13*s23 - 
          3*s23^2) - 2*(4*s12^2 + 8*s12*s13 + 4*s13^2 + 8*s12*s23 - 
          8*s13*s23 + 4*s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 + ((s12 - s13 + s23)*(s12^2 + 4*s12*s13 + 
        3*s13^2 + 4*s12*s23 - 6*s13*s23 + 3*s23^2 + 
        4*(-2*s12*s13 - 2*s13^2 - 2*s12*s23 + 4*s13*s23 - 2*s23^2) + 
        2*(4*s12^2 + 8*s12*s13 + 4*s13^2 + 8*s12*s23 - 8*s13*s23 + 4*s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 9, -1] = 0
 
B[8, 3, 9, 0] = (-2*s12*(s12^2 + 4*s12*s13 + 3*s13^2 - 6*s13*s23 + 3*s23^2))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2 - 
     (2*s12*(s12^2 + 3*s13^2 + 4*s12*s23 - 6*s13*s23 + 3*s23^2))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 9, 1] = (-2*s12*(-4*s12^2 - 8*s12*s13 - 4*s13^2 - 8*s12*s23 + 
        8*s13*s23 - 4*s23^2 - 2*(-s12^2 - 4*s12*s13 - 3*s13^2 + 6*s13*s23 - 
          3*s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2 - (2*s12*(-4*s12^2 - 8*s12*s13 - 4*s13^2 - 8*s12*s23 + 
        8*s13*s23 - 4*s23^2 - 2*(-s12^2 - 3*s13^2 - 4*s12*s23 + 6*s13*s23 - 
          3*s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)^2
 
B[8, 3, 9, 2] = (-2*s12*(-2*s12^2 - 6*s12*s13 - 4*s13^2 - 2*s12*s23 + 
        8*s13*s23 - 4*s23^2 - 4*(-s12^2 - 4*s12*s13 - 3*s13^2 + 6*s13*s23 - 
          3*s23^2) - 2*(4*s12^2 + 8*s12*s13 + 4*s13^2 + 8*s12*s23 - 
          8*s13*s23 + 4*s23^2)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)^2 - (2*s12*(-2*s12^2 - 2*s12*s13 - 4*s13^2 - 
        6*s12*s23 + 8*s13*s23 - 4*s23^2 - 4*(-s12^2 - 3*s13^2 - 4*s12*s23 + 
          6*s13*s23 - 3*s23^2) - 2*(4*s12^2 + 8*s12*s13 + 4*s13^2 + 
          8*s12*s23 - 8*s13*s23 + 4*s23^2)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 10, -1] = 0
 
B[8, 3, 10, 0] = (-4*s12^2*(s12 + s13 - s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 10, 1] = (-4*s12^2*(s12 + s13 - s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 10, 2] = (-8*s12^2*(s12 + s13 - s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 10, 3] = (-16*s12^2*(s12 + s13 - s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 10, 4] = (-32*s12^2*(s12 + s13 - s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 11, -1] = 0
 
B[8, 3, 11, 0] = (-4*s12^2*(s12 - s13 + s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 11, 1] = (-4*s12^2*(s12 - s13 + s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 11, 2] = (-8*s12^2*(s12 - s13 + s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 11, 3] = (-16*s12^2*(s12 - s13 + s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 11, 4] = (-32*s12^2*(s12 - s13 + s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 12, -1] = 0
 
B[8, 3, 12, 0] = ((s12 + s13 - s23)*(s12 - s13 + s23)*
      (2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 2*s23^2))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 3, 12, 1] = ((s12 + s13 - s23)*(s12 - s13 + s23)*
      (-2*s12^2 - 4*s12*s13 - 2*s13^2 - 4*s12*s23 + 4*s13*s23 - 2*s23^2 + 
       2*(2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 3, 12, 2] = ((s12 + s13 - s23)*(s12 - s13 + s23)*
      (s12^2 - s13^2 + 2*s13*s23 - s23^2 + 2*(-2*s12^2 - 4*s12*s13 - 
         2*s13^2 - 4*s12*s23 + 4*s13*s23 - 2*s23^2) + 
       4*(2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 3, 12, 3] = ((s12 + s13 - s23)*(s12 - s13 + s23)*
      (4*(-2*s12^2 - 4*s12*s13 - 2*s13^2 - 4*s12*s23 + 4*s13*s23 - 2*s23^2) + 
       2*(s12^2 - s13^2 + 2*s13*s23 - s23^2) + 
       8*(2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 3, 12, 4] = ((s12 + s13 - s23)*(s12 - s13 + s23)*
      (8*(-2*s12^2 - 4*s12*s13 - 2*s13^2 - 4*s12*s23 + 4*s13*s23 - 2*s23^2) + 
       4*(s12^2 - s13^2 + 2*s13*s23 - s23^2) + 
       16*(2*s12*s13 + 2*s13^2 + 2*s12*s23 - 4*s13*s23 + 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 3, 13, -1] = 0
 
B[8, 3, 13, 0] = -(((s12 + s13 - s23)^2*(s12 - s13 + s23)^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 3, 13, 1] = -(((s12 + s13 - s23)^2*(s12 - s13 + s23)^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2)
 
B[8, 3, 13, 2] = (-2*(s12 + s13 - s23)^2*(s12 - s13 + s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 13, 3] = (-4*(s12 + s13 - s23)^2*(s12 - s13 + s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 13, 4] = (-8*(s12 + s13 - s23)^2*(s12 - s13 + s23)^2)/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 14, -1] = 0
 
B[8, 3, 14, 0] = ((s12 + s13 - s23)*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 
       2*s13^3 + 2*s12^2*s23 + 2*s12*s13*s23 + 6*s13^2*s23 - s12*s23^2 - 
       6*s13*s23^2 + 2*s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[8, 3, 14, 1] = ((s12 + s13 - s23)*(s12^3 + 5*s12^2*s13 + 7*s12*s13^2 + 
       3*s13^3 - s12^2*s23 - 2*s12*s13*s23 - 9*s13^2*s23 - 5*s12*s23^2 + 
       9*s13*s23^2 - 3*s23^3 + 2*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 2*s13^3 + 
         2*s12^2*s23 + 2*s12*s13*s23 + 6*s13^2*s23 - s12*s23^2 - 
         6*s13*s23^2 + 2*s23^3)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[8, 3, 14, 2] = ((s12 + s13 - s23)*(2*s12*s13^2 + 2*s13^3 - 4*s12*s13*s23 - 
       6*s13^2*s23 + 2*s12*s23^2 + 6*s13*s23^2 - 2*s23^3 + 
       2*(s12^3 + 5*s12^2*s13 + 7*s12*s13^2 + 3*s13^3 - s12^2*s23 - 
         2*s12*s13*s23 - 9*s13^2*s23 - 5*s12*s23^2 + 9*s13*s23^2 - 3*s23^3) + 
       4*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 2*s13^3 + 2*s12^2*s23 + 
         2*s12*s13*s23 + 6*s13^2*s23 - s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 14, 3] = ((s12 + s13 - s23)*(4*(s12^3 + 5*s12^2*s13 + 7*s12*s13^2 + 
         3*s13^3 - s12^2*s23 - 2*s12*s13*s23 - 9*s13^2*s23 - 5*s12*s23^2 + 
         9*s13*s23^2 - 3*s23^3) + 2*(2*s12*s13^2 + 2*s13^3 - 4*s12*s13*s23 - 
         6*s13^2*s23 + 2*s12*s23^2 + 6*s13*s23^2 - 2*s23^3) + 
       8*(s12^3 + 2*s12^2*s13 - s12*s13^2 - 2*s13^3 + 2*s12^2*s23 + 
         2*s12*s13*s23 + 6*s13^2*s23 - s12*s23^2 - 6*s13*s23^2 + 2*s23^3)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 15, -1] = 0
 
B[8, 3, 15, 0] = ((s12 - s13 + s23)*(s12^3 + 2*s12^2*s13 - s12*s13^2 + 
       2*s13^3 + 2*s12^2*s23 + 2*s12*s13*s23 - 6*s13^2*s23 - s12*s23^2 + 
       6*s13*s23^2 - 2*s23^3))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[8, 3, 15, 1] = ((s12 - s13 + s23)*(s12^3 - s12^2*s13 - 5*s12*s13^2 - 
       3*s13^3 + 5*s12^2*s23 - 2*s12*s13*s23 + 9*s13^2*s23 + 7*s12*s23^2 - 
       9*s13*s23^2 + 3*s23^3 + 2*(s12^3 + 2*s12^2*s13 - s12*s13^2 + 2*s13^3 + 
         2*s12^2*s23 + 2*s12*s13*s23 - 6*s13^2*s23 - s12*s23^2 + 
         6*s13*s23^2 - 2*s23^3)))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)^2
 
B[8, 3, 15, 2] = ((s12 - s13 + s23)*(2*s12*s13^2 - 2*s13^3 - 4*s12*s13*s23 + 
       6*s13^2*s23 + 2*s12*s23^2 - 6*s13*s23^2 + 2*s23^3 + 
       4*(s12^3 + 2*s12^2*s13 - s12*s13^2 + 2*s13^3 + 2*s12^2*s23 + 
         2*s12*s13*s23 - 6*s13^2*s23 - s12*s23^2 + 6*s13*s23^2 - 2*s23^3) + 
       2*(s12^3 - s12^2*s13 - 5*s12*s13^2 - 3*s13^3 + 5*s12^2*s23 - 
         2*s12*s13*s23 + 9*s13^2*s23 + 7*s12*s23^2 - 9*s13*s23^2 + 3*s23^3)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[8, 3, 15, 3] = ((s12 - s13 + s23)*(8*(s12^3 + 2*s12^2*s13 - s12*s13^2 + 
         2*s13^3 + 2*s12^2*s23 + 2*s12*s13*s23 - 6*s13^2*s23 - s12*s23^2 + 
         6*s13*s23^2 - 2*s23^3) + 2*(2*s12*s13^2 - 2*s13^3 - 4*s12*s13*s23 + 
         6*s13^2*s23 + 2*s12*s23^2 - 6*s13*s23^2 + 2*s23^3) + 
       4*(s12^3 - s12^2*s13 - 5*s12*s13^2 - 3*s13^3 + 5*s12^2*s23 - 
         2*s12*s13*s23 + 9*s13^2*s23 + 7*s12*s23^2 - 9*s13*s23^2 + 3*s23^3)))/
     (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)^2
 
B[9, 1, 1, -1] = (2*s12^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*s12*s13)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (4*s13^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*s12*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (8*s13*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (4*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (12*s12^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (60*s12^2*s13)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (72*s12*s13^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (36*s12^2*s23)/
      ((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (96*s12*s13*s23)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (24*s12*s23^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 1, 1, 0] = -8/(3*s13*(s12 - s13 + s23)) - 
     100/(3*(s12 - s13 + s23)*(s12 + s13 + s23)) - 
     18/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (2*s12^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (4*s12*s13)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*s13^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (4*s12*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (4*s13*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (30*s12^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (114*s12^2*s13)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (126*s12*s13^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (18*s13^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (102*s12^2*s23)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (156*s12*s13*s23)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (6*s13^2*s23)/
      ((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (102*s12*s23^2)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (42*s13*s23^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (30*s23^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 1, 1, 1] = 8/(3*s13*(s12 - s13 + s23)) - 
     92/(3*(s12 - s13 + s23)*(s12 + s13 + s23)) - 
     18/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (8*s12^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (14*s12*s13)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (10*s13^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (6*s12*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (20*s13*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (10*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (18*s12^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (54*s12^2*s13)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (54*s12*s13^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (18*s13^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (66*s12^2*s23)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (60*s12*s13*s23)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (6*s13^2*s23)/
      ((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (78*s12*s23^2)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (42*s13*s23^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (30*s23^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 1, 1, 2] = -64/((s12 - s13 + s23)*(s12 + s13 + s23)) - 
     36/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (4*s12^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (8*s12*s13)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (4*s13^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (8*s12*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (8*s13*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (4*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (36*s12^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (108*s12^2*s13)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (108*s12*s13^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (36*s13^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (132*s12^2*s23)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (120*s12*s13*s23)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (12*s13^2*s23)/
      ((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (156*s12*s23^2)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (84*s13*s23^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (60*s23^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 1, 1, 3] = -128/((s12 - s13 + s23)*(s12 + s13 + s23)) - 
     72/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) + 
     (8*s12^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (16*s12*s13)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (8*s13^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (16*s12*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (16*s13*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (8*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (72*s12^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (216*s12^2*s13)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (216*s12*s13^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (72*s13^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (264*s12^2*s23)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (240*s12*s13*s23)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (24*s13^2*s23)/
      ((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (312*s12*s23^2)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (168*s13*s23^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (120*s23^3)/
      ((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 1, 2, -1] = (6*s12^2)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + 
        s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (12*s12*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (12*s12*s23)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2))
 
B[9, 1, 2, 0] = 9/(s12 + 2*s13 + 2*s23) - 
     (9*s12^2)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (18*s12*s13)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (3*s13^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (18*s12*s23)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (6*s13*s23)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (3*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 1, 2, 1] = 0
 
B[9, 1, 2, 2] = 0
 
B[9, 1, 2, 3] = 0
 
B[9, 1, 3, -1] = 0
 
B[9, 1, 3, 0] = 0
 
B[9, 1, 3, 1] = 0
 
B[9, 1, 3, 2] = 0
 
B[9, 1, 3, 3] = 0
 
B[9, 1, 4, -1] = (-24*s12*s13)/((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + 
       s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 1, 4, 0] = 10/(s12 - s13 + s23) + (4*s12)/(3*s13*(s12 - s13 + s23)) + 
     (4*s23)/(3*s13*(s12 - s13 + s23)) + 
     (6*s12^2)/((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (60*s12*s13)/((s12 - s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (6*s13^2)/((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (12*s12*s23)/((s12 - s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (12*s13*s23)/((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (6*s23^2)/((s12 - s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 1, 4, 1] = -4/(3*s13) - 4/(3*(s12 - s13 + s23))
 
B[9, 1, 4, 2] = 0
 
B[9, 1, 4, 3] = 0
 
B[9, 1, 5, -1] = -s12^2/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (s12*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*s13^2)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (s12*s23)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (4*s13*s23)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (2*s23^2)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 1, 5, 0] = (s12*s13)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + 
        s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (5*s13^2)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (s12*s23)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (10*s13*s23)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (5*s23^2)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 1, 5, 1] = (-2*s12^2)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + 
        s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (2*s12*s13)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (4*s13^2)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (2*s12*s23)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (8*s13*s23)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (4*s23^2)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 1, 5, 2] = 0
 
B[9, 1, 5, 3] = 0
 
B[9, 1, 6, -1] = 0
 
B[9, 1, 6, 0] = (9*s12)/(2*(s12 + 2*s13 + 2*s23)) + 
     (3*s12*(s12^2 - 2*s12*s13 - 7*s13^2 + 6*s12*s23 - 2*s13*s23 + 9*s23^2))/
      (2*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2))
 
B[9, 1, 6, 1] = 0
 
B[9, 1, 6, 2] = 0
 
B[9, 1, 7, -1] = 0
 
B[9, 1, 7, 0] = 0
 
B[9, 1, 7, 1] = 0
 
B[9, 1, 7, 2] = 0
 
B[9, 1, 8, -1] = 0
 
B[9, 1, 8, 0] = s12^2/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (4*s12*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + s13^2/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (4*s12*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (2*s13*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     s23^2/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)
 
B[9, 1, 8, 1] = 2/3 + s12^2/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (2*s12*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     s13^2/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*s12*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (2*s13*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + s23^2/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 1, 8, 2] = 0
 
B[9, 1, 9, -1] = 0
 
B[9, 1, 9, 0] = -s12^2/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (s12*s23)/(s12^2 + 2*s12*s13 + 
       s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)
 
B[9, 1, 9, 1] = -s12^2/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (s12*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (s12*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 1, 9, 2] = 0
 
B[9, 1, 10, -1] = 0
 
B[9, 1, 10, 0] = 0
 
B[9, 1, 10, 1] = 0
 
B[9, 1, 10, 2] = 0
 
B[9, 1, 10, 3] = 0
 
B[9, 1, 10, 4] = 0
 
B[9, 1, 11, -1] = 0
 
B[9, 1, 11, 0] = (3*s12^2*(s12 - s13 + s23))/(s12^2 + 2*s12*s13 + s13^2 + 
      2*s12*s23 - 2*s13*s23 + s23^2)
 
B[9, 1, 11, 1] = 0
 
B[9, 1, 11, 2] = 0
 
B[9, 1, 11, 3] = 0
 
B[9, 1, 11, 4] = 0
 
B[9, 1, 12, -1] = 0
 
B[9, 1, 12, 0] = 0
 
B[9, 1, 12, 1] = 0
 
B[9, 1, 12, 2] = 0
 
B[9, 1, 12, 3] = 0
 
B[9, 1, 12, 4] = 0
 
B[9, 1, 13, -1] = 0
 
B[9, 1, 13, 0] = 0
 
B[9, 1, 13, 1] = 0
 
B[9, 1, 13, 2] = 0
 
B[9, 1, 13, 3] = 0
 
B[9, 1, 13, 4] = 0
 
B[9, 1, 14, -1] = 0
 
B[9, 1, 14, 0] = 0
 
B[9, 1, 14, 1] = 0
 
B[9, 1, 14, 2] = 0
 
B[9, 1, 14, 3] = 0
 
B[9, 1, 15, -1] = 0
 
B[9, 1, 15, 0] = s12^3/(6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (s12^2*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (5*s12*s13^2)/
      (6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     s13^3/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (s12^2*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (s12*s23^2)/
      (6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (s13*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) - s23^3/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2))
 
B[9, 1, 15, 1] = (s12^2*s13)/(6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (s12*s13^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     s13^3/(6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (s12^2*s23)/(6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (2*s12*s13*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (s13^2*s23)/(2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (s12*s23^2)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (s13*s23^2)/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - s23^3/(6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2))
 
B[9, 1, 15, 2] = 0
 
B[9, 1, 15, 3] = 0
 
B[9, 2, 1, -1] = (-2*s12^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (2*s12*s13)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (4*s13^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (12*s12^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (36*s12^2*s13)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (24*s12*s13^2)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (2*s12*s23)/
      ((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (8*s13*s23)/
      (3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (60*s12^2*s23)/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (96*s12*s13*s23)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (4*s23^2)/(3*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (72*s12*s23^2)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 2, 1, 0] = 8/(3*(s12 + s13 - s23)*s23) + 
     100/(3*(s12 + s13 - s23)*(s12 + s13 + s23)) + 
     18/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) - 
     (2*s12^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (4*s12*s13)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (2*s13^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (30*s12^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (102*s12^2*s13)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (102*s12*s13^2)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (30*s13^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (4*s12*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (4*s13*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (114*s12^2*s23)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (156*s12*s13*s23)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (42*s13^2*s23)/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (2*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (126*s12*s23^2)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (6*s13*s23^2)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (18*s23^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 2, 1, 1] = -8/(3*(s12 + s13 - s23)*s23) + 
     92/(3*(s12 + s13 - s23)*(s12 + s13 + s23)) + 
     18/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) - 
     (8*s12^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (6*s12*s13)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (10*s13^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (18*s12^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (66*s12^2*s13)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (78*s12*s13^2)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (30*s13^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (14*s12*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (20*s13*s23)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (54*s12^2*s23)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (60*s12*s13*s23)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (42*s13^2*s23)/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (10*s23^2)/(3*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (54*s12*s23^2)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (6*s13*s23^2)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (18*s23^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 2, 1, 2] = 64/((s12 + s13 - s23)*(s12 + s13 + s23)) + 
     36/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) - 
     (4*s12^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (8*s12*s13)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (4*s13^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (36*s12^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (132*s12^2*s13)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (156*s12*s13^2)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (60*s13^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (8*s12*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (8*s13*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (108*s12^2*s23)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (120*s12*s13*s23)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (84*s13^2*s23)/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (4*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (108*s12*s23^2)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (12*s13*s23^2)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (36*s23^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 2, 1, 3] = 128/((s12 + s13 - s23)*(s12 + s13 + s23)) + 
     72/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)) - 
     (8*s12^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (16*s12*s13)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (8*s13^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (72*s12^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (264*s12^2*s13)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (312*s12*s13^2)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (120*s13^3)/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (16*s12*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (16*s13*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (216*s12^2*s23)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (240*s12*s13*s23)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (168*s13^2*s23)/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (8*s23^2)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (216*s12*s23^2)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (24*s13*s23^2)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (72*s23^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 2, 2, -1] = (-6*s12^2)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + 
        s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (12*s12*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (12*s12*s23)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2))
 
B[9, 2, 2, 0] = -9/(s12 + 2*s13 + 2*s23) + 
     (9*s12^2)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (18*s12*s13)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (3*s13^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (18*s12*s23)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (6*s13*s23)/
      ((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (3*s23^2)/((s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 2, 2, 1] = 0
 
B[9, 2, 2, 2] = 0
 
B[9, 2, 2, 3] = 0
 
B[9, 2, 3, -1] = (24*s12*s23)/((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 2, 3, 0] = -10/(s12 + s13 - s23) - (4*s12)/(3*(s12 + s13 - s23)*s23) - 
     (4*s13)/(3*(s12 + s13 - s23)*s23) - 
     (6*s12^2)/((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (12*s12*s13)/((s12 + s13 - s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (6*s13^2)/((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (60*s12*s23)/((s12 + s13 - s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (12*s13*s23)/((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (6*s23^2)/((s12 + s13 - s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 2, 3, 1] = 4/(3*(s12 + s13 - s23)) + 4/(3*s23)
 
B[9, 2, 3, 2] = 0
 
B[9, 2, 3, 3] = 0
 
B[9, 2, 4, -1] = 0
 
B[9, 2, 4, 0] = 0
 
B[9, 2, 4, 1] = 0
 
B[9, 2, 4, 2] = 0
 
B[9, 2, 4, 3] = 0
 
B[9, 2, 5, -1] = s12^2/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (s12*s13)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (2*s13^2)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (s12*s23)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (4*s13*s23)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (2*s23^2)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 2, 5, 0] = (s12*s13)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + 
        s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (5*s13^2)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (s12*s23)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (10*s13*s23)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (5*s23^2)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 2, 5, 1] = (2*s12^2)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + 
        s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*s12*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (4*s13^2)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (2*s12*s23)/
      (3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (8*s13*s23)/(3*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (4*s23^2)/(3*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 2, 5, 2] = 0
 
B[9, 2, 5, 3] = 0
 
B[9, 2, 6, -1] = 0
 
B[9, 2, 6, 0] = (-9*s12)/(2*(s12 + 2*s13 + 2*s23)) - 
     (3*s12*(s12^2 + 6*s12*s13 + 9*s13^2 - 2*s12*s23 - 2*s13*s23 - 7*s23^2))/
      (2*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2))
 
B[9, 2, 6, 1] = 0
 
B[9, 2, 6, 2] = 0
 
B[9, 2, 7, -1] = 0
 
B[9, 2, 7, 0] = -s12^2/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (4*s12*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     s13^2/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     (4*s12*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (2*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - s23^2/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)
 
B[9, 2, 7, 1] = -2/3 - s12^2/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (2*s12*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     s13^2/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*s12*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (2*s13*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - s23^2/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 2, 7, 2] = 0
 
B[9, 2, 8, -1] = 0
 
B[9, 2, 8, 0] = 0
 
B[9, 2, 8, 1] = 0
 
B[9, 2, 8, 2] = 0
 
B[9, 2, 9, -1] = 0
 
B[9, 2, 9, 0] = s12^2/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (s12*s23)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[9, 2, 9, 1] = s12^2/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (s12*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (s12*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 2, 9, 2] = 0
 
B[9, 2, 10, -1] = 0
 
B[9, 2, 10, 0] = (-3*s12^2*(s12 + s13 - s23))/(s12^2 + 2*s12*s13 + s13^2 + 
      2*s12*s23 - 2*s13*s23 + s23^2)
 
B[9, 2, 10, 1] = 0
 
B[9, 2, 10, 2] = 0
 
B[9, 2, 10, 3] = 0
 
B[9, 2, 10, 4] = 0
 
B[9, 2, 11, -1] = 0
 
B[9, 2, 11, 0] = 0
 
B[9, 2, 11, 1] = 0
 
B[9, 2, 11, 2] = 0
 
B[9, 2, 11, 3] = 0
 
B[9, 2, 11, 4] = 0
 
B[9, 2, 12, -1] = 0
 
B[9, 2, 12, 0] = 0
 
B[9, 2, 12, 1] = 0
 
B[9, 2, 12, 2] = 0
 
B[9, 2, 12, 3] = 0
 
B[9, 2, 12, 4] = 0
 
B[9, 2, 13, -1] = 0
 
B[9, 2, 13, 0] = 0
 
B[9, 2, 13, 1] = 0
 
B[9, 2, 13, 2] = 0
 
B[9, 2, 13, 3] = 0
 
B[9, 2, 13, 4] = 0
 
B[9, 2, 14, -1] = 0
 
B[9, 2, 14, 0] = -s12^3/(6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (s12^2*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (s12*s13^2)/
      (6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     s13^3/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (s12^2*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) + (5*s12*s23^2)/
      (6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (s13*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) - s23^3/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2))
 
B[9, 2, 14, 1] = (s12^2*s13)/(6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (s12*s13^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     s13^3/(6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (s12^2*s23)/(6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (2*s12*s13*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (s13^2*s23)/(2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (s12*s23^2)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (s13*s23^2)/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - s23^3/(6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2))
 
B[9, 2, 14, 2] = 0
 
B[9, 2, 14, 3] = 0
 
B[9, 2, 15, -1] = 0
 
B[9, 2, 15, 0] = 0
 
B[9, 2, 15, 1] = 0
 
B[9, 2, 15, 2] = 0
 
B[9, 2, 15, 3] = 0
 
B[9, 3, 1, -1] = (-4*s13)/((s12 + s13 - s23)*(s12 - s13 + s23)*
       (s12 + s13 + s23)) + (4*s23)/((s12 + s13 - s23)*(s12 - s13 + s23)*
       (s12 + s13 + s23)) - (2*s12*s13)/((s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (2*s12^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (6*s12^2*s13)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (4*s12*s13^2)/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*s12*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (10*s12^2*s23)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (16*s12*s13*s23)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (12*s12*s23^2)/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*s12^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (10*s12^2*s13)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (12*s12*s13^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (6*s12^2*s23)/
      ((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (16*s12*s13*s23)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (4*s12*s23^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 1, 0] = (8*s13)/((s12 + s13 - s23)*(s12 - s13 + s23)*
       (s12 + s13 + s23)) - (8*s23)/((s12 + s13 - s23)*(s12 - s13 + s23)*
       (s12 + s13 + s23)) + (5*s12^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (17*s12^2*s13)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (17*s12*s13^2)/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (5*s13^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (19*s12^2*s23)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (26*s12*s13*s23)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (7*s13^2*s23)/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (21*s12*s23^2)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (s13*s23^2)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (3*s23^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (5*s12^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (19*s12^2*s13)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (21*s12*s13^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (3*s13^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (17*s12^2*s23)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (26*s12*s13*s23)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (s13^2*s23)/
      ((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (17*s12*s23^2)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (7*s13*s23^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (5*s23^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 1, 1] = (4*s13)/((s12 + s13 - s23)*(s12 - s13 + s23)*
       (s12 + s13 + s23)) - (4*s23)/((s12 + s13 - s23)*(s12 - s13 + s23)*
       (s12 + s13 + s23)) + (2*s12*s13)/((s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (3*s12^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (11*s12^2*s13)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (13*s12*s13^2)/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (5*s13^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (2*s12*s23)/((s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (9*s12^2*s23)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (10*s12*s13*s23)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (7*s13^2*s23)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (9*s12*s23^2)/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (s13*s23^2)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (3*s23^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (3*s12^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (9*s12^2*s13)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (9*s12*s13^2)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (3*s13^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (11*s12^2*s23)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (10*s12*s13*s23)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (s13^2*s23)/
      ((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (13*s12*s23^2)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (7*s13*s23^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (5*s23^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 1, 2] = (8*s13)/((s12 + s13 - s23)*(s12 - s13 + s23)*
       (s12 + s13 + s23)) - (8*s23)/((s12 + s13 - s23)*(s12 - s13 + s23)*
       (s12 + s13 + s23)) + (6*s12^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (22*s12^2*s13)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (26*s12*s13^2)/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (10*s13^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (18*s12^2*s23)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (20*s12*s13*s23)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (14*s13^2*s23)/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (18*s12*s23^2)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (2*s13*s23^2)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (6*s23^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (6*s12^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (18*s12^2*s13)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (18*s12*s13^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (6*s13^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (22*s12^2*s23)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (20*s12*s13*s23)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (2*s13^2*s23)/
      ((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (26*s12*s23^2)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (14*s13*s23^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (10*s23^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 1, 3] = (16*s13)/((s12 + s13 - s23)*(s12 - s13 + s23)*
       (s12 + s13 + s23)) - (16*s23)/((s12 + s13 - s23)*(s12 - s13 + s23)*
       (s12 + s13 + s23)) + (12*s12^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (44*s12^2*s13)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (52*s12*s13^2)/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (20*s13^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (36*s12^2*s23)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (40*s12*s13*s23)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (28*s13^2*s23)/
      ((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (36*s12*s23^2)/((s12 + s13 - s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (4*s13*s23^2)/((s12 + s13 - s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (12*s23^3)/((s12 + s13 - s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (12*s12^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (36*s12^2*s13)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (36*s12*s13^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (12*s13^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (44*s12^2*s23)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (40*s12*s13*s23)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (4*s13^2*s23)/
      ((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (52*s12*s23^2)/((s12 - s13 + s23)*(s12 + s13 + s23)*
       (s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (28*s13*s23^2)/((s12 - s13 + s23)*
       (s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (20*s23^3)/((s12 - s13 + s23)*(s12 + s13 + s23)*(s12 + 2*s13 + 2*s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 2, -1] = 0
 
B[9, 3, 2, 0] = 0
 
B[9, 3, 2, 1] = 0
 
B[9, 3, 2, 2] = 0
 
B[9, 3, 2, 3] = 0
 
B[9, 3, 3, -1] = (4*s12*s23)/((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (4*s13*s23)/
      ((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (4*s23^2)/((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 3, 0] = (-8*s12*s23)/((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (8*s13*s23)/
      ((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (8*s23^2)/((s12 + s13 - s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 3, 1] = 0
 
B[9, 3, 3, 2] = 0
 
B[9, 3, 3, 3] = 0
 
B[9, 3, 4, -1] = (-4*s12*s13)/((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (4*s13^2)/((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (4*s13*s23)/((s12 - s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 4, 0] = (8*s12*s13)/((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (8*s13^2)/((s12 - s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (8*s13*s23)/((s12 - s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 4, 1] = 0
 
B[9, 3, 4, 2] = 0
 
B[9, 3, 4, 3] = 0
 
B[9, 3, 5, -1] = (s12*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + 
        s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (s12*s23)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 5, 0] = -((s12*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + 
         s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))) + 
     (s12*s23)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 5, 1] = (-2*s12*s13)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + 
        s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*s12*s23)/((s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 5, 2] = 0
 
B[9, 3, 5, 3] = 0
 
B[9, 3, 6, -1] = 0
 
B[9, 3, 6, 0] = -(s12*(s12^2 + 6*s12*s13 + 9*s13^2 - 2*s12*s23 - 2*s13*s23 - 
         7*s23^2))/(4*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (s12*(s12^2 - 2*s12*s13 - 7*s13^2 + 6*s12*s23 - 2*s13*s23 + 9*s23^2))/
      (4*(s12 + 2*s13 + 2*s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2))
 
B[9, 3, 6, 1] = 0
 
B[9, 3, 6, 2] = 0
 
B[9, 3, 7, -1] = 0
 
B[9, 3, 7, 0] = s12^2/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + s13^2/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (s12*s23)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (s13*s23)/(s12^2 + 2*s12*s13 + 
       s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     s23^2/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 7, 1] = s12^2/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + s13^2/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (s12*s23)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (s13*s23)/(s12^2 + 2*s12*s13 + 
       s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     s23^2/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 7, 2] = 0
 
B[9, 3, 8, -1] = 0
 
B[9, 3, 8, 0] = -s12^2/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - 
     s13^2/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (s12*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     (s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) - 
     s23^2/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 8, 1] = -s12^2/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - 
     s13^2/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (s12*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     (s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) - 
     s23^2/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 8, 2] = 0
 
B[9, 3, 9, -1] = 0
 
B[9, 3, 9, 0] = (-3*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (3*s12*s23)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[9, 3, 9, 1] = -((s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (s12*s23)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[9, 3, 9, 2] = 0
 
B[9, 3, 10, -1] = 0
 
B[9, 3, 10, 0] = -(s12^2*(s12 + s13 - s23))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 10, 1] = 0
 
B[9, 3, 10, 2] = 0
 
B[9, 3, 10, 3] = 0
 
B[9, 3, 10, 4] = 0
 
B[9, 3, 11, -1] = 0
 
B[9, 3, 11, 0] = (s12^2*(s12 - s13 + s23))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 11, 1] = 0
 
B[9, 3, 11, 2] = 0
 
B[9, 3, 11, 3] = 0
 
B[9, 3, 11, 4] = 0
 
B[9, 3, 12, -1] = 0
 
B[9, 3, 12, 0] = ((s13 - s23)*(s12 + s13 - s23)*(s12 - s13 + s23))/
     (4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 12, 1] = 0
 
B[9, 3, 12, 2] = 0
 
B[9, 3, 12, 3] = 0
 
B[9, 3, 12, 4] = 0
 
B[9, 3, 13, -1] = 0
 
B[9, 3, 13, 0] = ((s13 - s23)*(s12 + s13 - s23)*(s12 - s13 + s23))/
     (4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 13, 1] = 0
 
B[9, 3, 13, 2] = 0
 
B[9, 3, 13, 3] = 0
 
B[9, 3, 13, 4] = 0
 
B[9, 3, 14, -1] = 0
 
B[9, 3, 14, 0] = s12^3/(4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (s12^2*s13)/(2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (s12*s13^2)/
      (4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     s13^3/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (s12^2*s23)/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (3*s12*s13*s23)/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (3*s13^2*s23)/
      (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (5*s12*s23^2)/(4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (3*s13*s23^2)/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + s23^3/(2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 14, 1] = -(s12^2*s13)/(4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (s12*s13^2)/(2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     s13^3/(4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (s12^2*s23)/(4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (3*s13^2*s23)/(4*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (s12*s23^2)/
      (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (3*s13*s23^2)/(4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + s23^3/(4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2))
 
B[9, 3, 14, 2] = 0
 
B[9, 3, 14, 3] = 0
 
B[9, 3, 15, -1] = 0
 
B[9, 3, 15, 0] = -s12^3/(4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (s12^2*s13)/(2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (5*s12*s13^2)/
      (4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     s13^3/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (s12^2*s23)/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (3*s12*s13*s23)/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (3*s13^2*s23)/
      (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (s12*s23^2)/(4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (3*s13*s23^2)/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + s23^3/(2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[9, 3, 15, 1] = -(s12^2*s13)/(4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (s12*s13^2)/(2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     s13^3/(4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (s12^2*s23)/(4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (3*s13^2*s23)/(4*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (s12*s23^2)/
      (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (3*s13*s23^2)/(4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + s23^3/(4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2))
 
B[9, 3, 15, 2] = 0
 
B[9, 3, 15, 3] = 0
 
B[10, 1, 1, -1] = (12*s12)/((s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (36*s13)/((s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (12*s23)/((s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (2*s12)/(3*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (2*s13)/(3*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*s23)/(3*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (36*s12^3)/((s12 - s13 + s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (96*s12^2*s13)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (12*s12*s13^2)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (72*s13^3)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (96*s12^2*s23)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (120*s12*s13*s23)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (120*s13^2*s23)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (84*s12*s23^2)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (24*s13*s23^2)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (24*s23^3)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 1, 1, 0] = 8/(s12 - s13 + s23)^2 + 
     (8*s12)/(3*s13*(s12 - s13 + s23)^2) + 
     (8*s23)/(3*s13*(s12 - s13 + s23)^2) + 
     (92*s12)/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (148*s13)/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (92*s23)/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (8*s12)/(3*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (4*s13)/((s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (4*s23)/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (12*s12^3)/((s12 - s13 + s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (120*s12^2*s13)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (300*s12*s13^2)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (48*s13^3)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (24*s12^2*s23)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (72*s12*s13*s23)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (96*s13^2*s23)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (12*s12*s23^2)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (48*s13*s23^2)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 1, 1, 1] = -8/(s12 - s13 + s23)^2 - 
     (8*s12)/(3*s13*(s12 - s13 + s23)^2) - 
     (8*s23)/(3*s13*(s12 - s13 + s23)^2) + 
     (112*s12)/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (80*s13)/((s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (112*s23)/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (14*s12)/(3*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (14*s13)/(3*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (14*s23)/(3*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (24*s12^3)/((s12 - s13 + s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (24*s12^2*s13)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (312*s12*s13^2)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (120*s13^3)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (72*s12^2*s23)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (48*s12*s13*s23)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (216*s13^2*s23)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (72*s12*s23^2)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (72*s13*s23^2)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (24*s23^3)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 1, 1, 2] = (80*s12)/((s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (496*s13)/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (80*s23)/((s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (8*s12)/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (8*s13)/((s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (8*s23)/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (48*s12^3)/((s12 - s13 + s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (48*s12^2*s13)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (624*s12*s13^2)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (240*s13^3)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (144*s12^2*s23)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (96*s12*s13*s23)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (432*s13^2*s23)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (144*s12*s23^2)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (144*s13*s23^2)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (48*s23^3)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 1, 1, 3] = (160*s12)/((s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (992*s13)/(3*(s12 - s13 + s23)^2*(s12 + s13 + s23)) + 
     (160*s23)/((s12 - s13 + s23)^2*(s12 + s13 + s23)) - 
     (16*s12)/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (16*s13)/((s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (16*s23)/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (96*s12^3)/((s12 - s13 + s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (96*s12^2*s13)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (1248*s12*s13^2)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (480*s13^3)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (288*s12^2*s23)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (192*s12*s13*s23)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (864*s13^2*s23)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (288*s12*s23^2)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (288*s13*s23^2)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (96*s23^3)/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 1, 2, -1] = (-12*s12)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (6*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (6*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)
 
B[10, 1, 2, 0] = (12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (12*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)
 
B[10, 1, 2, 1] = 0
 
B[10, 1, 2, 2] = 0
 
B[10, 1, 2, 3] = 0
 
B[10, 1, 3, -1] = 0
 
B[10, 1, 3, 0] = 0
 
B[10, 1, 3, 1] = 0
 
B[10, 1, 3, 2] = 0
 
B[10, 1, 3, 3] = 0
 
B[10, 1, 4, -1] = (-24*s13)/(s12 - s13 + s23)^2 + 
     (72*s12^2*s13)/((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (24*s12*s13^2)/
      ((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (48*s13^3)/((s12 - s13 + s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (120*s12*s13*s23)/((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (96*s13^2*s23)/
      ((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (48*s13*s23^2)/((s12 - s13 + s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 1, 4, 0] = (-58*s12)/(3*(s12 - s13 + s23)^2) - 
     (4*s12^2)/(3*s13*(s12 - s13 + s23)^2) + (26*s13)/(s12 - s13 + s23)^2 - 
     (58*s23)/(3*(s12 - s13 + s23)^2) - (8*s12*s23)/
      (3*s13*(s12 - s13 + s23)^2) - (4*s23^2)/(3*s13*(s12 - s13 + s23)^2) - 
     (6*s12^3)/((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (78*s12^2*s13)/((s12 - s13 + s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (186*s12*s13^2)/((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (18*s13^3)/((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (18*s12^2*s23)/((s12 - s13 + s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (84*s12*s13*s23)/((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (30*s13^2*s23)/
      ((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (18*s12*s23^2)/((s12 - s13 + s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (6*s13*s23^2)/((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (6*s23^3)/((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2))
 
B[10, 1, 4, 1] = (-4*s12)/(3*(s12 - s13 + s23)^2) + 
     (4*s12^2)/(3*s13*(s12 - s13 + s23)^2) + 
     (16*s13)/(3*(s12 - s13 + s23)^2) - (4*s23)/(3*(s12 - s13 + s23)^2) + 
     (8*s12*s23)/(3*s13*(s12 - s13 + s23)^2) + 
     (4*s23^2)/(3*s13*(s12 - s13 + s23)^2)
 
B[10, 1, 4, 2] = 0
 
B[10, 1, 4, 3] = 0
 
B[10, 1, 5, -1] = s12/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + s13/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - s23/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2))
 
B[10, 1, 5, 0] = s12/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) - (7*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (7*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 1, 5, 1] = (2*s12)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (2*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 1, 5, 2] = 0
 
B[10, 1, 5, 3] = 0
 
B[10, 1, 6, -1] = 0
 
B[10, 1, 6, 0] = (6*s12^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (24*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 1, 6, 1] = (24*s12^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (72*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) + (24*s12*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 1, 6, 2] = (48*s12^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (144*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) + (48*s12*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 1, 7, -1] = 0
 
B[10, 1, 7, 0] = 0
 
B[10, 1, 7, 1] = 0
 
B[10, 1, 7, 2] = 0
 
B[10, 1, 8, -1] = 0
 
B[10, 1, 8, 0] = (-2*s12)/(3*(s12 - s13 + s23)) - 
     (2*s13)/(3*(s12 - s13 + s23)) - (2*s23)/(3*(s12 - s13 + s23)) - 
     s12^2/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     s13^2/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (4*s12*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (2*s13*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - s23^2/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)
 
B[10, 1, 8, 1] = (-4*s12)/(3*(s12 - s13 + s23)) - 
     (4*s13)/(3*(s12 - s13 + s23)) - (4*s23)/(3*(s12 - s13 + s23)) + 
     (5*s12^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (10*s12*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (5*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) + (10*s12*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (10*s13*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (5*s23^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2))
 
B[10, 1, 8, 2] = (4*s12^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (8*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (12*s13^2)/(s12^2 + 2*s12*s13 + 
       s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     (8*s12*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (8*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (4*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 1, 9, -1] = 0
 
B[10, 1, 9, 0] = s12^2/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (s12*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (s12*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 1, 9, 1] = (-5*s12^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (5*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (5*s12*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 1, 9, 2] = (-4*s12^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (12*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (4*s12*s23)/(s12^2 + 2*s12*s13 + 
       s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 1, 10, -1] = 0
 
B[10, 1, 10, 0] = 0
 
B[10, 1, 10, 1] = 0
 
B[10, 1, 10, 2] = 0
 
B[10, 1, 10, 3] = 0
 
B[10, 1, 10, 4] = 0
 
B[10, 1, 11, -1] = 0
 
B[10, 1, 11, 0] = (-9*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (3*s12^2*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (6*s12*s13^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) - 
     (15*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (12*s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (6*s12*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 1, 11, 1] = (-12*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (24*s12^2*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (12*s12*s13^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) - 
     (24*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (24*s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (12*s12*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 1, 11, 2] = (-24*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (48*s12^2*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (24*s12*s13^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) - 
     (48*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (48*s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (24*s12*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 1, 11, 3] = (-48*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (96*s12^2*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (48*s12*s13^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) - 
     (96*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (96*s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (48*s12*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 1, 11, 4] = (-96*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (192*s12^2*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (96*s12*s13^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) - 
     (192*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (192*s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (96*s12*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 1, 12, -1] = 0
 
B[10, 1, 12, 0] = 0
 
B[10, 1, 12, 1] = 0
 
B[10, 1, 12, 2] = 0
 
B[10, 1, 12, 3] = 0
 
B[10, 1, 12, 4] = 0
 
B[10, 1, 13, -1] = 0
 
B[10, 1, 13, 0] = 0
 
B[10, 1, 13, 1] = 0
 
B[10, 1, 13, 2] = 0
 
B[10, 1, 13, 3] = 0
 
B[10, 1, 13, 4] = 0
 
B[10, 1, 14, -1] = 0
 
B[10, 1, 14, 0] = 0
 
B[10, 1, 14, 1] = 0
 
B[10, 1, 14, 2] = 0
 
B[10, 1, 14, 3] = 0
 
B[10, 1, 15, -1] = 0
 
B[10, 1, 15, 0] = -s12^3/(6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (2*s12^2*s13)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (s12*s13^2)/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (2*s12^2*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (5*s12*s13*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (s12*s23^2)/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2))
 
B[10, 1, 15, 1] = (-5*s12^3)/(6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (5*s12*s13^2)/
      (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (5*s13^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (10*s12^2*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (5*s12*s13*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (5*s13^2*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (25*s12*s23^2)/(6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (5*s13*s23^2)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (5*s23^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 1, 15, 2] = (-2*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (6*s12*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (4*s13^3)/(s12^2 + 2*s12*s13 + 
       s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) - 
     (8*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (4*s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (4*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (10*s12*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     (4*s13*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) - (4*s23^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)
 
B[10, 1, 15, 3] = (-4*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (12*s12*s13^2)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (8*s13^3)/(s12^2 + 2*s12*s13 + 
       s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) - 
     (16*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (8*s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (8*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (20*s12*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     (8*s13*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) - (8*s23^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)
 
B[10, 2, 1, -1] = (12*s12)/((s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     (12*s13)/((s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     (36*s23)/((s12 + s13 - s23)^2*(s12 + s13 + s23)) - 
     (2*s12)/(3*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (2*s13)/(3*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (36*s12^3)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (96*s12^2*s13)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (84*s12*s13^2)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (24*s13^3)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (2*s23)/(3*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (96*s12^2*s23)/((s12 + s13 - s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (120*s12*s13*s23)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (24*s13^2*s23)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (12*s12*s23^2)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (120*s13*s23^2)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (72*s23^3)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 2, 1, 0] = 8/(s12 + s13 - s23)^2 + (8*s12)/(3*(s12 + s13 - s23)^2*
       s23) + (8*s13)/(3*(s12 + s13 - s23)^2*s23) + 
     (92*s12)/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     (92*s13)/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     (148*s23)/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) - 
     (8*s12)/(3*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (4*s13)/((s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (12*s12^3)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (24*s12^2*s13)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (12*s12*s13^2)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (4*s23)/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (120*s12^2*s23)/((s12 + s13 - s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (72*s12*s13*s23)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (48*s13^2*s23)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (300*s12*s23^2)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (96*s13*s23^2)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (48*s23^3)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 2, 1, 1] = -8/(s12 + s13 - s23)^2 - 
     (8*s12)/(3*(s12 + s13 - s23)^2*s23) - 
     (8*s13)/(3*(s12 + s13 - s23)^2*s23) + 
     (112*s12)/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     (112*s13)/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     (80*s23)/((s12 + s13 - s23)^2*(s12 + s13 + s23)) - 
     (14*s12)/(3*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (14*s13)/(3*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (24*s12^3)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (72*s12^2*s13)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (72*s12*s13^2)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (24*s13^3)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (14*s23)/(3*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (24*s12^2*s23)/((s12 + s13 - s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (48*s12*s13*s23)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (72*s13^2*s23)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (312*s12*s23^2)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (216*s13*s23^2)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (120*s23^3)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 2, 1, 2] = (80*s12)/((s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     (80*s13)/((s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     (496*s23)/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) - 
     (8*s12)/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (8*s13)/((s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (48*s12^3)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (144*s12^2*s13)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (144*s12*s13^2)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (48*s13^3)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (8*s23)/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (48*s12^2*s23)/((s12 + s13 - s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (96*s12*s13*s23)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (144*s13^2*s23)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (624*s12*s23^2)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (432*s13*s23^2)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (240*s23^3)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 2, 1, 3] = (160*s12)/((s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     (160*s13)/((s12 + s13 - s23)^2*(s12 + s13 + s23)) + 
     (992*s23)/(3*(s12 + s13 - s23)^2*(s12 + s13 + s23)) - 
     (16*s12)/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (16*s13)/((s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (96*s12^3)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (288*s12^2*s13)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (288*s12*s13^2)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (96*s13^3)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (16*s23)/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (96*s12^2*s23)/((s12 + s13 - s23)^2*
       (s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (192*s12*s13*s23)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (288*s13^2*s23)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (1248*s12*s23^2)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (864*s13*s23^2)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (480*s23^3)/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 2, 2, -1] = (-12*s12)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (6*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (6*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)
 
B[10, 2, 2, 0] = (-12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (12*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)
 
B[10, 2, 2, 1] = 0
 
B[10, 2, 2, 2] = 0
 
B[10, 2, 2, 3] = 0
 
B[10, 2, 3, -1] = (-24*s23)/(s12 + s13 - s23)^2 + 
     (72*s12^2*s23)/((s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (120*s12*s13*s23)/
      ((s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (48*s13^2*s23)/((s12 + s13 - s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (24*s12*s23^2)/((s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (96*s13*s23^2)/
      ((s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (48*s23^3)/((s12 + s13 - s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 2, 3, 0] = (-58*s12)/(3*(s12 + s13 - s23)^2) - 
     (58*s13)/(3*(s12 + s13 - s23)^2) - (4*s12^2)/(3*(s12 + s13 - s23)^2*
       s23) - (8*s12*s13)/(3*(s12 + s13 - s23)^2*s23) - 
     (4*s13^2)/(3*(s12 + s13 - s23)^2*s23) + (26*s23)/(s12 + s13 - s23)^2 - 
     (6*s12^3)/((s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (18*s12^2*s13)/((s12 + s13 - s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (18*s12*s13^2)/((s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (6*s13^3)/((s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (78*s12^2*s23)/((s12 + s13 - s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (84*s12*s13*s23)/((s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (6*s13^2*s23)/
      ((s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (186*s12*s23^2)/((s12 + s13 - s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (30*s13*s23^2)/((s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (18*s23^3)/((s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2))
 
B[10, 2, 3, 1] = (-4*s12)/(3*(s12 + s13 - s23)^2) - 
     (4*s13)/(3*(s12 + s13 - s23)^2) + (4*s12^2)/(3*(s12 + s13 - s23)^2*
       s23) + (8*s12*s13)/(3*(s12 + s13 - s23)^2*s23) + 
     (4*s13^2)/(3*(s12 + s13 - s23)^2*s23) + (16*s23)/(3*(s12 + s13 - s23)^2)
 
B[10, 2, 3, 2] = 0
 
B[10, 2, 3, 3] = 0
 
B[10, 2, 4, -1] = 0
 
B[10, 2, 4, 0] = 0
 
B[10, 2, 4, 1] = 0
 
B[10, 2, 4, 2] = 0
 
B[10, 2, 4, 3] = 0
 
B[10, 2, 5, -1] = s12/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - s13/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + s23/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2))
 
B[10, 2, 5, 0] = s12/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (7*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (7*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 2, 5, 1] = (2*s12)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (2*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (2*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 2, 5, 2] = 0
 
B[10, 2, 5, 3] = 0
 
B[10, 2, 6, -1] = 0
 
B[10, 2, 6, 0] = (6*s12^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (24*s12*s23)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 2, 6, 1] = (24*s12^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (24*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) + (72*s12*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 2, 6, 2] = (48*s12^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (48*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) + (144*s12*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 2, 7, -1] = 0
 
B[10, 2, 7, 0] = (-2*s12)/(3*(s12 + s13 - s23)) - 
     (2*s13)/(3*(s12 + s13 - s23)) - (2*s23)/(3*(s12 + s13 - s23)) - 
     s12^2/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (4*s12*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - s13^2/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (2*s13*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + s23^2/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 2, 7, 1] = (-4*s12)/(3*(s12 + s13 - s23)) - 
     (4*s13)/(3*(s12 + s13 - s23)) - (4*s23)/(3*(s12 + s13 - s23)) + 
     (5*s12^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (10*s12*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (5*s13^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (10*s12*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (10*s13*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (5*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2)
 
B[10, 2, 7, 2] = (4*s12^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (8*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) + (4*s13^2)/(s12^2 + 2*s12*s13 + 
       s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     (8*s12*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (8*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (12*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 2, 8, -1] = 0
 
B[10, 2, 8, 0] = 0
 
B[10, 2, 8, 1] = 0
 
B[10, 2, 8, 2] = 0
 
B[10, 2, 9, -1] = 0
 
B[10, 2, 9, 0] = s12^2/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) + 
     (s12*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 2, 9, 1] = (-5*s12^2)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (5*s12*s13)/(3*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) - (5*s12*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 2, 9, 2] = (-4*s12^2)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (4*s12*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (12*s12*s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 2, 10, -1] = 0
 
B[10, 2, 10, 0] = (-9*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (15*s12^2*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (6*s12*s13^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     (3*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (12*s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (6*s12*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 2, 10, 1] = (-12*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (24*s12^2*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (12*s12*s13^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     (24*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (24*s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (12*s12*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 2, 10, 2] = (-24*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (48*s12^2*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (24*s12*s13^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     (48*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (48*s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (24*s12*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 2, 10, 3] = (-48*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (96*s12^2*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (48*s12*s13^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     (96*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (96*s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (48*s12*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 2, 10, 4] = (-96*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (192*s12^2*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (96*s12*s13^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     (192*s12^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (192*s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (96*s12*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 2, 11, -1] = 0
 
B[10, 2, 11, 0] = 0
 
B[10, 2, 11, 1] = 0
 
B[10, 2, 11, 2] = 0
 
B[10, 2, 11, 3] = 0
 
B[10, 2, 11, 4] = 0
 
B[10, 2, 12, -1] = 0
 
B[10, 2, 12, 0] = 0
 
B[10, 2, 12, 1] = 0
 
B[10, 2, 12, 2] = 0
 
B[10, 2, 12, 3] = 0
 
B[10, 2, 12, 4] = 0
 
B[10, 2, 13, -1] = 0
 
B[10, 2, 13, 0] = 0
 
B[10, 2, 13, 1] = 0
 
B[10, 2, 13, 2] = 0
 
B[10, 2, 13, 3] = 0
 
B[10, 2, 13, 4] = 0
 
B[10, 2, 14, -1] = 0
 
B[10, 2, 14, 0] = -s12^3/(6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (2*s12^2*s13)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (s12*s13^2)/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (2*s12^2*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (5*s12*s13*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (s12*s23^2)/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2))
 
B[10, 2, 14, 1] = (-5*s12^3)/(6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) - (10*s12^2*s13)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (25*s12*s13^2)/(6*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) - (5*s13^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (5*s12*s13*s23)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (5*s13^2*s23)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (5*s12*s23^2)/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (5*s13*s23^2)/
      (3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) - 
     (5*s23^3)/(3*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 2, 14, 2] = (-2*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (8*s12^2*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (10*s12*s13^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) - 
     (4*s13^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     (4*s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (4*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (6*s12*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) + (4*s13*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) - 
     (4*s23^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 2, 14, 3] = (-4*s12^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) - (16*s12^2*s13)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) - (20*s12*s13^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) - 
     (8*s13^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     (8*s12*s13*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
       s23^2) + (8*s13^2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (12*s12*s23^2)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) + (8*s13*s23^2)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) - 
     (8*s23^3)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 2, 15, -1] = 0
 
B[10, 2, 15, 0] = 0
 
B[10, 2, 15, 1] = 0
 
B[10, 2, 15, 2] = 0
 
B[10, 2, 15, 3] = 0
 
B[10, 3, 1, -1] = (s12 + s13 - s23)/((s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (s12 - s13 + s23)/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*(-3*s12^3 - 8*s12^2*s13 - 7*s12*s13^2 - 2*s13^3 - 8*s12^2*s23 - 
        10*s12*s13*s23 - 2*s13^2*s23 + s12*s23^2 + 10*s13*s23^2 - 6*s23^3))/
      ((s12 + s13 - s23)^2*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*(-3*s12^3 - 8*s12^2*s13 + s12*s13^2 - 6*s13^3 - 8*s12^2*s23 - 
        10*s12*s13*s23 + 10*s13^2*s23 - 7*s12*s23^2 - 2*s13*s23^2 - 2*s23^3))/
      ((s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (3*s12^4 + 10*s12^2*s13^2 + 16*s12*s13^3 + 3*s13^4 - 20*s12^2*s13*s23 - 
       16*s12*s13^2*s23 - 12*s13^3*s23 + 10*s12^2*s23^2 - 16*s12*s13*s23^2 + 
       18*s13^2*s23^2 + 16*s12*s23^3 - 12*s13*s23^3 + 3*s23^4)/
      (s12*(s12 + s13 - s23)^2*(s12 - s13 + s23)^2*(s12 + s13 + s23))
 
B[10, 3, 1, 0] = (4*s12 + 6*s13 - 6*s23)/((s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (4*s12 - 6*s13 + 6*s23)/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*(s12^3 + 10*s12^2*s13 + 25*s12*s13^2 - 4*s13^3 + 2*s12^2*s23 + 
        6*s12*s13*s23 + 8*s13^2*s23 + s12*s23^2 - 4*s13*s23^2))/
      ((s12 - s13 + s23)^2*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*(s12^3 + 2*s12^2*s13 + s12*s13^2 + 10*s12^2*s23 + 6*s12*s13*s23 - 
        4*s13^2*s23 + 25*s12*s23^2 + 8*s13*s23^2 - 4*s23^3))/
      ((s12 + s13 - s23)^2*(s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (-4*s12^4 - 8*s12^3*s13 - 32*s12^2*s13^2 - 24*s12*s13^3 + 4*s13^4 - 
       8*s12^3*s23 + 64*s12^2*s13*s23 + 24*s12*s13^2*s23 - 16*s13^3*s23 - 
       32*s12^2*s23^2 + 24*s12*s13*s23^2 + 24*s13^2*s23^2 - 24*s12*s23^3 - 
       16*s13*s23^3 + 4*s23^4)/(s12*(s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
       (s12 + s13 + s23))
 
B[10, 3, 1, 1] = (5*s12 - 9*s13 + 2*(s12 + s13 - s23) + 9*s23)/
      ((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (5*s12 + 9*s13 - 9*s23 + 2*(s12 - s13 + s23))/
      ((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + 
        s23^2)) + (2*(4*s12^3 + 10*s12^2*s13 + 8*s12*s13^2 + 2*s13^3 + 
        18*s12^2*s23 + 16*s12*s13*s23 - 2*s13^2*s23 + 24*s12*s23^2 - 
        2*s13*s23^2 + 2*s23^3 + 2*(-3*s12^3 - 8*s12^2*s13 - 7*s12*s13^2 - 
          2*s13^3 - 8*s12^2*s23 - 10*s12*s13*s23 - 2*s13^2*s23 + s12*s23^2 + 
          10*s13*s23^2 - 6*s23^3)))/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*(4*s12^3 + 18*s12^2*s13 + 24*s12*s13^2 + 2*s13^3 + 10*s12^2*s23 + 
        16*s12*s13*s23 - 2*s13^2*s23 + 8*s12*s23^2 - 2*s13*s23^2 + 2*s23^3 + 
        2*(-3*s12^3 - 8*s12^2*s13 + s12*s13^2 - 6*s13^3 - 8*s12^2*s23 - 
          10*s12*s13*s23 + 10*s13^2*s23 - 7*s12*s23^2 - 2*s13*s23^2 - 
          2*s23^3)))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (-7*s12^4 - 8*s12^3*s13 - 42*s12^2*s13^2 - 40*s12*s13^3 + s13^4 - 
       8*s12^3*s23 + 84*s12^2*s13*s23 + 40*s12*s13^2*s23 - 4*s13^3*s23 - 
       42*s12^2*s23^2 + 40*s12*s13*s23^2 + 6*s13^2*s23^2 - 40*s12*s23^3 - 
       4*s13*s23^3 + s23^4 - 2*(-3*s12^4 - 10*s12^2*s13^2 - 16*s12*s13^3 - 
         3*s13^4 + 20*s12^2*s13*s23 + 16*s12*s13^2*s23 + 12*s13^3*s23 - 
         10*s12^2*s23^2 + 16*s12*s13*s23^2 - 18*s13^2*s23^2 - 16*s12*s23^3 + 
         12*s13*s23^3 - 3*s23^4))/(s12*(s12 + s13 - s23)^2*
       (s12 - s13 + s23)^2*(s12 + s13 + s23))
 
B[10, 3, 1, 2] = (2*s12 + 2*s13 + 2*(3*s12 + 7*s13 - 7*s23) - 2*s23 + 
       4*(s12 - s13 + s23))/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*s12 - 2*s13 + 4*(s12 + s13 - s23) + 2*s23 + 
       2*(3*s12 - 7*s13 + 7*s23))/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + 
        s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*(4*(-3*s12^3 - 8*s12^2*s13 + s12*s13^2 - 6*s13^3 - 8*s12^2*s23 - 
          10*s12*s13*s23 + 10*s13^2*s23 - 7*s12*s23^2 - 2*s13*s23^2 - 
          2*s23^3) + 2*(4*s12^3 + 18*s12^2*s13 + 24*s12*s13^2 + 2*s13^3 + 
          10*s12^2*s23 + 16*s12*s13*s23 - 2*s13^2*s23 + 8*s12*s23^2 - 
          2*s13*s23^2 + 2*s23^3)))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*(4*(-3*s12^3 - 8*s12^2*s13 - 7*s12*s13^2 - 2*s13^3 - 8*s12^2*s23 - 
          10*s12*s13*s23 - 2*s13^2*s23 + s12*s23^2 + 10*s13*s23^2 - 
          6*s23^3) + 2*(4*s12^3 + 10*s12^2*s13 + 8*s12*s13^2 + 2*s13^3 + 
          18*s12^2*s23 + 16*s12*s13*s23 - 2*s13^2*s23 + 24*s12*s23^2 - 
          2*s13*s23^2 + 2*s23^3)))/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (-4*(-3*s12^4 - 10*s12^2*s13^2 - 16*s12*s13^3 - 3*s13^4 + 
         20*s12^2*s13*s23 + 16*s12*s13^2*s23 + 12*s13^3*s23 - 
         10*s12^2*s23^2 + 16*s12*s13*s23^2 - 18*s13^2*s23^2 - 16*s12*s23^3 + 
         12*s13*s23^3 - 3*s23^4) - 2*(7*s12^4 + 8*s12^3*s13 + 
         42*s12^2*s13^2 + 40*s12*s13^3 - s13^4 + 8*s12^3*s23 - 
         84*s12^2*s13*s23 - 40*s12*s13^2*s23 + 4*s13^3*s23 + 42*s12^2*s23^2 - 
         40*s12*s13*s23^2 - 6*s13^2*s23^2 + 40*s12*s23^3 + 4*s13*s23^3 - 
         s23^4))/(s12*(s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
       (s12 + s13 + s23))
 
B[10, 3, 1, 3] = (4*(3*s12 + 7*s13 - 7*s23) + 2*(2*s12 + 2*s13 - 2*s23) + 
       8*(s12 - s13 + s23))/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (8*(s12 + s13 - s23) + 2*(2*s12 - 2*s13 + 2*s23) + 
       4*(3*s12 - 7*s13 + 7*s23))/((s12 + s13 + s23)*(s12^2 + 2*s12*s13 + 
        s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*(8*(-3*s12^3 - 8*s12^2*s13 + s12*s13^2 - 6*s13^3 - 8*s12^2*s23 - 
          10*s12*s13*s23 + 10*s13^2*s23 - 7*s12*s23^2 - 2*s13*s23^2 - 
          2*s23^3) + 4*(4*s12^3 + 18*s12^2*s13 + 24*s12*s13^2 + 2*s13^3 + 
          10*s12^2*s23 + 16*s12*s13*s23 - 2*s13^2*s23 + 8*s12*s23^2 - 
          2*s13*s23^2 + 2*s23^3)))/((s12 - s13 + s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (2*(8*(-3*s12^3 - 8*s12^2*s13 - 7*s12*s13^2 - 2*s13^3 - 8*s12^2*s23 - 
          10*s12*s13*s23 - 2*s13^2*s23 + s12*s23^2 + 10*s13*s23^2 - 
          6*s23^3) + 4*(4*s12^3 + 10*s12^2*s13 + 8*s12*s13^2 + 2*s13^3 + 
          18*s12^2*s23 + 16*s12*s13*s23 - 2*s13^2*s23 + 24*s12*s23^2 - 
          2*s13*s23^2 + 2*s23^3)))/((s12 + s13 - s23)^2*(s12 + s13 + s23)*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (-8*(-3*s12^4 - 10*s12^2*s13^2 - 16*s12*s13^3 - 3*s13^4 + 
         20*s12^2*s13*s23 + 16*s12*s13^2*s23 + 12*s13^3*s23 - 
         10*s12^2*s23^2 + 16*s12*s13*s23^2 - 18*s13^2*s23^2 - 16*s12*s23^3 + 
         12*s13*s23^3 - 3*s23^4) - 4*(7*s12^4 + 8*s12^3*s13 + 
         42*s12^2*s13^2 + 40*s12*s13^3 - s13^4 + 8*s12^3*s23 - 
         84*s12^2*s13*s23 - 40*s12*s13^2*s23 + 4*s13^3*s23 + 42*s12^2*s23^2 - 
         40*s12*s13*s23^2 - 6*s13^2*s23^2 + 40*s12*s23^3 + 4*s13*s23^3 - 
         s23^4))/(s12*(s12 + s13 - s23)^2*(s12 - s13 + s23)^2*
       (s12 + s13 + s23))
 
B[10, 3, 2, -1] = (-2*s12 + s13 - s23)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2) + (-2*s12 - s13 + s23)/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 3, 2, 0] = (2*s13 - 2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (-2*s13 + 2*s23)/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 3, 2, 1] = 0
 
B[10, 3, 2, 2] = 0
 
B[10, 3, 2, 3] = 0
 
B[10, 3, 3, -1] = (12*s12^2*s23 + 20*s12*s13*s23 + 8*s13^2*s23 - 
       4*s12*s23^2 - 16*s13*s23^2 + 8*s23^3)/((s12 + s13 - s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (-3*s12^3*s23 + s12^2*s13*s23 + 7*s12*s13^2*s23 + 3*s13^3*s23 - 
       s12^2*s23^2 + 2*s12*s13*s23^2 - 9*s13^2*s23^2 - 9*s12*s23^3 + 
       9*s13*s23^3 - 3*s23^4)/(s12*(s12 + s13 - s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 3, 0] = (-s12^3 - 3*s12^2*s13 - 3*s12*s13^2 - s13^3 - 13*s12^2*s23 - 
       14*s12*s13*s23 - s13^2*s23 - 31*s12*s23^2 + 5*s13*s23^2 - 3*s23^3)/
      ((s12 + s13 - s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (s12^4 + 3*s12^3*s13 + 3*s12^2*s13^2 + 
       s12*s13^3 + 4*s12^3*s23 - 3*s12^2*s13*s23 - 6*s12*s13^2*s23 + 
       s13^3*s23 + 16*s12^2*s23^2 - 23*s12*s13*s23^2 - 3*s13^2*s23^2 + 
       28*s12*s23^3 + 3*s13*s23^3 - s23^4)/(s12*(s12 + s13 - s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 3, 1] = 0
 
B[10, 3, 3, 2] = 0
 
B[10, 3, 3, 3] = 0
 
B[10, 3, 4, -1] = (12*s12^2*s13 - 4*s12*s13^2 + 8*s13^3 + 20*s12*s13*s23 - 
       16*s13^2*s23 + 8*s13*s23^2)/((s12 - s13 + s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (-3*s12^3*s13 - s12^2*s13^2 - 9*s12*s13^3 - 3*s13^4 + s12^2*s13*s23 + 
       2*s12*s13^2*s23 + 9*s13^3*s23 + 7*s12*s13*s23^2 - 9*s13^2*s23^2 + 
       3*s13*s23^3)/(s12*(s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 4, 0] = (-s12^3 - 13*s12^2*s13 - 31*s12*s13^2 - 3*s13^3 - 
       3*s12^2*s23 - 14*s12*s13*s23 + 5*s13^2*s23 - 3*s12*s23^2 - s13*s23^2 - 
       s23^3)/((s12 - s13 + s23)^2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + (s12^4 + 4*s12^3*s13 + 16*s12^2*s13^2 + 
       28*s12*s13^3 - s13^4 + 3*s12^3*s23 - 3*s12^2*s13*s23 - 
       23*s12*s13^2*s23 + 3*s13^3*s23 + 3*s12^2*s23^2 - 6*s12*s13*s23^2 - 
       3*s13^2*s23^2 + s12*s23^3 + s13*s23^3)/(s12*(s12 - s13 + s23)^2*
       (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 4, 1] = 0
 
B[10, 3, 4, 2] = 0
 
B[10, 3, 4, 3] = 0
 
B[10, 3, 5, -1] = (-s12 + s13 - s23)/(2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (-s12 - s13 + s23)/
      (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 5, 0] = (-3*s12 + 7*s13 - 7*s23)/(2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (-3*s12 - 7*s13 + 7*s23)/
      (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 5, 1] = (-2*s12 + 2*s13 - 2*s23)/(2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + (-2*s12 - 2*s13 + 2*s23)/
      (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 5, 2] = 0
 
B[10, 3, 5, 3] = 0
 
B[10, 3, 6, -1] = 0
 
B[10, 3, 6, 0] = (s12*(s12 + 4*s13))/(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2) + (s12*(s12 + 4*s23))/(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 3, 6, 1] = (s12*(2*s12 + 4*s13 + 2*(s12 + 4*s13) + 4*s23))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     (s12*(2*s12 + 4*s13 + 4*s23 + 2*(s12 + 4*s23)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 3, 6, 2] = (s12*(4*(s12 + 4*s13) + 2*(2*s12 + 4*s13 + 4*s23)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2) + 
     (s12*(4*(s12 + 4*s23) + 2*(2*s12 + 4*s13 + 4*s23)))/
      (s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)
 
B[10, 3, 7, -1] = 0
 
B[10, 3, 7, 0] = ((s12 + s13 - s23)*(s12 + 3*s13 + s23))/
      (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     ((s12 + s13 - s23)*(5*s12^2 + 4*s12*s13 + 3*s13^2 + 4*s12*s23 - 
        6*s13*s23 + 3*s23^2))/(4*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2))
 
B[10, 3, 7, 1] = ((-7*s12 - 11*s13 - 2*(-s12 - 3*s13 - s23) - 17*s23)*
       (s12 + s13 - s23))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + ((s12 + s13 - s23)*(11*s12^2 + 20*s12*s13 + 
        s13^2 + 20*s12*s23 - 2*s13*s23 + s23^2 + 
        2*(5*s12^2 + 4*s12*s13 + 3*s13^2 + 4*s12*s23 - 6*s13*s23 + 3*s23^2)))/
      (4*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 7, 2] = ((s12 + s13 - s23)*(-2*s12 - 2*s13 - 
        4*(-s12 - 3*s13 - s23) - 6*s23 - 2*(7*s12 + 11*s13 + 17*s23)))/
      (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     ((s12 + s13 - s23)*(2*(11*s12^2 + 20*s12*s13 + s13^2 + 20*s12*s23 - 
          2*s13*s23 + s23^2) + 4*(5*s12^2 + 4*s12*s13 + 3*s13^2 + 4*s12*s23 - 
          6*s13*s23 + 3*s23^2)))/(4*s12*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 8, -1] = 0
 
B[10, 3, 8, 0] = ((s12 - s13 + s23)*(s12 + s13 + 3*s23))/
      (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     ((s12 - s13 + s23)*(5*s12^2 + 4*s12*s13 + 3*s13^2 + 4*s12*s23 - 
        6*s13*s23 + 3*s23^2))/(4*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2))
 
B[10, 3, 8, 1] = ((-7*s12 - 17*s13 - 2*(-s12 - s13 - 3*s23) - 11*s23)*
       (s12 - s13 + s23))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2)) + ((s12 - s13 + s23)*(11*s12^2 + 20*s12*s13 + 
        s13^2 + 20*s12*s23 - 2*s13*s23 + s23^2 + 
        2*(5*s12^2 + 4*s12*s13 + 3*s13^2 + 4*s12*s23 - 6*s13*s23 + 3*s23^2)))/
      (4*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 8, 2] = ((s12 - s13 + s23)*(-2*s12 - 6*s13 - 
        4*(-s12 - s13 - 3*s23) - 2*s23 - 2*(7*s12 + 17*s13 + 11*s23)))/
      (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     ((s12 - s13 + s23)*(2*(11*s12^2 + 20*s12*s13 + s13^2 + 20*s12*s23 - 
          2*s13*s23 + s23^2) + 4*(5*s12^2 + 4*s12*s13 + 3*s13^2 + 4*s12*s23 - 
          6*s13*s23 + 3*s23^2)))/(4*s12*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 9, -1] = 0
 
B[10, 3, 9, 0] = (s12*(-s12 - s13 - 3*s23))/
      (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (s12*(-s12 - 3*s13 - s23))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
        2*s13*s23 + s23^2))
 
B[10, 3, 9, 1] = (s12*(7*s12 + 17*s13 + 2*(-s12 - s13 - 3*s23) + 11*s23))/
      (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (s12*(7*s12 + 11*s13 + 2*(-s12 - 3*s13 - s23) + 17*s23))/
      (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 9, 2] = (s12*(2*s12 + 6*s13 + 4*(-s12 - s13 - 3*s23) + 2*s23 + 
        2*(7*s12 + 17*s13 + 11*s23)))/(2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2)) + 
     (s12*(2*s12 + 2*s13 + 4*(-s12 - 3*s13 - s23) + 6*s23 + 
        2*(7*s12 + 11*s13 + 17*s23)))/(2*(s12^2 + 2*s12*s13 + s13^2 + 
        2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 10, -1] = 0
 
B[10, 3, 10, 0] = (s12*(-3*s12^2 - 5*s12*s13 - 2*s13^2 + s12*s23 + 
       4*s13*s23 - 2*s23^2))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2))
 
B[10, 3, 10, 1] = (s12*(2*s12^2 + 2*s12*s13 + 6*s12*s23 + 
       2*(-3*s12^2 - 5*s12*s13 - 2*s13^2 + s12*s23 + 4*s13*s23 - 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 10, 2] = (s12*(2*(2*s12^2 + 2*s12*s13 + 6*s12*s23) + 
       4*(-3*s12^2 - 5*s12*s13 - 2*s13^2 + s12*s23 + 4*s13*s23 - 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 10, 3] = (s12*(4*(2*s12^2 + 2*s12*s13 + 6*s12*s23) + 
       8*(-3*s12^2 - 5*s12*s13 - 2*s13^2 + s12*s23 + 4*s13*s23 - 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 10, 4] = (s12*(8*(2*s12^2 + 2*s12*s13 + 6*s12*s23) + 
       16*(-3*s12^2 - 5*s12*s13 - 2*s13^2 + s12*s23 + 4*s13*s23 - 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 11, -1] = 0
 
B[10, 3, 11, 0] = (s12*(-3*s12^2 + s12*s13 - 2*s13^2 - 5*s12*s23 + 
       4*s13*s23 - 2*s23^2))/(2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2))
 
B[10, 3, 11, 1] = (s12*(2*s12^2 + 6*s12*s13 + 2*s12*s23 + 
       2*(-3*s12^2 + s12*s13 - 2*s13^2 - 5*s12*s23 + 4*s13*s23 - 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 11, 2] = (s12*(2*(2*s12^2 + 6*s12*s13 + 2*s12*s23) + 
       4*(-3*s12^2 + s12*s13 - 2*s13^2 - 5*s12*s23 + 4*s13*s23 - 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 11, 3] = (s12*(4*(2*s12^2 + 6*s12*s13 + 2*s12*s23) + 
       8*(-3*s12^2 + s12*s13 - 2*s13^2 - 5*s12*s23 + 4*s13*s23 - 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 11, 4] = (s12*(8*(2*s12^2 + 6*s12*s13 + 2*s12*s23) + 
       16*(-3*s12^2 + s12*s13 - 2*s13^2 - 5*s12*s23 + 4*s13*s23 - 2*s23^2)))/
     (2*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 12, -1] = 0
 
B[10, 3, 12, 0] = (-7*s12^4 - 8*s12^3*s13 - 6*s12^2*s13^2 - 8*s12*s13^3 - 
      3*s13^4 - 8*s12^3*s23 + 12*s12^2*s13*s23 + 8*s12*s13^2*s23 + 
      12*s13^3*s23 - 6*s12^2*s23^2 + 8*s12*s13*s23^2 - 18*s13^2*s23^2 - 
      8*s12*s23^3 + 12*s13*s23^3 - 3*s23^4)/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 12, 1] = (7*s12^4 + 16*s12^3*s13 + 26*s12^2*s13^2 + 16*s12*s13^3 - 
      s13^4 + 16*s12^3*s23 - 52*s12^2*s13*s23 - 16*s12*s13^2*s23 + 
      4*s13^3*s23 + 26*s12^2*s23^2 - 16*s12*s13*s23^2 - 6*s13^2*s23^2 + 
      16*s12*s23^3 + 4*s13*s23^3 - s23^4 + 
      2*(-7*s12^4 - 8*s12^3*s13 - 6*s12^2*s13^2 - 8*s12*s13^3 - 3*s13^4 - 
        8*s12^3*s23 + 12*s12^2*s13*s23 + 8*s12*s13^2*s23 + 12*s13^3*s23 - 
        6*s12^2*s23^2 + 8*s12*s13*s23^2 - 18*s13^2*s23^2 - 8*s12*s23^3 + 
        12*s13*s23^3 - 3*s23^4))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 12, 2] = (4*(-7*s12^4 - 8*s12^3*s13 - 6*s12^2*s13^2 - 8*s12*s13^3 - 
        3*s13^4 - 8*s12^3*s23 + 12*s12^2*s13*s23 + 8*s12*s13^2*s23 + 
        12*s13^3*s23 - 6*s12^2*s23^2 + 8*s12*s13*s23^2 - 18*s13^2*s23^2 - 
        8*s12*s23^3 + 12*s13*s23^3 - 3*s23^4) + 
      2*(7*s12^4 + 16*s12^3*s13 + 26*s12^2*s13^2 + 16*s12*s13^3 - s13^4 + 
        16*s12^3*s23 - 52*s12^2*s13*s23 - 16*s12*s13^2*s23 + 4*s13^3*s23 + 
        26*s12^2*s23^2 - 16*s12*s13*s23^2 - 6*s13^2*s23^2 + 16*s12*s23^3 + 
        4*s13*s23^3 - s23^4))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 12, 3] = (8*(-7*s12^4 - 8*s12^3*s13 - 6*s12^2*s13^2 - 8*s12*s13^3 - 
        3*s13^4 - 8*s12^3*s23 + 12*s12^2*s13*s23 + 8*s12*s13^2*s23 + 
        12*s13^3*s23 - 6*s12^2*s23^2 + 8*s12*s13*s23^2 - 18*s13^2*s23^2 - 
        8*s12*s23^3 + 12*s13*s23^3 - 3*s23^4) + 
      4*(7*s12^4 + 16*s12^3*s13 + 26*s12^2*s13^2 + 16*s12*s13^3 - s13^4 + 
        16*s12^3*s23 - 52*s12^2*s13*s23 - 16*s12*s13^2*s23 + 4*s13^3*s23 + 
        26*s12^2*s23^2 - 16*s12*s13*s23^2 - 6*s13^2*s23^2 + 16*s12*s23^3 + 
        4*s13*s23^3 - s23^4))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 12, 4] = (16*(-7*s12^4 - 8*s12^3*s13 - 6*s12^2*s13^2 - 8*s12*s13^3 - 
        3*s13^4 - 8*s12^3*s23 + 12*s12^2*s13*s23 + 8*s12*s13^2*s23 + 
        12*s13^3*s23 - 6*s12^2*s23^2 + 8*s12*s13*s23^2 - 18*s13^2*s23^2 - 
        8*s12*s23^3 + 12*s13*s23^3 - 3*s23^4) + 
      8*(7*s12^4 + 16*s12^3*s13 + 26*s12^2*s13^2 + 16*s12*s13^3 - s13^4 + 
        16*s12^3*s23 - 52*s12^2*s13*s23 - 16*s12*s13^2*s23 + 4*s13^3*s23 + 
        26*s12^2*s23^2 - 16*s12*s13*s23^2 - 6*s13^2*s23^2 + 16*s12*s23^3 + 
        4*s13*s23^3 - s23^4))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 13, -1] = 0
 
B[10, 3, 13, 0] = (-7*s12^4 - 8*s12^3*s13 - 6*s12^2*s13^2 - 8*s12*s13^3 - 
      3*s13^4 - 8*s12^3*s23 + 12*s12^2*s13*s23 + 8*s12*s13^2*s23 + 
      12*s13^3*s23 - 6*s12^2*s23^2 + 8*s12*s13*s23^2 - 18*s13^2*s23^2 - 
      8*s12*s23^3 + 12*s13*s23^3 - 3*s23^4)/
     (16*s12*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 13, 1] = (7*s12^4 + 16*s12^3*s13 + 26*s12^2*s13^2 + 16*s12*s13^3 - 
      s13^4 + 16*s12^3*s23 - 52*s12^2*s13*s23 - 16*s12*s13^2*s23 + 
      4*s13^3*s23 + 26*s12^2*s23^2 - 16*s12*s13*s23^2 - 6*s13^2*s23^2 + 
      16*s12*s23^3 + 4*s13*s23^3 - s23^4 + 
      2*(-7*s12^4 - 8*s12^3*s13 - 6*s12^2*s13^2 - 8*s12*s13^3 - 3*s13^4 - 
        8*s12^3*s23 + 12*s12^2*s13*s23 + 8*s12*s13^2*s23 + 12*s13^3*s23 - 
        6*s12^2*s23^2 + 8*s12*s13*s23^2 - 18*s13^2*s23^2 - 8*s12*s23^3 + 
        12*s13*s23^3 - 3*s23^4))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 13, 2] = (4*(-7*s12^4 - 8*s12^3*s13 - 6*s12^2*s13^2 - 8*s12*s13^3 - 
        3*s13^4 - 8*s12^3*s23 + 12*s12^2*s13*s23 + 8*s12*s13^2*s23 + 
        12*s13^3*s23 - 6*s12^2*s23^2 + 8*s12*s13*s23^2 - 18*s13^2*s23^2 - 
        8*s12*s23^3 + 12*s13*s23^3 - 3*s23^4) + 
      2*(7*s12^4 + 16*s12^3*s13 + 26*s12^2*s13^2 + 16*s12*s13^3 - s13^4 + 
        16*s12^3*s23 - 52*s12^2*s13*s23 - 16*s12*s13^2*s23 + 4*s13^3*s23 + 
        26*s12^2*s23^2 - 16*s12*s13*s23^2 - 6*s13^2*s23^2 + 16*s12*s23^3 + 
        4*s13*s23^3 - s23^4))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 13, 3] = (8*(-7*s12^4 - 8*s12^3*s13 - 6*s12^2*s13^2 - 8*s12*s13^3 - 
        3*s13^4 - 8*s12^3*s23 + 12*s12^2*s13*s23 + 8*s12*s13^2*s23 + 
        12*s13^3*s23 - 6*s12^2*s23^2 + 8*s12*s13*s23^2 - 18*s13^2*s23^2 - 
        8*s12*s23^3 + 12*s13*s23^3 - 3*s23^4) + 
      4*(7*s12^4 + 16*s12^3*s13 + 26*s12^2*s13^2 + 16*s12*s13^3 - s13^4 + 
        16*s12^3*s23 - 52*s12^2*s13*s23 - 16*s12*s13^2*s23 + 4*s13^3*s23 + 
        26*s12^2*s23^2 - 16*s12*s13*s23^2 - 6*s13^2*s23^2 + 16*s12*s23^3 + 
        4*s13*s23^3 - s23^4))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 13, 4] = (16*(-7*s12^4 - 8*s12^3*s13 - 6*s12^2*s13^2 - 8*s12*s13^3 - 
        3*s13^4 - 8*s12^3*s23 + 12*s12^2*s13*s23 + 8*s12*s13^2*s23 + 
        12*s13^3*s23 - 6*s12^2*s23^2 + 8*s12*s13*s23^2 - 18*s13^2*s23^2 - 
        8*s12*s23^3 + 12*s13*s23^3 - 3*s23^4) + 
      8*(7*s12^4 + 16*s12^3*s13 + 26*s12^2*s13^2 + 16*s12*s13^3 - s13^4 + 
        16*s12^3*s23 - 52*s12^2*s13*s23 - 16*s12*s13^2*s23 + 4*s13^3*s23 + 
        26*s12^2*s23^2 - 16*s12*s13*s23^2 - 6*s13^2*s23^2 + 16*s12*s23^3 + 
        4*s13*s23^3 - s23^4))/(16*s12*(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 14, -1] = 0
 
B[10, 3, 14, 0] = (s12^3 + 4*s12^2*s13 + 3*s12*s13^2 + 4*s12^2*s23 + 
      10*s12*s13*s23 + 3*s12*s23^2)/(4*(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 14, 1] = (3*s12^3 + 12*s12^2*s13 + 19*s12*s13^2 + 10*s13^3 - 
      8*s12^2*s23 - 30*s12*s13*s23 - 10*s13^2*s23 - 21*s12*s23^2 - 
      10*s13*s23^2 + 10*s23^3 + 2*(s12^3 + 4*s12^2*s13 + 3*s12*s13^2 + 
        4*s12^2*s23 + 10*s12*s13*s23 + 3*s12*s23^2))/
     (4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 14, 2] = (2*s12^3 + 8*s12^2*s13 + 10*s12*s13^2 + 4*s13^3 - 
      4*s12*s13*s23 - 4*s13^2*s23 - 6*s12*s23^2 - 4*s13*s23^2 + 4*s23^3 + 
      4*(s12^3 + 4*s12^2*s13 + 3*s12*s13^2 + 4*s12^2*s23 + 10*s12*s13*s23 + 
        3*s12*s23^2) + 2*(3*s12^3 + 12*s12^2*s13 + 19*s12*s13^2 + 10*s13^3 - 
        8*s12^2*s23 - 30*s12*s13*s23 - 10*s13^2*s23 - 21*s12*s23^2 - 
        10*s13*s23^2 + 10*s23^3))/(4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2))
 
B[10, 3, 14, 3] = (8*(s12^3 + 4*s12^2*s13 + 3*s12*s13^2 + 4*s12^2*s23 + 
        10*s12*s13*s23 + 3*s12*s23^2) + 2*(2*s12^3 + 8*s12^2*s13 + 
        10*s12*s13^2 + 4*s13^3 - 4*s12*s13*s23 - 4*s13^2*s23 - 6*s12*s23^2 - 
        4*s13*s23^2 + 4*s23^3) + 4*(3*s12^3 + 12*s12^2*s13 + 19*s12*s13^2 + 
        10*s13^3 - 8*s12^2*s23 - 30*s12*s13*s23 - 10*s13^2*s23 - 
        21*s12*s23^2 - 10*s13*s23^2 + 10*s23^3))/
     (4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 15, -1] = 0
 
B[10, 3, 15, 0] = (s12^3 + 4*s12^2*s13 + 3*s12*s13^2 + 4*s12^2*s23 + 
      10*s12*s13*s23 + 3*s12*s23^2)/(4*(s12^2 + 2*s12*s13 + s13^2 + 
       2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 15, 1] = (3*s12^3 - 8*s12^2*s13 - 21*s12*s13^2 + 10*s13^3 + 
      12*s12^2*s23 - 30*s12*s13*s23 - 10*s13^2*s23 + 19*s12*s23^2 - 
      10*s13*s23^2 + 10*s23^3 + 2*(s12^3 + 4*s12^2*s13 + 3*s12*s13^2 + 
        4*s12^2*s23 + 10*s12*s13*s23 + 3*s12*s23^2))/
     (4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))
 
B[10, 3, 15, 2] = (2*s12^3 - 6*s12*s13^2 + 4*s13^3 + 8*s12^2*s23 - 
      4*s12*s13*s23 - 4*s13^2*s23 + 10*s12*s23^2 - 4*s13*s23^2 + 4*s23^3 + 
      4*(s12^3 + 4*s12^2*s13 + 3*s12*s13^2 + 4*s12^2*s23 + 10*s12*s13*s23 + 
        3*s12*s23^2) + 2*(3*s12^3 - 8*s12^2*s13 - 21*s12*s13^2 + 10*s13^3 + 
        12*s12^2*s23 - 30*s12*s13*s23 - 10*s13^2*s23 + 19*s12*s23^2 - 
        10*s13*s23^2 + 10*s23^3))/(4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 
       2*s13*s23 + s23^2))
 
B[10, 3, 15, 3] = (8*(s12^3 + 4*s12^2*s13 + 3*s12*s13^2 + 4*s12^2*s23 + 
        10*s12*s13*s23 + 3*s12*s23^2) + 2*(2*s12^3 - 6*s12*s13^2 + 4*s13^3 + 
        8*s12^2*s23 - 4*s12*s13*s23 - 4*s13^2*s23 + 10*s12*s23^2 - 
        4*s13*s23^2 + 4*s23^3) + 4*(3*s12^3 - 8*s12^2*s13 - 21*s12*s13^2 + 
        10*s13^3 + 12*s12^2*s23 - 30*s12*s13*s23 - 10*s13^2*s23 + 
        19*s12*s23^2 - 10*s13*s23^2 + 10*s23^3))/
     (4*(s12^2 + 2*s12*s13 + s13^2 + 2*s12*s23 - 2*s13*s23 + s23^2))

